Mode stability of self-similar wave maps without symmetry in higher dimensions

We consider wave maps from $(1+d)$-dimensional Minkowski space into the $d$-sphere. For every $d \geq 3$, there exists an explicit self-similar solution that exhibits finite time blowup. This solution is corotational and its mode stability in the class of corotational functions is known. Recently, Weissenbacher, Koch, and the first author proved mode stability without symmetry assumptions in $d =3$. In this paper we extend this result to all $d \geq 4$. On a technical level, this is the first successful implementation of the quasi-solution method where two additional parameters are present.

==> anc/1_1_4.csv <==
A,(4*n^2 + 8*n*λ + 2*λ^2 + 16*n + 18*λ + 16)/(8*n^2 + 56*n + 80)
B,(4*n^2 + 4*n*λ + λ^2 + 10*n + 5*λ + 4)/(8*n^2 + 56*n + 80)
N,2
r_N,(λ^5 + 21*λ^4 + 157*λ^3 + 507*λ^2 + 714*λ + 264)/(72*λ^3 + 576*λ^2 + 1080*λ + 576)
rtilde,(320*n^3 + 320*n^2*λ + 80*n*λ^2 + 2128*n^2 + 1840*n*λ + 360*λ^2 + 3920*n + 1800*λ + 2112)/(320*n^3 + 3040*n^2 + 8480*n + 5760)
delta_N,(-158*λ^3 - 1264*λ^2 + 230*λ - 3864)/(65*λ^5 + 1365*λ^4 + 10363*λ^3 + 34219*λ^2 + 46180*λ + 21024)
C,(800*n^6 + 800*n^5*λ + 200*n^4*λ^2 + 14000*n^5 + 13000*n^4*λ + 3000*n^3*λ^2 + 93800*n^4 + 78000*n^3*λ + 15750*n^2*λ^2 + 300500*n^3 + 209750*n^2*λ + 32750*n*λ^2 + 469700*n^2 + 242950*n*λ + 19800*λ^2 + 329000*n + 99000*λ + 79200)/(1600*n^6 + 3200*n^5*λ + 2400*n^4*λ^2 + 800*n^3*λ^3 + 100*n^2*λ^4 + 26080*n^5 + 47680*n^4*λ + 32120*n^3*λ^2 + 9400*n^2*λ^3 + 1000*n*λ^4 + 167956*n^4 + 265320*n^3*λ + 148420*n^2*λ^2 + 33800*n*λ^3 + 2475*λ^4 + 545872*n^3 + 686040*n^2*λ + 275180*n*λ^2 + 34650*λ^3 + 943444*n^2 + 825140*n*λ + 173595*λ^2 + 820888*n + 369180*λ + 279840)
epsilon,(840*n^5 + 560*n^4*λ + 140*n^3*λ^2 + 6984*n^4 + 3540*n^3*λ + 710*n^2*λ^2 + 8928*n^3 - 2210*n^2*λ - 1440*n*λ^2 - 51744*n^2 - 39600*n*λ - 8100*λ^2 - 139008*n - 40500*λ - 84480)/(1600*n^6 + 3200*n^5*λ + 2400*n^4*λ^2 + 800*n^3*λ^3 + 100*n^2*λ^4 + 26080*n^5 + 47680*n^4*λ + 32120*n^3*λ^2 + 9400*n^2*λ^3 + 1000*n*λ^4 + 167956*n^4 + 265320*n^3*λ + 148420*n^2*λ^2 + 33800*n*λ^3 + 2475*λ^4 + 545872*n^3 + 686040*n^2*λ + 275180*n*λ^2 + 34650*λ^3 + 943444*n^2 + 825140*n*λ + 173595*λ^2 + 820888*n + 369180*λ + 279840)
bounddelta,4225*t^10 + 516035*t^8 + 19577875*t^6 + 244482785*t^4 + 849196560*t^2 + 203120640
boundC,53760000*n^12 + 181760000*n^10*t^2 + 100160000*n^8*t^4 + 19360000*n^6*t^6 + 1210000*n^4*t^8 + 2428416000*n^11 + 8814464000*n^9*t^2 + 4285984000*n^7*t^4 + 694056000*n^5*t^6 + 33880000*n^3*t^8 + 48133209600*n^10 + 189916678400*n^8*t^2 + 79034293600*n^6*t^4 + 10211916000*n^4*t^6 + 355135000*n^2*t^8 + 551542690560*n^9 + 2395820842560*n^7*t^2 + 819992190400*n^5*t^4 + 78811898000*n^3*t^6 + 1651650000*n*t^8 + 4081748215056*n^8 + 19615710793120*n^6*t^2 + 5235180938600*n^4*t^4 + 336029826000*n^2*t^6 + 2875640625*t^8 + 21072864320640*n^7 + 109043754224800*n^5*t^2 + 21069896274800*n^3*t^4 + 749944569000*n*t^6 + 84085091281440*n^6 + 417358485565160*n^4*t^2 + 52254825842400*n^2*t^4 + 685145711250*t^6 + 298676691487680*n^5 + 1087440956098240*n^3*t^2 + 73126140280200*n*t^4 + 997411875871248*n^4 + 1848115953609880*n^2*t^2 + 44295243887025*t^4 + 2758964764138560*n^3 + 1851772057316400*n*t^2 + 5300225373130560*n^2 + 831309716834640*t^2 + 5984174862466560*n + 2954004858602496
boundeps,2560000*n^12 + 2560000*n^10*t^2 + 960000*n^8*t^4 + 160000*n^6*t^6 + 10000*n^4*t^8 + 144896000*n^11 + 128384000*n^9*t^2 + 41504000*n^7*t^4 + 5736000*n^5*t^6 + 280000*n^3*t^8 + 3570737600*n^10 + 2847390400*n^8*t^2 + 769691600*n^6*t^4 + 84396000*n^4*t^6 + 2935000*n^2*t^8 + 51910655360*n^9 + 37004571360*n^7*t^2 + 8034252400*n^5*t^4 + 651338000*n^3*t^6 + 13650000*n*t^8 + 507998029136*n^8 + 313551636720*n^6*t^2 + 51877744100*n^4*t^4 + 2777106000*n^2*t^6 + 23765625*t^8 + 3607274099840*n^7 + 1814206802800*n^5*t^2 + 212973978800*n^3*t^4 + 6197889000*n*t^6 + 19338929412640*n^6 + 7250909011460*n^4*t^2 + 542443124400*n^2*t^4 + 5662361250*t^6 + 78754066438080*n^5 + 19670396573440*n^3*t^2 + 774377656200*n*t^4 + 237494753535888*n^4 + 34394939226280*n^2*t^2 + 456807314025*t^4 + 503182917495360*n^3 + 34694397404400*n*t^2 + 688825120599360*n^2 + 15193753179840*t^2 + 526103641935360*n + 158256913867776


==> anc/1_1_geq5.csv <==
A,(4*n^2*d + 4*n*d*λ + d*λ^2 - 12*n^2 + 16*n*d - 8*n*λ + 9*d*λ - 2*λ^2 - 48*n + 16*d - 18*λ - 48)/(4*n^2*d + 2*n*d^2 - 8*n^2 + 16*n*d + 4*d^2 - 40*n + 16*d - 48)
B,(4*n^2 + 4*n*λ + λ^2 + 10*n + 5*λ + 4)/(4*n^2*d + 2*n*d^2 - 8*n^2 + 16*n*d + 4*d^2 - 40*n + 16*d - 48)
N,1
d_0,5
r_N,(d^2*λ^4 + 14*d^2*λ^3 - 4*d*λ^4 + 67*d^2*λ^2 - 56*d*λ^3 + 4*λ^4 + 126*d^2*λ - 276*d*λ^2 + 56*λ^3 + 72*d^2 - 560*d*λ + 284*λ^2 - 368*d + 616*λ + 512)/(4*d^3*λ^2 + 20*d^3*λ + 8*d^2*λ^2 + 16*d^3 + 40*d^2*λ - 80*d*λ^2 + 16*d^2 - 400*d*λ + 96*λ^2 - 384*d + 480*λ + 576)
rtilde,(16*n^3 + 8*n^2*d + 16*n^2*λ + 8*n*d*λ + 4*n*λ^2 + 2*d*λ^2 + 72*n^2 + 20*n*d + 60*n*λ + 10*d*λ + 10*λ^2 + 104*n + 12*d + 50*λ + 48)/(16*n^3 + 16*n^2*d + 4*n*d^2 + 88*n^2 + 52*n*d + 4*d^2 + 152*n + 36*d + 80)
delta_N,(-2*d^3*λ^2 - 10*d^3*λ + 10*d^2*λ^2 - 8*d^3 + 50*d^2*λ - 52*d*λ^2 + 56*d^2 - 260*d*λ + 80*λ^2 - 144*d + 400*λ + 704)/(d^3*λ^4 + 14*d^3*λ^3 + 3*d^2*λ^4 + 69*d^3*λ^2 + 42*d^2*λ^3 - 24*d*λ^4 + 136*d^3*λ + 183*d^2*λ^2 - 336*d*λ^3 + 28*λ^4 + 80*d^3 + 272*d^2*λ - 1596*d*λ^2 + 392*λ^3 + 80*d^2 - 3044*d*λ + 1908*λ^2 - 1920*d + 3912*λ + 2880)
C,(64*n^6 + 96*n^5*d + 48*n^4*d^2 + 8*n^3*d^3 + 64*n^5*λ + 96*n^4*d*λ + 48*n^3*d^2*λ + 8*n^2*d^3*λ + 16*n^4*λ^2 + 24*n^3*d*λ^2 + 12*n^2*d^2*λ^2 + 2*n*d^3*λ^2 + 736*n^5 + 848*n^4*d + 296*n^3*d^2 + 28*n^2*d^3 + 656*n^4*λ + 728*n^3*d*λ + 236*n^2*d^2*λ + 18*n*d^3*λ + 144*n^3*λ^2 + 152*n^2*d*λ^2 + 44*n*d^2*λ^2 + 2*d^3*λ^2 + 3344*n^4 + 2792*n^3*d + 616*n^2*d^2 + 28*n*d^3 + 2560*n^3*λ + 1936*n^2*d*λ + 348*n*d^2*λ + 10*d^3*λ + 460*n^2*λ^2 + 294*n*d*λ^2 + 32*d^2*λ^2 + 7624*n^3 + 4212*n^2*d + 496*n*d^2 + 8*d^3 + 4748*n^2*λ + 2134*n*d*λ + 160*d^2*λ + 612*n*λ^2 + 166*d*λ^2 + 9080*n^2 + 2836*n*d + 128*d^2 + 4180*n*λ + 830*d*λ + 280*λ^2 + 5248*n + 664*d + 1400*λ + 1120)/(64*n^6*d + 64*n^5*d^2 + 16*n^4*d^3 + 128*n^5*d*λ + 128*n^4*d^2*λ + 32*n^3*d^3*λ + 96*n^4*d*λ^2 + 96*n^3*d^2*λ^2 + 24*n^2*d^3*λ^2 + 32*n^3*d*λ^3 + 32*n^2*d^2*λ^3 + 8*n*d^3*λ^3 + 4*n^2*d*λ^4 + 4*n*d^2*λ^4 + d^3*λ^4 - 128*n^6 + 640*n^5*d + 576*n^4*d^2 + 112*n^3*d^3 - 256*n^5*λ + 1120*n^4*d*λ + 960*n^3*d^2*λ + 168*n^2*d^3*λ - 192*n^4*λ^2 + 704*n^3*d*λ^2 + 568*n^2*d^2*λ^2 + 84*n*d^3*λ^2 - 64*n^3*λ^3 + 184*n^2*d*λ^3 + 136*n*d^2*λ^3 + 14*d^3*λ^3 - 8*n^2*λ^4 + 16*n*d*λ^4 + 10*d^2*λ^4 - 1536*n^5 + 2544*n^4*d + 2032*n^3*d^2 + 284*n^2*d^3 - 2752*n^4*λ + 3712*n^3*d*λ + 2648*n^2*d^2*λ + 284*n*d^3*λ - 1792*n^3*λ^2 + 1804*n^2*d*λ^2 + 1096*n*d^2*λ^2 + 71*d^3*λ^2 - 496*n^2*λ^3 + 312*n*d*λ^3 + 140*d^2*λ^3 - 48*n*λ^4 + 11*d*λ^4 - 7520*n^4 + 5088*n^3*d + 3504*n^2*d^2 + 308*n*d^3 - 11520*n^3*λ + 5784*n^2*d*λ + 3172*n*d^2*λ + 154*d^3*λ - 6072*n^2*λ^2 + 1904*n*d*λ^2 + 684*d^2*λ^2 - 1232*n*λ^3 + 154*d*λ^3 - 70*λ^4 - 19200*n^3 + 5312*n^2*d + 2944*n*d^2 + 120*d^3 - 23504*n^2*λ + 4200*n*d*λ + 1386*d^2*λ - 8864*n*λ^2 + 691*d*λ^2 - 980*λ^3 - 26912*n^2 + 2672*n*d + 960*d^2 - 23360*n*λ + 1124*d*λ - 4686*λ^2 - 19584*n + 480*d - 9024*λ - 5760)
epsilon,(32*n^5*d + 16*n^4*d^2 + 32*n^4*d*λ + 16*n^3*d^2*λ + 8*n^3*d*λ^2 + 4*n^2*d^2*λ^2 - 32*n^5 + 256*n^4*d + 88*n^3*d^2 - 8*n^2*d^3 - 64*n^4*λ + 200*n^3*d*λ + 60*n^2*d^2*λ - 8*n*d^3*λ - 16*n^3*λ^2 + 40*n^2*d*λ^2 + 10*n*d^2*λ^2 - 2*d^3*λ^2 - 320*n^4 + 688*n^3*d + 120*n^2*d^2 - 24*n*d^3 - 528*n^3*λ + 384*n^2*d*λ + 34*n*d^2*λ - 10*d^3*λ - 112*n^2*λ^2 + 46*n*d*λ^2 - 4*d^2*λ^2 - 1352*n^3 + 604*n^2*d - 16*n*d^2 - 16*d^3 - 1600*n^2*λ + 190*n*d*λ - 20*d^2*λ - 260*n*λ^2 - 10*d*λ^2 - 2888*n^2 - 156*n*d - 64*d^2 - 2100*n*λ - 50*d*λ - 200*λ^2 - 3008*n - 296*d - 1000*λ - 1184)/(64*n^6*d + 64*n^5*d^2 + 16*n^4*d^3 + 128*n^5*d*λ + 128*n^4*d^2*λ + 32*n^3*d^3*λ + 96*n^4*d*λ^2 + 96*n^3*d^2*λ^2 + 24*n^2*d^3*λ^2 + 32*n^3*d*λ^3 + 32*n^2*d^2*λ^3 + 8*n*d^3*λ^3 + 4*n^2*d*λ^4 + 4*n*d^2*λ^4 + d^3*λ^4 - 128*n^6 + 640*n^5*d + 576*n^4*d^2 + 112*n^3*d^3 - 256*n^5*λ + 1120*n^4*d*λ + 960*n^3*d^2*λ + 168*n^2*d^3*λ - 192*n^4*λ^2 + 704*n^3*d*λ^2 + 568*n^2*d^2*λ^2 + 84*n*d^3*λ^2 - 64*n^3*λ^3 + 184*n^2*d*λ^3 + 136*n*d^2*λ^3 + 14*d^3*λ^3 - 8*n^2*λ^4 + 16*n*d*λ^4 + 10*d^2*λ^4 - 1536*n^5 + 2544*n^4*d + 2032*n^3*d^2 + 284*n^2*d^3 - 2752*n^4*λ + 3712*n^3*d*λ + 2648*n^2*d^2*λ + 284*n*d^3*λ - 1792*n^3*λ^2 + 1804*n^2*d*λ^2 + 1096*n*d^2*λ^2 + 71*d^3*λ^2 - 496*n^2*λ^3 + 312*n*d*λ^3 + 140*d^2*λ^3 - 48*n*λ^4 + 11*d*λ^4 - 7520*n^4 + 5088*n^3*d + 3504*n^2*d^2 + 308*n*d^3 - 11520*n^3*λ + 5784*n^2*d*λ + 3172*n*d^2*λ + 154*d^3*λ - 6072*n^2*λ^2 + 1904*n*d*λ^2 + 684*d^2*λ^2 - 1232*n*λ^3 + 154*d*λ^3 - 70*λ^4 - 19200*n^3 + 5312*n^2*d + 2944*n*d^2 + 120*d^3 - 23504*n^2*λ + 4200*n*d*λ + 1386*d^2*λ - 8864*n*λ^2 + 691*d*λ^2 - 980*λ^3 - 26912*n^2 + 2672*n*d + 960*d^2 - 23360*n*λ + 1124*d*λ - 4686*λ^2 - 19584*n + 480*d - 9024*λ - 5760)
bounddelta,d^6*t^8 + 36*d^5*t^8 + 58*d^6*t^6 + 486*d^4*t^8 + 2136*d^5*t^6 + 3132*d^3*t^8 + 1077*d^6*t^4 + 29412*d^4*t^6 + 10449*d^2*t^8 + 39524*d^5*t^4 + 192672*d^3*t^6 + 17496*d*t^8 + 6844*d^6*t^2 + 541270*d^4*t^4 + 652050*d^2*t^6 + 11664*t^8 + 244528*d^5*t^2 + 3545508*d^3*t^4 + 1106136*d*t^6 + 5824*d^6 + 3237208*d^4*t^2 + 12033549*d^2*t^4 + 746496*t^6 + 195584*d^5 + 20576448*d^3*t^2 + 20492784*d*t^4 + 2355840*d^4 + 67842828*d^2*t^2 + 13881456*t^4 + 13180928*d^3 + 111682800*d*t^2 + 37468864*d^2 + 72244224*t^2 + 52804608*d + 26551296
boundC,4096*n^12*d^2 + 8192*n^11*d^3 + 6144*n^10*d^4 + 2048*n^9*d^5 + 256*n^8*d^6 + 4096*n^10*d^2*t^2 + 8192*n^9*d^3*t^2 + 6144*n^8*d^4*t^2 + 2048*n^7*d^5*t^2 + 256*n^6*d^6*t^2 + 1536*n^8*d^2*t^4 + 3072*n^7*d^3*t^4 + 2304*n^6*d^4*t^4 + 768*n^5*d^5*t^4 + 96*n^4*d^6*t^4 + 256*n^6*d^2*t^6 + 512*n^5*d^3*t^6 + 384*n^4*d^4*t^6 + 128*n^3*d^5*t^6 + 16*n^2*d^6*t^6 + 16*n^4*d^2*t^8 + 32*n^3*d^3*t^8 + 24*n^2*d^4*t^8 + 8*n*d^5*t^8 + d^6*t^8 + 24576*n^12*d + 237568*n^11*d^2 + 364544*n^10*d^3 + 221184*n^9*d^4 + 58880*n^8*d^5 + 5632*n^7*d^6 + 24576*n^10*d*t^2 + 221184*n^9*d^2*t^2 + 328704*n^8*d^3*t^2 + 192000*n^7*d^4*t^2 + 48384*n^6*d^5*t^2 + 4224*n^5*d^6*t^2 + 9216*n^8*d*t^4 + 75776*n^7*d^2*t^4 + 108288*n^6*d^3*t^4 + 60288*n^5*d^4*t^4 + 14080*n^4*d^5*t^4 + 1056*n^3*d^6*t^4 + 1536*n^6*d*t^6 + 11264*n^5*d^2*t^6 + 15296*n^4*d^3*t^6 + 7968*n^3*d^4*t^6 + 1648*n^2*d^5*t^6 + 88*n*d^6*t^6 + 96*n^4*d*t^8 + 608*n^3*d^2*t^8 + 768*n^2*d^3*t^8 + 360*n*d^4*t^8 + 58*d^5*t^8 + 20480*n^12 + 1155072*n^11*d + 5867520*n^10*d^2 + 7081984*n^9*d^3 + 3467008*n^8*d^4 + 732160*n^7*d^5 + 53632*n^6*d^6 + 28672*n^10*t^2 + 1081344*n^9*d*t^2 + 4957696*n^8*d^2*t^2 + 5583360*n^7*d^3*t^2 + 2512128*n^6*d^4*t^2 + 470912*n^5*d^5*t^2 + 28832*n^4*d^6*t^2 + 12800*n^8*t^4 + 368640*n^7*d*t^4 + 1497600*n^6*d^2*t^4 + 1544832*n^5*d^3*t^4 + 619392*n^4*d^4*t^4 + 96768*n^3*d^5*t^4 + 4360*n^2*d^6*t^4 + 2304*n^6*t^6 + 53760*n^5*d*t^6 + 188000*n^4*d^2*t^6 + 171616*n^3*d^3*t^6 + 57280*n^2*d^4*t^6 + 6200*n*d^5*t^6 + 126*d^6*t^6 + 144*n^4*t^8 + 2784*n^3*d*t^8 + 8008*n^2*d^2*t^8 + 5992*n*d^3*t^8 + 1333*d^4*t^8 + 876544*n^11 + 24240128*n^10*d + 82984960*n^9*d^2 + 79629312*n^8*d^3 + 31273472*n^7*d^4 + 5193984*n^6*d^5 + 289536*n^5*d^6 + 1175552*n^9*t^2 + 20752384*n^8*d*t^2 + 61773312*n^7*d^2*t^2 + 52915968*n^6*d^3*t^2 + 18063104*n^5*d^4*t^2 + 2472960*n^4*d^5*t^2 + 104512*n^3*d^6*t^2 + 474112*n^7*t^4 + 6226688*n^6*d*t^4 + 15737728*n^5*d^2*t^4 + 11580224*n^4*d^3*t^4 + 3211008*n^3*d^4*t^4 + 319376*n^2*d^5*t^4 + 8032*n*d^6*t^4 + 73728*n^5*t^6 + 756480*n^4*d*t^6 + 1547424*n^3*d^2*t^6 + 898784*n^2*d^3*t^6 + 167352*n*d^4*t^6 + 7432*d^5*t^6 + 3744*n^3*t^8 + 29904*n^2*d*t^8 + 44568*n*d^2*t^8 + 15276*d^3*t^8 + 16826368*n^10 + 300775424*n^9*d + 756438016*n^8*d^2 + 578173440*n^7*d^3 + 180477696*n^6*d^4 + 23265152*n^5*d^5 + 970960*n^4*d^6 + 21172736*n^8*t^2 + 228909568*n^7*d*t^2 + 478769920*n^6*d^2*t^2 + 309767424*n^5*d^3*t^2 + 78536448*n^4*d^4*t^2 + 7623968*n^3*d^5*t^2 + 212472*n^2*d^6*t^2 + 7486720*n^6*t^4 + 57950336*n^5*d*t^4 + 97039504*n^4*d^2*t^4 + 49428768*n^3*d^3*t^4 + 8951896*n^2*d^4*t^4 + 513744*n*d^5*t^4 + 5585*d^6*t^4 + 959328*n^4*t^6 + 5459616*n^3*d*t^6 + 6659152*n^2*d^2*t^6 + 2188312*n*d^3*t^6 + 173494*d^4*t^6 + 36432*n^2*t^8 + 141264*n*d*t^8 + 89748*d^2*t^8 + 192040960*n^9 + 2462587904*n^8*d + 4717752320*n^7*d^2 + 2858044160*n^6*d^3 + 698909696*n^5*d^4 + 68466144*n^4*d^5 + 2073376*n^3*d^6 + 220657664*n^7*t^2 + 1609097728*n^6*d*t^2 + 2430167168*n^5*d^2*t^2 + 1167254080*n^4*d^3*t^2 + 212643744*n^3*d^4*t^2 + 13867472*n^2*d^5*t^2 + 229864*n*d^6*t^2 + 65718016*n^5*t^4 + 324860768*n^4*d*t^4 + 361935040*n^3*d^2*t^4 + 120914576*n^2*d^3*t^4 + 12860496*n*d^4*t^4 + 325422*d^5*t^4 + 6471360*n^3*t^6 + 21229872*n^2*d*t^6 + 14243216*n*d^2*t^6 + 2016244*d^3*t^6 + 157248*n*t^8 + 247968*d*t^8 + 1457691136*n^8 + 14053205504*n^7*d + 20772346240*n^6*d^2 + 9853228544*n^5*d^3 + 1845513392*n^4*d^4 + 132700736*n^3*d^5 + 2754448*n^2*d^6 + 1474963712*n^6*t^2 + 7545337216*n^5*d*t^2 + 8233503616*n^4*d^2*t^2 + 2844952160*n^3*d^3*t^2 + 351775696*n^2*d^4*t^2 + 13827248*n*d^5*t^2 + 103444*d^6*t^2 + 350371504*n^4*t^4 + 1124017184*n^3*d*t^4 + 803026848*n^2*d^2*t^4 + 158194720*n*d^3*t^4 + 7505817*d^4*t^4 + 23773536*n^2*t^6 + 42066192*n*d*t^6 + 11984400*d^2*t^6 + 254016*t^8 + 7802877952*n^7 + 57503174144*n^6*d + 65408379136*n^5*d^2 + 23774788928*n^4*d^3 + 3289922272*n^3*d^4 + 163610976*n^2*d^5 + 2081472*n*d^6 + 6618235136*n^5*t^2 + 23958582400*n^4*d*t^2 + 18487578400*n^3*d^2*t^2 + 4343323440*n^2*d^3*t^2 + 326284128*n*d^4*t^2 + 5845184*d^5*t^2 + 1161973984*n^3*t^4 + 2349835376*n^2*d*t^4 + 976345328*n*d^2*t^4 + 86051848*d^3*t^4 + 44980992*n*t^6 + 33378912*d*t^6 + 30452582144*n^6 + 170590148480*n^5*d + 146852079344*n^4*d^2 + 39461636224*n^3*d^3 + 3796690288*n^2*d^4 + 116551296*n*d^5 + 684864*d^6 + 20232220384*n^4*t^2 + 50998696384*n^3*d*t^2 + 26453460216*n^2*d^2*t^2 + 3782421680*n*d^3*t^2 + 130301784*d^4*t^2 + 2345208560*n^2*t^4 + 2724609200*n*d*t^4 + 501745296*d^2*t^4 + 34376832*t^6 + 88056695040*n^5 + 365368328544*n^4*d + 230104331872*n^3*d^2 + 43004245824*n^2*d^3 + 2564614464*n*d^4 + 36567936*d^5 + 41708747712*n^3*t^2 + 69818920416*n^2*d*t^2 + 21866280376*n*d^2*t^2 + 1435946048*d^3*t^2 + 2642603712*n*t^4 + 1347790752*d*t^4 + 188448384528*n^4 + 552409952064*n^3*d + 239488211248*n^2*d^2 + 27732803328*n*d^3 + 770574528*d^4 + 55611176544*n^2*t^2 + 55635613728*n*d*t^2 + 7955085076*d^2*t^2 + 1277954496*t^4 + 291679295904*n^3 + 560450524128*n^2*d + 148896089664*n*d^2 + 8024133888*d^3 + 43384328064*n*t^2 + 19634544384*d*t^2 + 308951319888*n^2 + 342636817536*n*d + 41852578752*d^2 + 15062414976*t^2 + 199667160000*n + 95367355776*d + 59043733056
boundeps,4096*n^12*d^2 + 8192*n^11*d^3 + 6144*n^10*d^4 + 2048*n^9*d^5 + 256*n^8*d^6 + 4096*n^10*d^2*t^2 + 8192*n^9*d^3*t^2 + 6144*n^8*d^4*t^2 + 2048*n^7*d^5*t^2 + 256*n^6*d^6*t^2 + 1536*n^8*d^2*t^4 + 3072*n^7*d^3*t^4 + 2304*n^6*d^4*t^4 + 768*n^5*d^5*t^4 + 96*n^4*d^6*t^4 + 256*n^6*d^2*t^6 + 512*n^5*d^3*t^6 + 384*n^4*d^4*t^6 + 128*n^3*d^5*t^6 + 16*n^2*d^6*t^6 + 16*n^4*d^2*t^8 + 32*n^3*d^3*t^8 + 24*n^2*d^4*t^8 + 8*n*d^5*t^8 + d^6*t^8 + 24576*n^12*d + 237568*n^11*d^2 + 364544*n^10*d^3 + 221184*n^9*d^4 + 58880*n^8*d^5 + 5632*n^7*d^6 + 24576*n^10*d*t^2 + 221184*n^9*d^2*t^2 + 328704*n^8*d^3*t^2 + 192000*n^7*d^4*t^2 + 48384*n^6*d^5*t^2 + 4224*n^5*d^6*t^2 + 9216*n^8*d*t^4 + 75776*n^7*d^2*t^4 + 108288*n^6*d^3*t^4 + 60288*n^5*d^4*t^4 + 14080*n^4*d^5*t^4 + 1056*n^3*d^6*t^4 + 1536*n^6*d*t^6 + 11264*n^5*d^2*t^6 + 15296*n^4*d^3*t^6 + 7968*n^3*d^4*t^6 + 1648*n^2*d^5*t^6 + 88*n*d^6*t^6 + 96*n^4*d*t^8 + 608*n^3*d^2*t^8 + 768*n^2*d^3*t^8 + 360*n*d^4*t^8 + 58*d^5*t^8 + 36864*n^12 + 1204224*n^11*d + 5781504*n^10*d^2 + 6975488*n^9*d^3 + 3445504*n^8*d^4 + 735232*n^7*d^5 + 53888*n^6*d^6 + 36864*n^10*t^2 + 1105920*n^9*d*t^2 + 4914688*n^8*d^2*t^2 + 5530112*n^7*d^3*t^2 + 2501376*n^6*d^4*t^2 + 472448*n^5*d^5*t^2 + 28960*n^4*d^6*t^2 + 13824*n^8*t^4 + 371712*n^7*d*t^4 + 1492224*n^6*d^2*t^4 + 1538176*n^5*d^3*t^4 + 618048*n^4*d^4*t^4 + 96960*n^3*d^5*t^4 + 4376*n^2*d^6*t^4 + 2304*n^6*t^6 + 53760*n^5*d*t^6 + 188000*n^4*d^2*t^6 + 171616*n^3*d^3*t^6 + 57280*n^2*d^4*t^6 + 6200*n*d^5*t^6 + 126*d^6*t^6 + 144*n^4*t^8 + 2784*n^3*d*t^8 + 8008*n^2*d^2*t^8 + 5992*n*d^3*t^8 + 1333*d^4*t^8 + 1695744*n^11 + 25214976*n^10*d + 79400960*n^9*d^2 + 76864512*n^8*d^3 + 31035904*n^7*d^4 + 5289728*n^6*d^5 + 292864*n^5*d^6 + 1548288*n^9*t^2 + 21350400*n^8*d*t^2 + 60396032*n^7*d^2*t^2 + 51883776*n^6*d^3*t^2 + 18020352*n^5*d^4*t^2 + 2513920*n^4*d^5*t^2 + 105600*n^3*d^6*t^2 + 516096*n^7*t^4 + 6278400*n^6*d*t^4 + 15580544*n^5*d^2*t^4 + 11476544*n^4*d^3*t^4 + 3210560*n^3*d^4*t^4 + 323632*n^2*d^5*t^4 + 8096*n*d^6*t^4 + 73728*n^5*t^6 + 756480*n^4*d*t^6 + 1547424*n^3*d^2*t^6 + 898784*n^2*d^3*t^6 + 167352*n*d^4*t^6 + 7432*d^5*t^6 + 3744*n^3*t^8 + 29904*n^2*d*t^8 + 44568*n*d^2*t^8 + 15276*d^3*t^8 + 32808960*n^10 + 302868480*n^9*d + 699054080*n^8*d^2 + 550918656*n^7*d^3 + 181296896*n^6*d^4 + 24258688*n^5*d^5 + 979472*n^4*d^6 + 28196352*n^8*t^2 + 235107840*n^7*d*t^2 + 462890496*n^6*d^2*t^2 + 303443712*n^5*d^3*t^2 + 79524928*n^4*d^4*t^2 + 7903584*n^3*d^5*t^2 + 211400*n^2*d^6*t^2 + 8142336*n^6*t^4 + 58189440*n^5*d*t^4 + 95566352*n^4*d^2*t^4 + 49060512*n^3*d^3*t^4 + 9075816*n^2*d^4*t^4 + 529616*n*d^5*t^4 + 5073*d^6*t^4 + 959328*n^4*t^6 + 5459616*n^3*d*t^6 + 6659152*n^2*d^2*t^6 + 2188312*n*d^3*t^6 + 173494*d^4*t^6 + 36432*n^2*t^8 + 141264*n*d*t^8 + 89748*d^2*t^8 + 361082880*n^9 + 2369934336*n^8*d + 4252557312*n^7*d^2 + 2739727104*n^6*d^3 + 722301952*n^5*d^4 + 73174112*n^4*d^5 + 2030752*n^3*d^6 + 295870464*n^7*t^2 + 1653765120*n^6*d*t^2 + 2351126656*n^5*d^2*t^2 + 1160578368*n^4*d^3*t^2 + 220875808*n^3*d^4*t^2 + 14516208*n^2*d^5*t^2 + 216616*n*d^6*t^2 + 71177472*n^5*t^4 + 325455456*n^4*d*t^4 + 357449792*n^3*d^2*t^4 + 121865424*n^2*d^3*t^4 + 13347344*n*d^4*t^4 + 318638*d^5*t^4 + 6471360*n^3*t^6 + 21229872*n^2*d*t^6 + 14243216*n*d^2*t^6 + 2016244*d^3*t^6 + 157248*n*t^8 + 247968*d*t^8 + 2587921920*n^8 + 13074439680*n^7*d + 18758262656*n^6*d^2 + 9740996608*n^5*d^3 + 1982207984*n^4*d^4 + 143423552*n^3*d^5 + 2490064*n^2*d^6 + 2001120768*n^6*t^2 + 7853990784*n^5*d*t^2 + 8117046528*n^4*d^2*t^2 + 2912156640*n^3*d^3*t^2 + 373989280*n^2*d^4*t^2 + 14265008*n*d^5*t^2 + 87316*d^6*t^2 + 379388592*n^4*t^4 + 1134698016*n^3*d*t^4 + 807858592*n^2*d^2*t^4 + 163856544*n*d^3*t^4 + 7613529*d^4*t^4 + 23773536*n^2*t^6 + 42066192*n*d*t^6 + 11984400*d^2*t^6 + 254016*t^8 + 13263833088*n^7 + 53766566400*n^6*d + 61409365760*n^5*d^2 + 24732076096*n^4*d^3 + 3658646368*n^3*d^4 + 173123040*n^2*d^5 + 1590720*n*d^6 + 9201694464*n^5*t^2 + 25708155264*n^4*d*t^2 + 18880567200*n^3*d^2*t^2 + 4591160944*n^2*d^3*t^2 + 349685280*n*d^4*t^2 + 5733440*d^5*t^2 + 1273678560*n^3*t^4 + 2432096880*n^2*d*t^4 + 1014096240*n*d^2*t^4 + 88537608*d^3*t^4 + 44980992*n*t^6 + 33378912*d*t^6 + 52411905792*n^6 + 169457828736*n^5*d + 148083548400*n^4*d^2 + 43410378880*n^3*d^3 + 4274581936*n^2*d^4 + 114104448*n*d^5 + 373824*d^6 + 29276038368*n^4*t^2 + 57259760832*n^3*d*t^2 + 28144695032*n^2*d^2*t^2 + 4089820208*n*d^3*t^2 + 137222424*d^4*t^2 + 2650729968*n^2*t^4 + 2929200048*n*d*t^4 + 522554704*d^2*t^4 + 34376832*t^6 + 165531693312*n^5 + 404099556192*n^4*d + 252418152544*n^3*d^2 + 49213735488*n^2*d^3 + 2796035136*n*d^4 + 30139776*d^5 + 63428621760*n^3*t^2 + 82323150816*n^2*d*t^2 + 24066115384*n*d^2*t^2 + 1557191744*d^3*t^2 + 3108272832*n*t^4 + 1456826784*d*t^4 + 406032714000*n^4 + 690642007872*n^3*d + 281552016688*n^2*d^2 + 31705074432*n*d^3 + 755748288*d^4 + 88594966368*n^2*t^2 + 68267491872*n*d*t^2 + 8900376532*d^2*t^2 + 1492456896*t^4 + 714281035680*n^3 + 773319789024*n^2*d + 179472842304*n*d^2 + 8549584128*d^3 + 71237061504*n*t^2 + 24596033280*d*t^2 + 809842567248*n^2 + 491110392960*n*d + 47889243072*d^2 + 24836950656*t^2 + 507281987520*n + 128514266496*d + 125433354816


==> anc/1_min_4.csv <==
A,(4*n^2 + 8*n*λ + 2*λ^2 + 20*n + 14*λ + 24)/(8*n^2 + 48*n + 64)
B,(4*n^2 + 4*n*λ + λ^2 - 2*n - λ)/(8*n^2 + 48*n + 64)
N,2
r_N,(λ^6 + 21*λ^5 + 193*λ^4 + 867*λ^3 + 1958*λ^2 + 2208*λ + 1280)/(60*λ^4 + 600*λ^3 + 2580*λ^2 + 3480*λ + 2880)
rtilde,(32*n^2 + 32*n*λ + 8*λ^2 + 48*n + 32*λ + 16)/(32*n^2 + 128*n + 96)
delta_N,(-λ^5 - 7*λ^3 - 76*λ^2 - 108*λ - 160)/(λ^6 + 22*λ^5 + 193*λ^4 + 874*λ^3 + 2034*λ^2 + 2316*λ + 1440)
C,(8*n^4 + 8*n^3*λ + 2*n^2*λ^2 + 28*n^3 + 30*n^2*λ + 8*n*λ^2 + 8*n^2 + 16*n*λ + 6*λ^2 - 12*n - 6*λ)/(16*n^4 + 32*n^3*λ + 24*n^2*λ^2 + 8*n*λ^3 + λ^4 + 80*n^3 + 128*n^2*λ + 68*n*λ^2 + 12*λ^3 + 140*n^2 + 160*n*λ + 46*λ^2 + 100*n + 64*λ + 24)
epsilon,(2*n^2*λ - λ^3 - 20*n^2 - 6*n*λ + 2*λ^2 - 20*n - 8*λ)/(16*n^4 + 32*n^3*λ + 24*n^2*λ^2 + 8*n*λ^3 + λ^4 + 80*n^3 + 128*n^2*λ + 68*n*λ^2 + 12*λ^3 + 140*n^2 + 160*n*λ + 46*λ^2 + 100*n + 64*λ + 24)
bounddelta_4,t^12 + 89*t^10 + 2987*t^8 + 75391*t^6 + 606252*t^4 - 380160*t^2 + 1843200
boundC_4,128*n^6*t^2 + 80*n^4*t^4 + 16*n^2*t^6 + t^8 + 768*n^7 + 2752*n^5*t^2 + 1120*n^3*t^4 + 120*n*t^6 + 17984*n^6 + 25072*n^4*t^2 + 5928*n^2*t^4 + 228*t^6 + 175872*n^5 + 123040*n^3*t^2 + 14040*n*t^4 + 933520*n^4 + 340336*n^2*t^2 + 12532*t^4 + 2913248*n^3 + 499792*n*t^2 + 5360848*n^2 + 303024*t^2 + 5400960*n + 2304000
boundeps_4,256*n^8 + 256*n^6*t^2 + 96*n^4*t^4 + 16*n^2*t^6 + t^8 + 6656*n^7 + 5248*n^5*t^2 + 1376*n^3*t^4 + 120*n*t^6 + 75392*n^6 + 44096*n^4*t^2 + 6856*n^2*t^4 + 84*t^6 + 485888*n^5 + 201120*n^3*t^2 + 17304*n*t^4 + 1891088*n^4 + 509072*n^2*t^2 + 19012*t^4 + 4403936*n^3 + 645904*n*t^2 + 5787664*n^2 + 303168*t^2 + 3707520*n + 748800


==> anc/1_min_geq5.csv <==
A,(4*n^2*d + 4*n*d*λ + d*λ^2 - 12*n^2 + 12*n*d - 8*n*λ + 7*d*λ - 2*λ^2 - 28*n + 8*d - 14*λ - 8)/(4*n^2*d + 2*n*d^2 - 8*n^2 + 12*n*d + 4*d^2 - 32*n + 8*d - 32)
B,(4*n^2 + 4*n*λ + λ^2 - 2*n - λ)/(4*n^2*d + 2*n*d^2 - 8*n^2 + 12*n*d + 4*d^2 - 32*n + 8*d - 32)
N,2
d_0,5
r_N,(d^2*λ^6 + 21*d^2*λ^5 - 4*d*λ^6 + 169*d^2*λ^4 - 84*d*λ^5 + 4*λ^6 + 627*d^2*λ^3 - 628*d*λ^4 + 84*λ^5 + 1030*d^2*λ^2 - 2028*d*λ^3 + 580*λ^4 + 552*d^2*λ - 2392*d*λ^2 + 1548*λ^3 + 464*d*λ + 920*λ^2 + 1600*d - 1856*λ - 1280)/(6*d^3*λ^4 + 60*d^3*λ^3 + 12*d^2*λ^4 + 186*d^3*λ^2 + 120*d^2*λ^3 - 120*d*λ^4 + 132*d^3*λ + 516*d^2*λ^2 - 1200*d*λ^3 + 144*λ^4 + 696*d^2*λ - 3144*d*λ^2 + 1440*λ^3 + 384*d^2 - 912*d*λ + 2736*λ^2 + 1920*d - 2016*λ - 2304)
rtilde,(8*n^2 + 8*n*λ + 2*λ^2 + 12*n + 8*λ + 4)/(8*n^2 + 4*n*d + 16*n + 4*d + 8)
delta_N,(-d^2*λ^5 - 12*d^2*λ^4 + 4*d*λ^5 - 67*d^2*λ^3 + 72*d*λ^4 - 4*λ^5 - 164*d^2*λ^2 + 388*d*λ^3 - 96*λ^4 - 108*d^2*λ + 736*d*λ^2 - 508*λ^3 + 176*d*λ - 624*λ^2 - 320*d + 592*λ + 640)/(d^2*λ^6 + 22*d^2*λ^5 - 4*d*λ^6 + 181*d^2*λ^4 - 88*d*λ^5 + 4*λ^6 + 694*d^2*λ^3 - 700*d*λ^4 + 88*λ^5 + 1194*d^2*λ^2 - 2416*d*λ^3 + 676*λ^4 + 660*d^2*λ - 3128*d*λ^2 + 2056*λ^3 + 288*d*λ + 1544*λ^2 + 1920*d - 2448*λ - 1920)
C,(16*n^4 + 8*n^3*d + 16*n^3*λ + 8*n^2*d*λ + 4*n^2*λ^2 + 2*n*d*λ^2 + 24*n^3 + 4*n^2*d + 28*n^2*λ + 6*n*d*λ + 8*n*λ^2 + 2*d*λ^2 - 4*n*d + 8*n*λ - 2*d*λ + 4*λ^2 - 8*n - 4*λ)/(16*n^4*d + 32*n^3*d*λ + 24*n^2*d*λ^2 + 8*n*d*λ^3 + d*λ^4 - 32*n^4 + 80*n^3*d - 64*n^3*λ + 128*n^2*d*λ - 48*n^2*λ^2 + 68*n*d*λ^2 - 16*n*λ^3 + 12*d*λ^3 - 2*λ^4 - 160*n^3 + 140*n^2*d - 256*n^2*λ + 160*n*d*λ - 136*n*λ^2 + 46*d*λ^2 - 24*λ^3 - 280*n^2 + 100*n*d - 320*n*λ + 64*d*λ - 92*λ^2 - 200*n + 24*d - 128*λ - 48)
epsilon,(-4*n^2*d*λ - 4*n*d*λ^2 - d*λ^3 - 24*n^2*d + 20*n^2*λ - 24*n*d*λ + 16*n*λ^2 - 6*d*λ^2 + 2*λ^3 + 56*n^2 - 32*n*d + 84*n*λ - 20*d*λ + 28*λ^2 + 88*n - 8*d + 64*λ + 32)/(16*n^4*d + 32*n^3*d*λ + 24*n^2*d*λ^2 + 8*n*d*λ^3 + d*λ^4 - 32*n^4 + 80*n^3*d - 64*n^3*λ + 128*n^2*d*λ - 48*n^2*λ^2 + 68*n*d*λ^2 - 16*n*λ^3 + 12*d*λ^3 - 2*λ^4 - 160*n^3 + 140*n^2*d - 256*n^2*λ + 160*n*d*λ - 136*n*λ^2 + 46*d*λ^2 - 24*λ^3 - 280*n^2 + 100*n*d - 320*n*λ + 64*d*λ - 92*λ^2 - 200*n + 24*d - 128*λ - 48)
bounddelta,d^4*t^12 + 12*d^3*t^12 + 113*d^4*t^10 + 54*d^2*t^12 + 1308*d^3*t^10 + 108*d*t^12 + 4523*d^4*t^8 + 5670*d^2*t^10 + 81*t^12 + 53444*d^3*t^8 + 10908*d*t^10 + 71527*d^4*t^6 + 232274*d^2*t^8 + 7857*t^10 + 881092*d^3*t^6 + 439140*d*t^8 + 397740*d^4*t^4 + 3997354*d^2*t^6 + 303579*t^8 + 5106576*d^3*t^4 + 7999428*d*t^6 + 330624*d^4*t^2 + 24440008*d^2*t^4 + 6017895*t^6 + 3694464*d^3*t^2 + 52298000*d*t^4 + 14014848*d^2*t^2 + 42266860*t^4 + 19222656*d*t^2 + 2764800*d^2 + 2489088*t^2 + 23961600*d + 50688000
boundC,256*n^8*d^2 + 256*n^6*d^2*t^2 + 96*n^4*d^2*t^4 + 16*n^2*d^2*t^6 + d^2*t^8 + 1536*n^8*d + 6656*n^7*d^2 + 1536*n^6*d*t^2 + 5248*n^5*d^2*t^2 + 576*n^4*d*t^4 + 1376*n^3*d^2*t^4 + 96*n^2*d*t^6 + 120*n*d^2*t^6 + 6*d*t^8 + 37632*n^7*d + 74816*n^6*d^2 + 1152*n^6*t^2 + 30336*n^5*d*t^2 + 44384*n^4*d^2*t^2 + 720*n^4*t^4 + 8112*n^3*d*t^4 + 7396*n^2*d^2*t^4 + 144*n^2*t^6 + 720*n*d*t^6 + 228*d^2*t^6 + 9*t^8 + 4608*n^7 + 409728*n^6*d + 478400*n^5*d^2 + 23616*n^5*t^2 + 250752*n^4*d*t^2 + 199536*n^3*d^2*t^2 + 9936*n^3*t^4 + 42936*n^2*d*t^4 + 17664*n*d^2*t^4 + 1080*n*t^6 + 1368*d*t^6 + 119808*n^6 + 2591040*n^5*d + 1908800*n^4*d^2 + 208656*n^4*t^2 + 1115280*n^3*d*t^2 + 504716*n^2*d^2*t^2 + 51732*n^2*t^4 + 101232*n*d*t^4 + 15808*d^2*t^4 + 2052*t^6 + 1266048*n^5 + 10368768*n^4*d + 4868480*n^3*d^2 + 1011744*n^3*t^2 + 2817768*n^2*d*t^2 + 682120*n*d^2*t^2 + 120528*n*t^4 + 89664*d*t^4 + 7118208*n^4 + 26738112*n^3*d + 7746496*n^2*d^2 + 2804796*n^2*t^2 + 3828768*n*d*t^2 + 384924*d^2*t^2 + 105984*t^4 + 23189184*n^3 + 43161216*n^2*d + 7023552*n*d^2 + 4161816*n*t^2 + 2179944*d*t^2 + 44068032*n^2 + 39715200*n*d + 2775744*d^2 + 2557116*t^2 + 45482688*n + 15907968*d + 19756224
boundeps,256*n^8*d^2 + 256*n^6*d^2*t^2 + 96*n^4*d^2*t^4 + 16*n^2*d^2*t^6 + d^2*t^8 + 1536*n^8*d + 6656*n^7*d^2 + 1536*n^6*d*t^2 + 5248*n^5*d^2*t^2 + 576*n^4*d*t^4 + 1376*n^3*d^2*t^4 + 96*n^2*d*t^6 + 120*n*d^2*t^6 + 6*d*t^8 + 2304*n^8 + 39936*n^7*d + 75392*n^6*d^2 + 2304*n^6*t^2 + 31488*n^5*d*t^2 + 44096*n^4*d^2*t^2 + 864*n^4*t^4 + 8256*n^3*d*t^4 + 7144*n^2*d^2*t^4 + 144*n^2*t^6 + 720*n*d*t^6 + 192*d^2*t^6 + 9*t^8 + 59904*n^7 + 452352*n^6*d + 485888*n^5*d^2 + 47232*n^5*t^2 + 268032*n^4*d*t^2 + 197664*n^3*d^2*t^2 + 12384*n^3*t^4 + 44304*n^2*d*t^4 + 16728*n*d^2*t^4 + 1080*n*t^6 + 1152*d*t^6 + 678528*n^6 + 2915328*n^5*d + 1927952*n^4*d^2 + 402048*n^4*t^2 + 1228608*n^3*d*t^2 + 493520*n^2*d^2*t^2 + 66312*n^2*t^4 + 111600*n*d*t^4 + 15124*d^2*t^4 + 1728*t^6 + 4372992*n^5 + 11581536*n^4*d + 4758752*n^3*d^2 + 1838880*n^3*t^2 + 3163872*n^2*d*t^2 + 632080*n*d^2*t^2 + 165816*n*t^4 + 112632*d*t^4 + 17390736*n^4 + 28723008*n^3*d + 7038736*n^2*d^2 + 4722192*n^2*t^2 + 4239456*n*d*t^2 + 308352*d^2*t^2 + 164916*t^4 + 43308000*n^3 + 43011168*n^2*d + 5615232*n*d^2 + 6343056*n*t^2 + 2237184*d*t^2 + 65516688*n^2 + 35253504*n*d + 1806336*d^2 + 3411072*t^2 + 54836352*n + 11999232*d + 19408896


==> anc/1_pl_4.csv <==
A,(4*n^2 + 8*n*λ + 2*λ^2 + 16*n + 18*λ + 12)/(8*n^2 + 56*n + 80)
B,(4*n^2 + 4*n*λ + λ^2 + 10*n + 5*λ + 6)/(8*n^2 + 56*n + 80)
N,4
r_N,(λ^10 + 65*λ^9 + 1830*λ^8 + 29250*λ^7 + 292713*λ^6 + 1907745*λ^5 + 8136704*λ^4 + 22072156*λ^3 + 35580912*λ^2 + 30011520*λ + 7686144)/(160*λ^8 + 7040*λ^7 + 128320*λ^6 + 1253120*λ^5 + 7119520*λ^4 + 23953280*λ^3 + 45467520*λ^2 + 40588800*λ + 15298560)
rtilde,(64*n^3 + 64*n^2*λ + 16*n*λ^2 + 400*n^2 + 304*n*λ + 56*λ^2 + 656*n + 280*λ + 320)/(64*n^3 + 544*n^2 + 1376*n + 896)
delta_N,(-8*λ^8 - 352*λ^7 - 6080*λ^6 - 53584*λ^5 - 275000*λ^4 - 916432*λ^3 - 1669248*λ^2 - 408576*λ - 3022848)/(λ^10 + 65*λ^9 + 1838*λ^8 + 29602*λ^7 + 298793*λ^6 + 1961329*λ^5 + 8411704*λ^4 + 22988588*λ^3 + 37250160*λ^2 + 30420096*λ + 10708992)
C,(32*n^6 + 32*n^5*λ + 8*n^4*λ^2 + 496*n^5 + 456*n^4*λ + 104*n^3*λ^2 + 3000*n^4 + 2432*n^3*λ + 478*n^2*λ^2 + 8948*n^3 + 5934*n^2*λ + 886*n*λ^2 + 13744*n^2 + 6446*n*λ + 504*λ^2 + 10356*n + 2520*λ + 3024)/(64*n^6 + 128*n^5*λ + 96*n^4*λ^2 + 32*n^3*λ^3 + 4*n^2*λ^4 + 992*n^5 + 1728*n^4*λ + 1112*n^3*λ^2 + 312*n^2*λ^3 + 32*n*λ^4 + 6004*n^4 + 8744*n^3*λ + 4524*n^2*λ^2 + 952*n*λ^3 + 63*λ^4 + 18128*n^3 + 20656*n^2*λ + 7588*n*λ^2 + 882*λ^3 + 28852*n^2 + 22852*n*λ + 4455*λ^2 + 23000*n + 9540*λ + 7200)
epsilon,(-24*n^5 - 16*n^4*λ - 4*n^3*λ^2 - 304*n^4 - 204*n^3*λ - 46*n^2*λ^2 - 1600*n^3 - 1110*n^2*λ - 220*n*λ^2 - 4160*n^2 - 2612*n*λ - 378*λ^2 - 4856*n - 1890*λ - 2016)/(64*n^6 + 128*n^5*λ + 96*n^4*λ^2 + 32*n^3*λ^3 + 4*n^2*λ^4 + 992*n^5 + 1728*n^4*λ + 1112*n^3*λ^2 + 312*n^2*λ^3 + 32*n*λ^4 + 6004*n^4 + 8744*n^3*λ + 4524*n^2*λ^2 + 952*n*λ^3 + 63*λ^4 + 18128*n^3 + 20656*n^2*λ + 7588*n*λ^2 + 882*λ^3 + 28852*n^2 + 22852*n*λ + 4455*λ^2 + 23000*n + 9540*λ + 7200)
bounddelta,t^20 + 549*t^18 + 126994*t^16 + 15825082*t^14 + 1133353141*t^12 + 46801523041*t^10 + 1101700168968*t^8 + 15369520864912*t^6 + 135805234586880*t^4 + 216882394251264*t^2 + 32444019376128
boundC,2048*n^10*t^2 + 1280*n^8*t^4 + 256*n^6*t^6 + 16*n^4*t^8 + 133120*n^9*t^2 + 69376*n^7*t^4 + 11072*n^5*t^6 + 512*n^3*t^8 + 512*n^10 + 3876864*n^8*t^2 + 1638368*n^6*t^4 + 198816*n^4*t^6 + 6136*n^2*t^8 + 58112*n^9 + 66639168*n^7*t^2 + 22022016*n^5*t^4 + 1897360*n^3*t^6 + 32640*n*t^8 + 2406288*n^8 + 748988896*n^6*t^2 + 184309816*n^4*t^4 + 10150400*n^2*t^6 + 65025*t^8 + 53388928*n^7 + 5754274464*n^5*t^2 + 983784656*n^3*t^4 + 28865640*n*t^6 + 731401184*n^6 + 30619068216*n^4*t^2 + 3271575424*n^2*t^4 + 34096050*t^6 + 6588877888*n^5 + 111487621792*n^3*t^2 + 6199749240*n*t^4 + 39952525584*n^4 + 265995287720*n^2*t^2 + 5128164225*t^4 + 162080335040*n^3 + 375730870800*n*t^2 + 422874905600*n^2 + 238748490000*t^2 + 642731520000*n + 433152000000
boundeps,4096*n^12 + 4096*n^10*t^2 + 1536*n^8*t^4 + 256*n^6*t^6 + 16*n^4*t^8 + 323584*n^11 + 273408*n^9*t^2 + 84224*n^7*t^4 + 11072*n^5*t^6 + 512*n^3*t^8 + 11581952*n^10 + 8170752*n^8*t^2 + 2010976*n^6*t^4 + 198816*n^4*t^6 + 6136*n^2*t^8 + 248326912*n^9 + 143893312*n^7*t^2 + 27294592*n^5*t^4 + 1897360*n^3*t^6 + 32640*n*t^8 + 3550105232*n^8 + 1652329440*n^6*t^2 + 230132616*n^4*t^4 + 10150400*n^2*t^6 + 65025*t^8 + 35611000192*n^7 + 12910348000*n^5*t^2 + 1232374896*n^3*t^4 + 28865640*n*t^6 + 256557372448*n^6 + 69374683464*n^4*t^2 + 4082324624*n^2*t^4 + 34096050*t^6 + 1334120604480*n^5 + 252409450752*n^3*t^2 + 7611909240*n*t^4 + 4950696197520*n^4 + 592444729720*n^2*t^2 + 6063804225*t^4 + 12710653836480*n^3 + 804568822800*n*t^2 + 21232047182400*n^2 + 474879330000*t^2 + 20381701248000*n + 8229911040000


==> anc/1_pl_geq5.csv <==
A,(4*n^2*d + 4*n*d*λ + d*λ^2 - 12*n^2 + 16*n*d - 8*n*λ + 9*d*λ - 2*λ^2 - 48*n + 14*d - 18*λ - 44)/(4*n^2*d + 2*n*d^2 - 8*n^2 + 16*n*d + 4*d^2 - 40*n + 16*d - 48)
B,(4*n^2 + 4*n*λ + λ^2 + 10*n + 5*λ + 6)/(4*n^2*d + 2*n*d^2 - 8*n^2 + 16*n*d + 4*d^2 - 40*n + 16*d - 48)
N,2
d_0,5
r_N,(d^3*λ^6 + 27*d^3*λ^5 - 6*d^2*λ^6 + 283*d^3*λ^4 - 162*d^2*λ^5 + 12*d*λ^6 + 1449*d^3*λ^3 - 1710*d^2*λ^4 + 324*d*λ^5 - 8*λ^6 + 3724*d^3*λ^2 - 8910*d^2*λ^3 + 3444*d*λ^4 - 216*λ^5 + 4324*d^3*λ - 23500*d^2*λ^2 + 18252*d*λ^3 - 2312*λ^4 + 1520*d^3 - 27952*d^2*λ + 49536*d*λ^2 - 12456*λ^3 - 10144*d^2 + 61616*d*λ - 34864*λ^2 + 22528*d - 46016*λ - 18944)/(6*d^4*λ^4 + 84*d^4*λ^3 + 12*d^3*λ^4 + 378*d^4*λ^2 + 168*d^3*λ^3 - 216*d^2*λ^4 + 588*d^4*λ + 708*d^3*λ^2 - 3024*d^2*λ^3 + 528*d*λ^4 + 240*d^4 + 840*d^3*λ - 13800*d^2*λ^2 + 7392*d*λ^3 - 384*λ^4 + 384*d^3 - 22512*d^2*λ + 34608*d*λ^2 - 5376*λ^3 - 8640*d^2 + 61152*d*λ - 25728*λ^2 + 26112*d - 48384*λ - 24576)
rtilde,(16*n^2 + 16*n*λ + 4*λ^2 + 36*n + 20*λ + 20)/(16*n^2 + 8*n*d + 48*n + 8*d + 32)
delta_N,(-d^3*λ^4 - 14*d^3*λ^3 + 2*d^2*λ^4 - 47*d^3*λ^2 + 28*d^2*λ^3 + 4*d*λ^4 - 18*d^3*λ + 182*d^2*λ^2 + 56*d*λ^3 - 8*λ^4 - 40*d^3 + 492*d^2*λ - 4*d*λ^2 - 112*λ^3 - 160*d^2 - 888*d*λ - 344*λ^2 - 1184*d - 48*λ + 1024)/(d^3*λ^6 + 27*d^3*λ^5 - 6*d^2*λ^6 + 284*d^3*λ^4 - 162*d^2*λ^5 + 12*d*λ^6 + 1463*d^3*λ^3 - 1712*d^2*λ^4 + 324*d*λ^5 - 8*λ^6 + 3771*d^3*λ^2 - 8938*d^2*λ^3 + 3440*d*λ^4 - 216*λ^5 + 4342*d^3*λ - 23682*d^2*λ^2 + 18196*d*λ^3 - 2304*λ^4 + 1560*d^3 - 28444*d^2*λ + 49540*d*λ^2 - 12344*λ^3 - 9984*d^2 + 62504*d*λ - 34520*λ^2 + 23712*d - 45968*λ - 19968)
C,(16*n^4 + 8*n^3*d + 16*n^3*λ + 8*n^2*d*λ + 4*n^2*λ^2 + 2*n*d*λ^2 + 88*n^3 + 28*n^2*d + 68*n^2*λ + 18*n*d*λ + 12*n*λ^2 + 2*d*λ^2 + 176*n^2 + 32*n*d + 92*n*λ + 10*d*λ + 8*λ^2 + 152*n + 12*d + 40*λ + 48)/(16*n^4*d + 32*n^3*d*λ + 24*n^2*d*λ^2 + 8*n*d*λ^3 + d*λ^4 - 32*n^4 + 104*n^3*d - 64*n^3*λ + 160*n^2*d*λ - 48*n^2*λ^2 + 82*n*d*λ^2 - 16*n*λ^3 + 14*d*λ^3 - 2*λ^4 - 208*n^3 + 245*n^2*d - 320*n^2*λ + 258*n*d*λ - 164*n*λ^2 + 68*d*λ^2 - 28*λ^3 - 490*n^2 + 247*n*d - 516*n*λ + 135*d*λ - 136*λ^2 - 494*n + 90*d - 270*λ - 180)
epsilon,(4*n^3*d + 4*n^2*d*λ + n*d*λ^2 - 4*n^3 + 3*n^2*d - 8*n^2*λ - 3*n*d*λ - 2*n*λ^2 - 2*d*λ^2 - 2*n^2 - 9*n*d - 10*n*λ - 10*d*λ + 10*n - 8*d + 8)/(16*n^4*d + 32*n^3*d*λ + 24*n^2*d*λ^2 + 8*n*d*λ^3 + d*λ^4 - 32*n^4 + 104*n^3*d - 64*n^3*λ + 160*n^2*d*λ - 48*n^2*λ^2 + 82*n*d*λ^2 - 16*n*λ^3 + 14*d*λ^3 - 2*λ^4 - 208*n^3 + 245*n^2*d - 320*n^2*λ + 258*n*d*λ - 164*n*λ^2 + 68*d*λ^2 - 28*λ^3 - 490*n^2 + 247*n*d - 516*n*λ + 135*d*λ - 136*λ^2 - 494*n + 90*d - 270*λ - 180)
bounddelta,d^6*t^12 + 18*d^5*t^12 + 161*d^6*t^10 + 135*d^4*t^12 + 2914*d^5*t^10 + 540*d^3*t^12 + 9187*d^6*t^8 + 21975*d^4*t^10 + 1215*d^2*t^12 + 167278*d^5*t^8 + 88380*d^3*t^10 + 1458*d*t^12 + 228871*d^6*t^6 + 1268973*d^4*t^8 + 199935*d^2*t^10 + 729*t^12 + 4174814*d^5*t^6 + 5133636*d^3*t^8 + 241218*d*t^10 + 2385764*d^6*t^4 + 31713009*d^4*t^6 + 11681037*d^2*t^8 + 121257*t^10 + 42815136*d^5*t^4 + 128402692*d^3*t^6 + 14174190*d*t^8 + 7118368*d^6*t^2 + 319344852*d^4*t^4 + 292243257*d^2*t^6 + 7165827*t^8 + 115894240*d^5*t^2 + 1266389408*d^3*t^4 + 354486078*d*t^6 + 2419200*d^6 + 771545088*d^4*t^2 + 2813873932*d^2*t^4 + 179020719*t^6 + 41310720*d^5 + 2672321728*d^3*t^2 + 3318287424*d*t^4 + 298146816*d^4 + 5021254432*d^2*t^2 + 1620433980*t^4 + 1144802304*d^3 + 4736487264*d*t^2 + 2359724544*d^2 + 1648716480*t^2 + 2149341696*d + 197406720
boundC,256*n^8*d^2 + 256*n^6*d^2*t^2 + 96*n^4*d^2*t^4 + 16*n^2*d^2*t^6 + d^2*t^8 + 1536*n^8*d + 7424*n^7*d^2 + 1536*n^6*d*t^2 + 5696*n^5*d^2*t^2 + 576*n^4*d*t^4 + 1456*n^3*d^2*t^4 + 96*n^2*d*t^6 + 124*n*d^2*t^6 + 6*d*t^8 + 1280*n^8 + 43520*n^7*d + 93664*n^6*d^2 + 1792*n^6*t^2 + 33664*n^5*d*t^2 + 52592*n^4*d^2*t^2 + 800*n^4*t^4 + 8672*n^3*d*t^4 + 8286*n^2*d^2*t^4 + 144*n^2*t^6 + 744*n*d*t^6 + 244*d^2*t^6 + 9*t^8 + 34048*n^7 + 537408*n^6*d + 672112*n^5*d^2 + 38208*n^5*t^2 + 306592*n^4*d*t^2 + 258300*n^3*d^2*t^2 + 11888*n^3*t^4 + 49012*n^2*d*t^4 + 20974*n*d^2*t^4 + 1116*n*t^6 + 1464*d*t^6 + 395232*n^6 + 3781536*n^5*d + 3002377*n^4*d^2 + 339632*n^4*t^2 + 1487784*n^3*d*t^2 + 712472*n^2*d^2*t^2 + 66446*n^2*t^4 + 123348*n*d*t^4 + 19924*d^2*t^4 + 2196*t^6 + 2622448*n^5 + 16596790*n^4*d + 8553902*n^3*d^2 + 1615900*n^3*t^2 + 4062160*n^2*d*t^2 + 1047276*n*d^2*t^2 + 165918*n*t^4 + 116664*d*t^4 + 10906193*n^4 + 46547988*n^3*d + 15184465*n^2*d^2 + 4348952*n^2*t^2 + 5921736*n*d*t^2 + 641257*d^2*t^2 + 156276*t^4 + 29174046*n^3 + 81499110*n^2*d + 15359208*n*d^2 + 6285324*n*t^2 + 3602742*d*t^2 + 49105881*n^2 + 81462384*n*d + 6779088*d^2 + 3812913*t^2 + 47609640*n + 35594208*d + 20369232
boundeps,256*n^8*d^2 + 256*n^6*d^2*t^2 + 96*n^4*d^2*t^4 + 16*n^2*d^2*t^6 + d^2*t^8 + 1536*n^8*d + 7424*n^7*d^2 + 1536*n^6*d*t^2 + 5696*n^5*d^2*t^2 + 576*n^4*d*t^4 + 1456*n^3*d^2*t^4 + 96*n^2*d*t^6 + 124*n*d^2*t^6 + 6*d*t^8 + 2304*n^8 + 44544*n^7*d + 91616*n^6*d^2 + 2304*n^6*t^2 + 34176*n^5*d*t^2 + 51568*n^4*d^2*t^2 + 864*n^4*t^4 + 8736*n^3*d*t^4 + 8158*n^2*d^2*t^4 + 144*n^2*t^6 + 744*n*d*t^6 + 244*d^2*t^6 + 9*t^8 + 66816*n^7 + 545088*n^6*d + 645872*n^5*d^2 + 51264*n^5*t^2 + 310560*n^4*d*t^2 + 252700*n^3*d^2*t^2 + 13104*n^3*t^4 + 48948*n^2*d*t^4 + 21070*n*d^2*t^4 + 1116*n*t^6 + 1464*d*t^6 + 808416*n^6 + 3811872*n^5*d + 2877113*n^4*d^2 + 467568*n^4*t^2 + 1538088*n^3*d*t^2 + 710328*n^2*d^2*t^2 + 73422*n^2*t^4 + 127572*n*d*t^4 + 20068*d^2*t^4 + 2196*t^6 + 5590512*n^5 + 16921686*n^4*d + 8298638*n^3*d^2 + 2335356*n^3*t^2 + 4366800*n^2*d*t^2 + 1068108*n*d^2*t^2 + 193086*n*t^4 + 120408*d*t^4 + 24693633*n^4 + 48896724*n^3*d + 15053569*n^2*d^2 + 6638328*n^2*t^2 + 6551496*n*d*t^2 + 653497*d^2*t^2 + 178308*t^4 + 71523198*n^3 + 89167110*n^2*d + 15578664*n*d^2 + 9737388*n*t^2 + 3900246*d*t^2 + 131374089*n^2 + 92829168*n*d + 6986448*d^2 + 5402241*t^2 + 137892456*n + 41794272*d + 62421840


==> anc/2_1_geq4.csv <==
A,(4*n^2*d + 4*n*d*λ + d*λ^2 - 12*n^2 + 16*n*d - 8*n*λ + 9*d*λ - 2*λ^2 - 40*n + 16*d - 18*λ - 32)/(4*n^2*d + 2*n*d^2 - 8*n^2 + 16*n*d + 4*d^2 - 40*n + 16*d - 48)
B,(4*n^2 + 4*n*λ + λ^2 + 2*n + λ)/(4*n^2*d + 2*n*d^2 - 8*n^2 + 16*n*d + 4*d^2 - 40*n + 16*d - 48)
N,1
d_0,4
r_N,(d*λ^4 + 14*d*λ^3 - 2*λ^4 + 67*d*λ^2 - 28*λ^3 + 118*d*λ - 118*λ^2 + 64*d - 188*λ - 64)/(4*d^2*λ^2 + 20*d^2*λ + 16*d*λ^2 + 16*d^2 + 80*d*λ - 48*λ^2 + 80*d - 240*λ - 96)
rtilde,(8*n^2 + 8*n*λ + 2*λ^2 + 16*n + 12*λ + 8)/(8*n^2 + 4*n*d + 24*n + 4*d + 16)
delta_N,(-d*λ^3 - 3*d*λ^2 + 2*λ^3 - 2*d*λ + 18*λ^2 + 12*λ)/(d*λ^4 + 15*d*λ^3 - 2*λ^4 + 70*d*λ^2 - 30*λ^3 + 120*d*λ - 136*λ^2 + 64*d - 200*λ - 64)
C,(16*n^4 + 8*n^3*d + 16*n^3*λ + 8*n^2*d*λ + 4*n^2*λ^2 + 2*n*d*λ^2 + 56*n^3 + 12*n^2*d + 52*n^2*λ + 10*n*d*λ + 12*n*λ^2 + 2*d*λ^2 + 56*n^2 + 4*n*d + 44*n*λ + 2*d*λ + 8*λ^2 + 16*n + 8*λ)/(16*n^4*d + 32*n^3*d*λ + 24*n^2*d*λ^2 + 8*n*d*λ^3 + d*λ^4 - 32*n^4 + 96*n^3*d - 64*n^3*λ + 160*n^2*d*λ - 48*n^2*λ^2 + 88*n*d*λ^2 - 16*n*λ^3 + 16*d*λ^3 - 2*λ^4 - 192*n^3 + 208*n^2*d - 320*n^2*λ + 256*n*d*λ - 176*n*λ^2 + 80*d*λ^2 - 32*λ^3 - 416*n^2 + 192*n*d - 512*n*λ + 136*d*λ - 160*λ^2 - 384*n + 64*d - 272*λ - 128)
epsilon,(8*n^3*d + 4*n^2*d*λ - 2*n*d*λ^2 - d*λ^3 - 8*n^3 + 12*n^2*d + 4*n^2*λ + 2*n*d*λ + 12*n*λ^2 - 4*d*λ^2 + 2*λ^3 - 24*n^2 + 4*n*d + 12*n*λ - 2*d*λ + 20*λ^2 - 16*n + 16*λ)/(16*n^4*d + 32*n^3*d*λ + 24*n^2*d*λ^2 + 8*n*d*λ^3 + d*λ^4 - 32*n^4 + 96*n^3*d - 64*n^3*λ + 160*n^2*d*λ - 48*n^2*λ^2 + 88*n*d*λ^2 - 16*n*λ^3 + 16*d*λ^3 - 2*λ^4 - 192*n^3 + 208*n^2*d - 320*n^2*λ + 256*n*d*λ - 176*n*λ^2 + 80*d*λ^2 - 32*λ^3 - 416*n^2 + 192*n*d - 512*n*λ + 136*d*λ - 160*λ^2 - 384*n + 64*d - 272*λ - 128)
bounddelta,d^2*t^8 + 4*d*t^8 + 76*d^2*t^6 + 4*t^8 + 296*d*t^6 + 1383*d^2*t^4 + 288*t^6 + 5524*d*t^4 + 5404*d^2*t^2 + 4236*t^4 + 22032*d*t^2 + 4096*d^2 + 22960*t^2 + 24576*d + 36864
boundC,256*n^8*d^2 + 256*n^6*d^2*t^2 + 96*n^4*d^2*t^4 + 16*n^2*d^2*t^6 + d^2*t^8 + 1024*n^8*d + 5120*n^7*d^2 + 1024*n^6*d*t^2 + 4352*n^5*d^2*t^2 + 384*n^4*d*t^4 + 1216*n^3*d^2*t^4 + 64*n^2*d*t^6 + 112*n*d^2*t^6 + 4*d*t^8 + 19456*n^7*d + 44288*n^6*d^2 + 512*n^6*t^2 + 16896*n^5*d*t^2 + 30336*n^4*d^2*t^2 + 320*n^4*t^4 + 4800*n^3*d*t^4 + 5840*n^2*d^2*t^4 + 64*n^2*t^6 + 448*n*d*t^6 + 192*d^2*t^6 + 4*t^8 + 1024*n^7 + 163840*n^6*d + 217856*n^5*d^2 + 8960*n^5*t^2 + 115968*n^4*d*t^2 + 112064*n^3*d^2*t^2 + 3968*n^3*t^4 + 22848*n^2*d*t^4 + 12480*n*d^2*t^4 + 448*n*t^6 + 768*d*t^6 + 26368*n^6 + 800512*n^5*d + 667584*n^4*d^2 + 67776*n^4*t^2 + 426944*n^3*d*t^2 + 232496*n^2*d^2*t^2 + 19008*n^2*t^4 + 48640*n*d*t^4 + 9920*d^2*t^4 + 768*t^6 + 243712*n^5 + 2468096*n^4*d + 1304448*n^3*d^2 + 279936*n^3*t^2 + 889536*n^2*d*t^2 + 257472*n*d^2*t^2 + 41216*n*t^4 + 38656*d*t^4 + 1121792*n^4 + 4882688*n^3*d + 1585856*n^2*d^2 + 650176*n^2*t^2 + 992768*n*d*t^2 + 119040*d^2*t^2 + 33536*t^4 + 2883584*n^3 + 6019840*n^2*d + 1095936*n*d^2 + 793856*n*t^2 + 462848*d*t^2 + 4232960*n^2 + 4214784*n*d + 329472*d^2 + 396288*t^2 + 3333120*n + 1281024*d + 1096704
boundeps,256*n^8*d^2 + 256*n^6*d^2*t^2 + 96*n^4*d^2*t^4 + 16*n^2*d^2*t^6 + d^2*t^8 + 1024*n^8*d + 5120*n^7*d^2 + 1024*n^6*d*t^2 + 4352*n^5*d^2*t^2 + 384*n^4*d*t^4 + 1216*n^3*d^2*t^4 + 64*n^2*d*t^6 + 112*n*d^2*t^6 + 4*d*t^8 + 1024*n^8 + 20480*n^7*d + 35328*n^6*d^2 + 1024*n^6*t^2 + 17408*n^5*d*t^2 + 23552*n^4*d^2*t^2 + 384*n^4*t^4 + 4864*n^3*d*t^4 + 4128*n^2*d^2*t^4 + 64*n^2*t^6 + 448*n*d*t^6 + 48*d^2*t^6 + 4*t^8 + 20480*n^7 + 122880*n^6*d + 137216*n^5*d^2 + 17408*n^5*t^2 + 94208*n^4*d*t^2 + 66816*n^3*d^2*t^2 + 4864*n^3*t^4 + 17664*n^2*d*t^4 + 6208*n*d^2*t^4 + 448*n*t^6 + 192*d*t^6 + 95232*n^6 + 410624*n^5*d + 369664*n^4*d^2 + 91904*n^4*t^2 + 288000*n^3*d*t^2 + 123328*n^2*d^2*t^2 + 9600*n^2*t^4 + 38656*n*d*t^4 + 3648*d^2*t^4 + 192*t^6 + 217088*n^5 + 1073152*n^4*d + 726528*n^3*d^2 + 271872*n^3*t^2 + 594688*n^2*d*t^2 + 144384*n*d^2*t^2 + 6400*n*t^4 + 37632*d*t^4 + 547840*n^4 + 2325504*n^3*d + 965376*n^2*d^2 + 502528*n^2*t^2 + 743424*n*d*t^2 + 76096*d^2*t^2 + 3072*t^4 + 1634304*n^3 + 3456000*n^2*d + 746496*n*d^2 + 540672*n*t^2 + 396544*d*t^2 + 3013632*n^2 + 2875392*n*d + 248832*d^2 + 258304*t^2 + 2764800*n + 995328*d + 995328


==> anc/2_min_4.csv <==
A,(4*n^2 + 8*n*λ + 2*λ^2 + 24*n + 18*λ + 44)/(8*n^2 + 56*n + 80)
B,(4*n^2 + 4*n*λ + λ^2 + 2*n + λ)/(8*n^2 + 56*n + 80)
N,1
r_N,(λ^4 + 14*λ^3 + 87*λ^2 + 226*λ + 264)/(40*λ^2 + 200*λ + 480)
rtilde,(32*n^2 + 32*n*λ + 8*λ^2 + 80*n + 48*λ + 48)/(32*n^2 + 160*n + 128)
delta_N,(-λ^3 + 5*λ^2 + 6*λ + 24)/(λ^4 + 15*λ^3 + 82*λ^2 + 220*λ + 240)
C,(8*n^4 + 8*n^3*λ + 2*n^2*λ^2 + 44*n^3 + 42*n^2*λ + 10*n*λ^2 + 52*n^2 + 42*n*λ + 8*λ^2 + 16*n + 8*λ)/(16*n^4 + 32*n^3*λ + 24*n^2*λ^2 + 8*n*λ^3 + λ^4 + 112*n^3 + 176*n^2*λ + 92*n*λ^2 + 16*λ^3 + 284*n^2 + 312*n*λ + 86*λ^2 + 308*n + 180*λ + 120)
epsilon,(2*n^2*λ - λ^3 - 12*n^2 + 4*n*λ + 4*λ^2 + 14*λ + 12)/(16*n^4 + 32*n^3*λ + 24*n^2*λ^2 + 8*n*λ^3 + λ^4 + 112*n^3 + 176*n^2*λ + 92*n*λ^2 + 16*λ^3 + 284*n^2 + 312*n*λ + 86*λ^2 + 308*n + 180*λ + 120)
bounddelta,t^8 + 52*t^6 + 271*t^4 + 10876*t^2 + 52416
boundC,128*n^6*t^2 + 80*n^4*t^4 + 16*n^2*t^6 + t^8 + 768*n^7 + 2368*n^5*t^2 + 960*n^3*t^4 + 104*n*t^6 + 15936*n^6 + 18992*n^4*t^2 + 4408*n^2*t^4 + 172*t^6 + 133632*n^5 + 82496*n^3*t^2 + 9192*n*t^4 + 593040*n^4 + 199584*n^2*t^2 + 7284*t^4 + 1522848*n^3 + 252176*n*t^2 + 2285712*n^2 + 129840*t^2 + 1871040*n + 648000
boundeps,256*n^8 + 256*n^6*t^2 + 96*n^4*t^4 + 16*n^2*t^6 + t^8 + 5632*n^7 + 4480*n^5*t^2 + 1184*n^3*t^4 + 104*n*t^6 + 53888*n^6 + 31936*n^4*t^2 + 4936*n^2*t^4 + 28*t^6 + 292864*n^5 + 120800*n^3*t^2 + 9128*n*t^4 + 967952*n^4 + 236976*n^2*t^2 + 820*t^4 + 2039968*n^3 + 239568*n*t^2 + 2748112*n^2 + 93040*t^2 + 2143680*n + 705600


==> anc/2_min_geq5.csv <==
A,(4*n^2*d + 4*n*d*λ + d*λ^2 - 12*n^2 + 16*n*d - 8*n*λ + 9*d*λ - 2*λ^2 - 40*n + 16*d - 18*λ - 20)/(4*n^2*d + 2*n*d^2 - 8*n^2 + 16*n*d + 4*d^2 - 40*n + 16*d - 48)
B,(4*n^2 + 4*n*λ + λ^2 + 2*n + λ)/(4*n^2*d + 2*n*d^2 - 8*n^2 + 16*n*d + 4*d^2 - 40*n + 16*d - 48)
N,1
d_0,5
r_N,(d^2*λ^4 + 14*d^2*λ^3 - 4*d*λ^4 + 67*d^2*λ^2 - 56*d*λ^3 + 4*λ^4 + 118*d^2*λ - 228*d*λ^2 + 56*λ^3 + 64*d^2 - 256*d*λ + 188*λ^2 + 48*d + 40*λ - 160)/(4*d^3*λ^2 + 20*d^3*λ + 8*d^2*λ^2 + 16*d^3 + 40*d^2*λ - 80*d*λ^2 + 96*d^2 - 400*d*λ + 96*λ^2 - 64*d + 480*λ - 384)
rtilde,(8*n^2 + 8*n*λ + 2*λ^2 + 20*n + 12*λ + 12)/(8*n^2 + 4*n*d + 24*n + 4*d + 16)
delta_N,(-d^2*λ^3 - 7*d^2*λ^2 + 4*d*λ^3 - 22*d^2*λ + 52*d*λ^2 - 4*λ^3 - 16*d^2 + 144*d*λ - 76*λ^2 + 48*d - 200*λ + 160)/(d^2*λ^4 + 15*d^2*λ^3 - 4*d*λ^4 + 74*d^2*λ^2 - 60*d*λ^3 + 4*λ^4 + 140*d^2*λ - 280*d*λ^2 + 60*λ^3 + 80*d^2 - 400*d*λ + 264*λ^2 + 240*λ - 320)
C,(16*n^4 + 8*n^3*d + 16*n^3*λ + 8*n^2*d*λ + 4*n^2*λ^2 + 2*n*d*λ^2 + 56*n^3 + 12*n^2*d + 52*n^2*λ + 10*n*d*λ + 12*n*λ^2 + 2*d*λ^2 + 56*n^2 + 4*n*d + 44*n*λ + 2*d*λ + 8*λ^2 + 16*n + 8*λ)/(16*n^4*d + 32*n^3*d*λ + 24*n^2*d*λ^2 + 8*n*d*λ^3 + d*λ^4 - 32*n^4 + 112*n^3*d - 64*n^3*λ + 176*n^2*d*λ - 48*n^2*λ^2 + 92*n*d*λ^2 - 16*n*λ^3 + 16*d*λ^3 - 2*λ^4 - 224*n^3 + 284*n^2*d - 352*n^2*λ + 312*n*d*λ - 184*n*λ^2 + 86*d*λ^2 - 32*λ^3 - 568*n^2 + 308*n*d - 624*n*λ + 180*d*λ - 172*λ^2 - 616*n + 120*d - 360*λ - 240)
epsilon,(-4*n^2*d*λ - 4*n*d*λ^2 - d*λ^3 - 24*n^2*d + 20*n^2*λ - 28*n*d*λ + 16*n*λ^2 - 8*d*λ^2 + 2*λ^3 + 72*n^2 - 48*n*d + 120*n*λ - 28*d*λ + 40*λ^2 + 192*n - 24*d + 140*λ + 120)/(16*n^4*d + 32*n^3*d*λ + 24*n^2*d*λ^2 + 8*n*d*λ^3 + d*λ^4 - 32*n^4 + 112*n^3*d - 64*n^3*λ + 176*n^2*d*λ - 48*n^2*λ^2 + 92*n*d*λ^2 - 16*n*λ^3 + 16*d*λ^3 - 2*λ^4 - 224*n^3 + 284*n^2*d - 352*n^2*λ + 312*n*d*λ - 184*n*λ^2 + 86*d*λ^2 - 32*λ^3 - 568*n^2 + 308*n*d - 624*n*λ + 180*d*λ - 172*λ^2 - 616*n + 120*d - 360*λ - 240)
bounddelta,d^4*t^8 + 12*d^3*t^8 + 68*d^4*t^6 + 54*d^2*t^8 + 784*d^3*t^6 + 108*d*t^8 + 1391*d^4*t^4 + 3384*d^2*t^6 + 81*t^8 + 16916*d^3*t^4 + 6480*d*t^6 + 5420*d^4*t^2 + 72202*d^2*t^4 + 4644*t^6 + 77200*d^3*t^2 + 126708*d*t^4 + 4096*d^4 + 358152*d^2*t^2 + 74367*t^4 + 95744*d^3 + 732816*d*t^2 + 795904*d^2 + 620460*t^2 + 2688000*d + 2822400
boundC,256*n^8*d^2 + 256*n^6*d^2*t^2 + 96*n^4*d^2*t^4 + 16*n^2*d^2*t^6 + d^2*t^8 + 1536*n^8*d + 5632*n^7*d^2 + 1536*n^6*d*t^2 + 4480*n^5*d^2*t^2 + 576*n^4*d*t^4 + 1184*n^3*d^2*t^4 + 96*n^2*d*t^6 + 104*n*d^2*t^6 + 6*d*t^8 + 31488*n^7*d + 53312*n^6*d^2 + 1152*n^6*t^2 + 25728*n^5*d*t^2 + 32224*n^4*d^2*t^2 + 720*n^4*t^4 + 6960*n^3*d*t^4 + 5476*n^2*d^2*t^4 + 144*n^2*t^6 + 624*n*d*t^6 + 172*d^2*t^6 + 9*t^8 + 4608*n^7 + 289920*n^6*d + 287680*n^5*d^2 + 20160*n^5*t^2 + 181248*n^4*d*t^2 + 123536*n^3*d^2*t^2 + 8496*n^3*t^4 + 31704*n^2*d*t^4 + 11288*n*d^2*t^4 + 936*n*t^6 + 1032*d*t^6 + 110592*n^6 + 1566528*n^5*d + 969536*n^4*d^2 + 157392*n^4*t^2 + 693264*n^3*d*t^2 + 267036*n^2*d^2*t^2 + 38340*n^2*t^4 + 64848*n*d*t^4 + 8740*d^2*t^4 + 1548*t^6 + 1017216*n^5 + 5362176*n^4*d + 2085760*n^3*d^2 + 685152*n^3*t^2 + 1511208*n^2*d*t^2 + 308544*n*d^2*t^2 + 79128*n*t^4 + 50136*d*t^4 + 4786560*n^4 + 11760576*n^3*d + 2791168*n^2*d^2 + 1682748*n^2*t^2 + 1767744*n*d*t^2 + 148768*d^2*t^2 + 62532*t^4 + 12765888*n^3 + 16018944*n^2*d + 2121216*n*d^2 + 2162304*n*t^2 + 862656*d*t^2 + 19643904*n^2 + 12347136*n*d + 700416*d^2 + 1129248*t^2 + 16346880*n + 4119552*d + 5723136
boundeps,256*n^8*d^2 + 256*n^6*d^2*t^2 + 96*n^4*d^2*t^4 + 16*n^2*d^2*t^6 + d^2*t^8 + 1536*n^8*d + 5632*n^7*d^2 + 1536*n^6*d*t^2 + 4480*n^5*d^2*t^2 + 576*n^4*d*t^4 + 1184*n^3*d^2*t^4 + 96*n^2*d*t^6 + 104*n*d^2*t^6 + 6*d*t^8 + 2304*n^8 + 33792*n^7*d + 53888*n^6*d^2 + 2304*n^6*t^2 + 26880*n^5*d*t^2 + 31936*n^4*d^2*t^2 + 864*n^4*t^4 + 7104*n^3*d*t^4 + 5224*n^2*d^2*t^4 + 144*n^2*t^6 + 624*n*d*t^6 + 136*d^2*t^6 + 9*t^8 + 50688*n^7 + 323328*n^6*d + 292864*n^5*d^2 + 40320*n^5*t^2 + 195072*n^4*d*t^2 + 121952*n^3*d^2*t^2 + 10656*n^3*t^4 + 32784*n^2*d*t^4 + 10568*n*d^2*t^4 + 936*n*t^6 + 816*d*t^6 + 484992*n^6 + 1757184*n^5*d + 967952*n^4*d^2 + 292608*n^4*t^2 + 767424*n^3*d*t^2 + 255984*n^2*d^2*t^2 + 49032*n^2*t^4 + 73200*n*d*t^4 + 8020*d^2*t^4 + 1224*t^6 + 2635776*n^5 + 5849184*n^4*d + 1957024*n^3*d^2 + 1142496*n^3*t^2 + 1689120*n^2*d*t^2 + 268368*n*d^2*t^2 + 106056*n*t^4 + 64248*d*t^4 + 8815248*n^4 + 12156864*n^3*d + 2333392*n^2*d^2 + 2484720*n^2*t^2 + 1948896*n*d*t^2 + 103984*d^2*t^2 + 83700*t^4 + 18608544*n^3 + 15493344*n^2*d + 1480128*n*d^2 + 2859984*n*t^2 + 928032*d*t^2 + 24401232*n^2 + 11203200*n*d + 373824*d^2 + 1369008*t^2 + 18297792*n + 3570048*d + 6018624


==> anc/2_pl_4.csv <==
A,(4*n^2 + 8*n*λ + 2*λ^2 + 20*n + 22*λ + 24)/(8*n^2 + 64*n + 96)
B,(4*n^2 + 4*n*λ + λ^2 + 14*n + 7*λ + 12)/(8*n^2 + 64*n + 96)
N,2
r_N,(λ^6 + 33*λ^5 + 421*λ^4 + 2607*λ^3 + 8274*λ^2 + 13368*λ + 6912)/(84*λ^4 + 1512*λ^3 + 8652*λ^2 + 16632*λ + 14112)
rtilde,(32*n^3 + 32*n^2*λ + 8*n*λ^2 + 240*n^2 + 168*n*λ + 28*λ^2 + 448*n + 196*λ + 240)/(32*n^3 + 304*n^2 + 832*n + 560)
delta_N,(-60*λ^4 - 1080*λ^3 - 4068*λ^2 + 2904*λ - 22752)/(11*λ^6 + 363*λ^5 + 4691*λ^4 + 29757*λ^3 + 95082*λ^2 + 144144*λ + 98784)
C,(32*n^6 + 32*n^5*λ + 8*n^4*λ^2 + 560*n^5 + 504*n^4*λ + 112*n^3*λ^2 + 3864*n^4 + 2984*n^3*λ + 550*n^2*λ^2 + 13348*n^3 + 8154*n^2*λ + 1076*n*λ^2 + 24184*n^2 + 10052*n*λ + 630*λ^2 + 21732*n + 4410*λ + 7560)/(64*n^6 + 128*n^5*λ + 96*n^4*λ^2 + 32*n^3*λ^3 + 4*n^2*λ^4 + 1152*n^5 + 1952*n^4*λ + 1216*n^3*λ^2 + 328*n^2*λ^3 + 32*n*λ^4 + 7984*n^4 + 11136*n^3*λ + 5484*n^2*λ^2 + 1080*n*λ^3 + 63*λ^4 + 27168*n^3 + 29704*n^2*λ + 10400*n*λ^2 + 1134*λ^3 + 48112*n^2 + 37192*n*λ + 7071*λ^2 + 42240*n + 17700*λ + 14400)
epsilon,(-48*n^5 - 32*n^4*λ - 8*n^3*λ^2 - 480*n^4 - 280*n^3*λ - 56*n^2*λ^2 - 1620*n^3 - 1120*n^2*λ - 182*n*λ^2 - 2400*n^2 - 2450*n*λ - 294*λ^2 - 1572*n - 2058*λ - 360)/(64*n^6 + 128*n^5*λ + 96*n^4*λ^2 + 32*n^3*λ^3 + 4*n^2*λ^4 + 1152*n^5 + 1952*n^4*λ + 1216*n^3*λ^2 + 328*n^2*λ^3 + 32*n*λ^4 + 7984*n^4 + 11136*n^3*λ + 5484*n^2*λ^2 + 1080*n*λ^3 + 63*λ^4 + 27168*n^3 + 29704*n^2*λ + 10400*n*λ^2 + 1134*λ^3 + 48112*n^2 + 37192*n*λ + 7071*λ^2 + 42240*n + 17700*λ + 14400)
bounddelta,121*t^12 + 28567*t^10 + 2461303*t^8 + 89790861*t^6 + 1158828660*t^4 + 3582425664*t^2 + 5099397120
boundC,2048*n^10*t^2 + 1280*n^8*t^4 + 256*n^6*t^6 + 16*n^4*t^8 + 4096*n^11 + 99328*n^9*t^2 + 51200*n^7*t^4 + 8192*n^5*t^6 + 384*n^3*t^8 + 195584*n^10 + 2153728*n^8*t^2 + 895616*n^6*t^4 + 109472*n^4*t^6 + 3448*n^2*t^8 + 4155392*n^9 + 27538944*n^7*t^2 + 8952832*n^5*t^4 + 782720*n^3*t^6 + 13728*n*t^8 + 51784192*n^8 + 230369280*n^6*t^2 + 55986656*n^4*t^4 + 3160064*n^2*t^6 + 20449*t^8 + 419858688*n^7 + 1319704128*n^5*t^2 + 224557696*n^3*t^4 + 6831008*n*t^6 + 2319978432*n^6 + 5252204560*n^4*t^2 + 564935496*n^2*t^4 + 6172738*t^6 + 8883504896*n^5 + 14361022976*n^3*t^2 + 816041600*n*t^4 + 23443455616*n^4 + 25849943552*n^2*t^2 + 518495649*t^4 + 41407292416*n^3 + 27681910464*n*t^2 + 45862491584*n^2 + 13396200192*t^2 + 27722214912*n + 6350625792
boundeps,4096*n^12 + 4096*n^10*t^2 + 1536*n^8*t^4 + 256*n^6*t^6 + 16*n^4*t^8 + 245760*n^11 + 204800*n^9*t^2 + 62464*n^7*t^4 + 8192*n^5*t^6 + 384*n^3*t^8 + 6342656*n^10 + 4536832*n^8*t^2 + 1100800*n^6*t^4 + 109472*n^4*t^6 + 3448*n^2*t^8 + 95232000*n^9 + 58809344*n^7*t^2 + 11016192*n^5*t^4 + 782720*n^3*t^6 + 13728*n*t^8 + 941385984*n^8 + 493197824*n^6*t^2 + 68519920*n^4*t^4 + 3160064*n^2*t^6 + 20449*t^8 + 6536862720*n^7 + 2784868352*n^5*t^2 + 270955968*n^3*t^4 + 6831008*n*t^6 + 33030618368*n^6 + 10652178976*n^4*t^2 + 663353704*n^2*t^4 + 6172738*t^6 + 123299788800*n^5 + 26946418368*n^3*t^2 + 913554752*n*t^4 + 338949247744*n^4 + 42215677600*n^2*t^2 + 533915889*t^4 + 669950776320*n^3 + 35247741504*n*t^2 + 902336069376*n^2 + 10317447504*t^2 + 741117081600*n + 279604555776


==> anc/2_pl_geq5.csv <==
A,(4*n^2*d + 4*n*d*λ + d*λ^2 - 12*n^2 + 20*n*d - 8*n*λ + 11*d*λ - 2*λ^2 - 60*n + 24*d - 22*λ - 72)/(4*n^2*d + 2*n*d^2 - 8*n^2 + 20*n*d + 4*d^2 - 48*n + 24*d - 64)
B,(4*n^2 + 4*n*λ + λ^2 + 14*n + 7*λ + 12)/(4*n^2*d + 2*n*d^2 - 8*n^2 + 20*n*d + 4*d^2 - 48*n + 24*d - 64)
N,1
d_0,5
r_N,(d^2*λ^4 + 18*d^2*λ^3 - 4*d*λ^4 + 111*d^2*λ^2 - 72*d*λ^3 + 4*λ^4 + 270*d^2*λ - 460*d*λ^2 + 72*λ^3 + 216*d^2 - 1224*d*λ + 476*λ^2 - 1056*d + 1368*λ + 1440)/(4*d^3*λ^2 + 28*d^3*λ + 16*d^2*λ^2 + 32*d^3 + 112*d^2*λ - 112*d*λ^2 + 96*d^2 - 784*d*λ + 128*λ^2 - 1088*d + 896*λ + 1536)
rtilde,(8*n^2 + 8*n*λ + 2*λ^2 + 28*n + 14*λ + 20)/(8*n^2 + 4*n*d + 32*n + 4*d + 24)
delta_N,(-2*d^2*λ^2 - 14*d^2*λ - 8*d^2 + 8*λ^2 + 64*d + 56*λ + 96)/(d^2*λ^4 + 18*d^2*λ^3 - 4*d*λ^4 + 113*d^2*λ^2 - 72*d*λ^3 + 4*λ^4 + 284*d^2*λ - 460*d*λ^2 + 72*λ^3 + 224*d^2 - 1224*d*λ + 468*λ^2 - 1120*d + 1312*λ + 1344)
C,(8*n^3 + 4*n^2*d + 4*n^2*λ + 2*n*d*λ + 44*n^2 + 10*n*d + 16*n*λ + 2*d*λ + 72*n + 6*d + 12*λ + 36)/(8*n^3*d + 12*n^2*d*λ + 6*n*d*λ^2 + d*λ^3 - 16*n^3 + 56*n^2*d - 24*n^2*λ + 56*n*d*λ - 12*n*λ^2 + 14*d*λ^2 - 2*λ^3 - 112*n^2 + 118*n*d - 112*n*λ + 59*d*λ - 28*λ^2 - 236*n + 70*d - 118*λ - 140)
epsilon,(-8*n^2*d - 8*n*d*λ - 2*d*λ^2 - 8*n^2 - 24*n*d - 16*n*λ - 14*d*λ - 4*λ^2 - 24*n - 16*d - 28*λ - 16)/(16*n^4*d + 32*n^3*d*λ + 24*n^2*d*λ^2 + 8*n*d*λ^3 + d*λ^4 - 32*n^4 + 144*n^3*d - 64*n^3*λ + 216*n^2*d*λ - 48*n^2*λ^2 + 108*n*d*λ^2 - 16*n*λ^3 + 18*d*λ^3 - 2*λ^4 - 288*n^3 + 460*n^2*d - 432*n^2*λ + 460*n*d*λ - 216*n*λ^2 + 115*d*λ^2 - 36*λ^3 - 920*n^2 + 612*n*d - 920*n*λ + 306*d*λ - 230*λ^2 - 1224*n + 280*d - 612*λ - 560)
bounddelta,d^4*t^8 + 12*d^3*t^8 + 98*d^4*t^6 + 54*d^2*t^8 + 1192*d^3*t^6 + 108*d*t^8 + 2957*d^4*t^4 + 5436*d^2*t^6 + 81*t^8 + 36108*d^3*t^4 + 11016*d*t^6 + 28556*d^4*t^2 + 164782*d^2*t^4 + 8370*t^6 + 332784*d^3*t^2 + 333132*d*t^4 + 49600*d^4 + 1417448*d^2*t^2 + 251757*t^4 + 499456*d^3 + 2575920*d*t^2 + 1885312*d^2 + 1642860*t^2 + 3072768*d + 1386432
boundC,64*n^6*d^2 + 48*n^4*d^2*t^2 + 12*n^2*d^2*t^4 + d^2*t^6 + 384*n^6*d + 1280*n^5*d^2 + 288*n^4*d*t^2 + 640*n^3*d^2*t^2 + 72*n^2*d*t^4 + 80*n*d^2*t^4 + 6*d*t^6 + 320*n^6 + 7424*n^5*d + 10400*n^4*d^2 + 368*n^4*t^2 + 3776*n^3*d*t^2 + 3184*n^2*d^2*t^2 + 108*n^2*t^4 + 480*n*d*t^4 + 146*d^2*t^4 + 9*t^6 + 5888*n^5 + 58816*n^4*d + 44096*n^3*d^2 + 4672*n^3*t^2 + 18528*n^2*d*t^2 + 7072*n*d^2*t^2 + 720*n*t^4 + 876*d*t^4 + 45664*n^4 + 245312*n^3*d + 102900*n^2*d^2 + 22512*n^2*t^2 + 40896*n*d*t^2 + 5985*d^2*t^2 + 1314*t^4 + 192512*n^3 + 567160*n^2*d + 125136*n*d^2 + 50080*n*t^2 + 34630*d*t^2 + 460180*n^2 + 686816*n*d + 61904*d^2 + 43625*t^2 + 582224*n + 339424*d + 301136
boundeps,256*n^8*d^2 + 256*n^6*d^2*t^2 + 96*n^4*d^2*t^4 + 16*n^2*d^2*t^6 + d^2*t^8 + 1536*n^8*d + 6656*n^7*d^2 + 1536*n^6*d*t^2 + 4992*n^5*d^2*t^2 + 576*n^4*d*t^4 + 1248*n^3*d^2*t^4 + 96*n^2*d*t^6 + 104*n*d^2*t^6 + 6*d*t^8 + 2304*n^8 + 39936*n^7*d + 74880*n^6*d^2 + 2304*n^6*t^2 + 29952*n^5*d*t^2 + 40352*n^4*d^2*t^2 + 864*n^4*t^4 + 7488*n^3*d*t^4 + 6136*n^2*d^2*t^4 + 144*n^2*t^6 + 624*n*d*t^6 + 182*d^2*t^6 + 9*t^8 + 59904*n^7 + 449280*n^6*d + 475904*n^5*d^2 + 44928*n^5*t^2 + 242112*n^4*d*t^2 + 173056*n^3*d^2*t^2 + 11232*n^3*t^4 + 36816*n^2*d*t^4 + 13520*n*d^2*t^4 + 936*n*t^6 + 1092*d*t^6 + 673920*n^6 + 2855424*n^5*d + 1858960*n^4*d^2 + 363168*n^4*t^2 + 1038336*n^3*d*t^2 + 410888*n^2*d^2*t^2 + 55224*n^2*t^4 + 81120*n*d*t^4 + 10729*d^2*t^4 + 1638*t^6 + 4283136*n^5 + 11098464*n^4*d + 4544160*n^3*d^2 + 1557504*n^3*t^2 + 2423856*n^2*d*t^2 + 502440*n*d^2*t^2 + 121680*n*t^4 + 59766*d*t^4 + 16481808*n^4 + 26712000*n^3*d + 6759504*n^2*d^2 + 3481416*n^2*t^2 + 2770416*n*d*t^2 + 239220*d^2*t^2 + 73521*t^4 + 38409120*n^3 + 38511072*n^2*d + 5579712*n*d^2 + 3254760*n*t^2 + 1071288*d*t^2 + 51628752*n^2 + 30160512*n*d + 1954368*d^2 + 277524*t^2 + 35287488*n + 9735552*d + 8631360


==> anc/geq3_1_4.csv <==
A,(4*n^2 + 4*n*l + 2*l^2 + 8*n*λ + 4*l*λ + 2*λ^2 + 16*n + 10*l + 10*λ + 4)/(8*n^2 + 8*n*l + 40*n + 16*l + 48)
B,(4*n^2 + 4*n*l + l^2 + 4*n*λ + 2*l*λ + λ^2 - 6*n - 3*l - 3*λ + 2)/(8*n^2 + 8*n*l + 40*n + 16*l + 48)
N,1
l_0,3
r_N,(l^4 + 4*l^3*λ + 6*l^2*λ^2 + 4*l*λ^3 + λ^4 + 10*l^3 + 26*l^2*λ + 22*l*λ^2 + 6*λ^3 + 11*l^2 + 18*l*λ + 7*λ^2 - 22*l - 30*λ)/(8*l^3 + 16*l^2*λ + 8*l*λ^2 + 48*l^2 + 56*l*λ + 24*λ^2 + 40*l + 24*λ - 96)
rtilde,(896*n^4 + 1088*n^3*l + 192*n^2*l^2 + 896*n^3*λ + 448*n^2*l*λ + 224*n^2*λ^2 + 3072*n^3 + 2240*n^2*l + 576*n*l^2 + 2624*n^2*λ + 1312*n*l*λ + 544*n*λ^2 + 1152*n^2 + 128*n*l + 384*l^2 + 1856*n*λ + 480*l*λ + 192*λ^2 - 3584*n + 384*λ - 1536)/(896*n^4 + 896*n^3*l + 4864*n^3 + 3072*n^2*l + 9088*n^2 + 2944*n*l + 6656*n + 768*l + 1536)
delta_N,(-3*l^4 - 11*l^3*λ - 13*l^2*λ^2 - 5*l*λ^3 + 42*l^3 + 69*l^2*λ + 16*l*λ^2 - 15*λ^3 + 75*l^2 + 86*l*λ + 75*λ^2 - 114*l - 90*λ)/(18*l^4 + 71*l^3*λ + 103*l^2*λ^2 + 65*l*λ^3 + 15*λ^4 + 108*l^3 + 321*l^2*λ + 314*l*λ^2 + 105*λ^3 + 90*l^2 + 184*l*λ + 30*λ^2 - 216*l - 360*λ)
C,(392*n^8 + 784*n^7*l + 490*n^6*l^2 + 98*n^5*l^3 + 392*n^7*λ + 588*n^6*l*λ + 196*n^5*l^2*λ + 98*n^6*λ^2 + 98*n^5*l*λ^2 + 3276*n^7 + 6062*n^6*l + 3752*n^5*l^2 + 770*n^4*l^3 + 3570*n^6*λ + 4718*n^5*l*λ + 1540*n^4*l^2*λ + 966*n^5*λ^2 + 770*n^4*l*λ^2 + 9480*n^6 + 16678*n^5*l + 10380*n^4*l^2 + 2230*n^3*l^3 + 12182*n^5*λ + 14150*n^4*l*λ + 4460*n^3*l^2*λ + 3770*n^4*λ^2 + 2230*n^3*l*λ^2 + 8952*n^5 + 18290*n^4*l + 12520*n^3*l^2 + 2950*n^2*l^3 + 18330*n^4*λ + 19930*n^3*l*λ + 5900*n^2*l^2*λ + 7410*n^3*λ^2 + 2950*n^2*l*λ^2 - 6312*n^4 + 2146*n^3*l + 5810*n^2*l^2 + 1752*n*l^3 + 8378*n^3*λ + 13462*n^2*l*λ + 3504*n*l^2*λ + 7652*n^2*λ^2 + 1752*n*l*λ^2 - 15636*n^3 - 10672*n^2*l + 48*n*l^2 + 360*l^3 - 7500*n^2*λ + 3912*n*l*λ + 720*l^2*λ + 3864*n*λ^2 + 360*l*λ^2 - 5000*n^2 - 7368*n*l - 360*l^2 - 8712*n*λ + 360*l*λ + 720*λ^2 + 3408*n - 1440*l - 2160*λ + 1440)/(784*n^8 + 1904*n^7*l + 1492*n^6*l^2 + 408*n^5*l^3 + 36*n^4*l^4 + 1568*n^7*λ + 2688*n^6*l*λ + 1288*n^5*l^2*λ + 168*n^4*l^3*λ + 1176*n^6*λ^2 + 1260*n^5*l*λ^2 + 280*n^4*l^2*λ^2 + 392*n^5*λ^3 + 196*n^4*l*λ^3 + 49*n^4*λ^4 + 8512*n^7 + 17112*n^6*l + 11396*n^5*l^2 + 3084*n^4*l^3 + 288*n^3*l^4 + 15456*n^6*λ + 22544*n^5*l*λ + 9960*n^4*l^2*λ + 1332*n^3*l^3*λ + 10416*n^5*λ^2 + 9878*n^4*l*λ^2 + 2164*n^3*l^2*λ^2 + 3080*n^4*λ^3 + 1442*n^3*l*λ^3 + 336*n^3*λ^4 + 34752*n^6 + 56024*n^5*l + 31676*n^4*l^2 + 8328*n^3*l^3 + 828*n^2*l^4 + 57968*n^5*λ + 70024*n^4*l*λ + 27248*n^3*l^2*λ + 3654*n^2*l^3*λ + 35020*n^4*λ^2 + 28008*n^3*l*λ^2 + 5639*n^2*l^2*λ^2 + 8920*n^3*λ^3 + 3543*n^2*l*λ^3 + 779*n^2*λ^4 + 61664*n^5 + 76536*n^4*l + 38956*n^3*l^2 + 9780*n^2*l^3 + 1008*n*l^4 + 100080*n^4*λ + 97752*n^3*l*λ + 32698*n^2*l^2*λ + 4014*n*l^3*λ + 55440*n^3*λ^2 + 35660*n^2*l*λ^2 + 5609*n*l^2*λ^2 + 11800*n^2*λ^3 + 3299*n*l*λ^3 + 696*n*λ^4 + 27632*n^4 + 25496*n^3*l + 18576*n^2*l^2 + 5040*n*l^3 + 432*l^4 + 68912*n^3*λ + 55272*n^2*l*λ + 17758*n*l^2*λ + 1380*l^3*λ + 40844*n^2*λ^2 + 20290*n*l*λ^2 + 1626*l^2*λ^2 + 7008*n*λ^3 + 870*l*λ^3 + 180*λ^4 - 52128*n^3 - 30480*n^2*l - 720*n*l^2 + 1296*l^3 - 8976*n^2*λ + 4184*n*l*λ + 4212*l^2*λ + 11424*n*λ^2 + 4188*l*λ^2 + 1440*λ^3 - 63936*n^2 - 23904*n*l - 1728*l^2 - 30528*n*λ - 2064*l*λ + 720*λ^2 - 17280*n - 5184*l - 8640*λ)
epsilon,(-252*n^7*l - 246*n^6*l^2 + 12*n^5*l^3 + 6*n^4*l^4 - 168*n^6*l*λ - 56*n^5*l^2*λ + 14*n^4*l^3*λ - 42*n^5*l*λ^2 + 7*n^4*l^2*λ^2 - 588*n^7 - 1998*n^6*l - 866*n^5*l^2 + 64*n^4*l^3 + 24*n^3*l^4 - 294*n^6*λ - 1290*n^5*l*λ - 500*n^4*l^2*λ + 13*n^3*l^3*λ - 98*n^5*λ^2 - 389*n^4*l*λ^2 - 74*n^3*l^2*λ^2 - 49*n^4*λ^3 - 49*n^3*l*λ^3 - 4424*n^6 - 4246*n^5*l + 1152*n^4*l^2 + 324*n^3*l^3 - 6*n^2*l^4 - 2310*n^5*λ - 2804*n^4*l*λ - 519*n^3*l^2*λ - 214*n^2*l^3*λ - 476*n^4*λ^2 - 957*n^3*l*λ^2 - 446*n^2*l^2*λ^2 - 336*n^3*λ^3 - 189*n^2*l*λ^3 - 10664*n^5 + 1798*n^4*l + 6338*n^3*l^2 + 1328*n^2*l^3 - 96*n*l^4 - 6690*n^4*λ + 412*n^3*l*λ + 2120*n^2*l^2*λ - 495*n*l^3*λ - 214*n^3*λ^2 - 755*n^2*l*λ^2 - 611*n*l^2*λ^2 - 779*n^2*λ^3 - 212*n*l*λ^3 - 5568*n^4 + 11722*n^3*l + 5526*n^2*l^2 + 2112*n*l^3 - 72*l^4 - 8850*n^3*λ + 8320*n^2*l*λ + 3473*n*l^2*λ - 210*l^3*λ + 1724*n^2*λ^2 - 79*n*l*λ^2 - 186*l^2*λ^2 - 696*n*λ^3 - 60*l*λ^3 + 11396*n^3 + 1880*n^2*l + 1224*n*l^2 + 864*l^3 - 5256*n^2*λ + 8902*n*l*λ + 918*l^2*λ + 2424*n*λ^2 + 42*l*λ^2 - 180*λ^3 + 11816*n^2 - 10344*n*l + 648*l^2 - 1080*n*λ + 2244*l*λ + 720*λ^2 - 528*n - 3456*l - 1440)/(784*n^8 + 1904*n^7*l + 1492*n^6*l^2 + 408*n^5*l^3 + 36*n^4*l^4 + 1568*n^7*λ + 2688*n^6*l*λ + 1288*n^5*l^2*λ + 168*n^4*l^3*λ + 1176*n^6*λ^2 + 1260*n^5*l*λ^2 + 280*n^4*l^2*λ^2 + 392*n^5*λ^3 + 196*n^4*l*λ^3 + 49*n^4*λ^4 + 8512*n^7 + 17112*n^6*l + 11396*n^5*l^2 + 3084*n^4*l^3 + 288*n^3*l^4 + 15456*n^6*λ + 22544*n^5*l*λ + 9960*n^4*l^2*λ + 1332*n^3*l^3*λ + 10416*n^5*λ^2 + 9878*n^4*l*λ^2 + 2164*n^3*l^2*λ^2 + 3080*n^4*λ^3 + 1442*n^3*l*λ^3 + 336*n^3*λ^4 + 34752*n^6 + 56024*n^5*l + 31676*n^4*l^2 + 8328*n^3*l^3 + 828*n^2*l^4 + 57968*n^5*λ + 70024*n^4*l*λ + 27248*n^3*l^2*λ + 3654*n^2*l^3*λ + 35020*n^4*λ^2 + 28008*n^3*l*λ^2 + 5639*n^2*l^2*λ^2 + 8920*n^3*λ^3 + 3543*n^2*l*λ^3 + 779*n^2*λ^4 + 61664*n^5 + 76536*n^4*l + 38956*n^3*l^2 + 9780*n^2*l^3 + 1008*n*l^4 + 100080*n^4*λ + 97752*n^3*l*λ + 32698*n^2*l^2*λ + 4014*n*l^3*λ + 55440*n^3*λ^2 + 35660*n^2*l*λ^2 + 5609*n*l^2*λ^2 + 11800*n^2*λ^3 + 3299*n*l*λ^3 + 696*n*λ^4 + 27632*n^4 + 25496*n^3*l + 18576*n^2*l^2 + 5040*n*l^3 + 432*l^4 + 68912*n^3*λ + 55272*n^2*l*λ + 17758*n*l^2*λ + 1380*l^3*λ + 40844*n^2*λ^2 + 20290*n*l*λ^2 + 1626*l^2*λ^2 + 7008*n*λ^3 + 870*l*λ^3 + 180*λ^4 - 52128*n^3 - 30480*n^2*l - 720*n*l^2 + 1296*l^3 - 8976*n^2*λ + 4184*n*l*λ + 4212*l^2*λ + 11424*n*λ^2 + 4188*l*λ^2 + 1440*λ^3 - 63936*n^2 - 23904*n*l - 1728*l^2 - 30528*n*λ - 2064*l*λ + 720*λ^2 - 17280*n - 5184*l - 8640*λ)
bounddelta,243*l^8 + 946*l^6*t^2 + 1388*l^4*t^4 + 910*l^2*t^6 + 225*t^8 + 11988*l^7 + 32028*l^5*t^2 + 28444*l^3*t^4 + 8340*l*t^6 + 193590*l^6 + 359110*l^4*t^2 + 186066*l^2*t^4 + 24930*t^6 + 1535112*l^5 + 1966488*l^3*t^2 + 482112*l*t^4 + 6839883*l^4 + 5851240*l^2*t^2 + 477477*t^4 + 17892900*l^3 + 9069972*l*t^2 + 27095148*l^2 + 5705892*t^2 + 21780576*l + 7091712
boundC,1053696*n^17*l + 6221824*n^16*l^2 + 15941632*n^15*l^3 + 23255808*n^14*l^4 + 21276352*n^13*l^5 + 12628288*n^12*l^6 + 4820352*n^11*l^7 + 1113984*n^10*l^8 + 133056*n^9*l^9 + 5184*n^8*l^10 + 2765952*n^16*t^2 + 11327232*n^15*l*t^2 + 20479648*n^14*l^2*t^2 + 22684704*n^13*l^3*t^2 + 17603264*n^12*l^4*t^2 + 9517088*n^11*l^5*t^2 + 3198944*n^10*l^6*t^2 + 551040*n^9*l^7*t^2 + 32256*n^8*l^8*t^2 + 1728720*n^14*t^4 + 5235552*n^13*l*t^4 + 6944280*n^12*l^2*t^4 + 5256720*n^11*l^3*t^4 + 2422168*n^10*l^4*t^4 + 628768*n^9*l^5*t^4 + 64288*n^8*l^6*t^4 + 345744*n^12*t^6 + 732648*n^11*l*t^6 + 614656*n^10*l^2*t^6 + 252448*n^9*l^3*t^6 + 43904*n^8*l^4*t^6 + 21609*n^10*t^8 + 28812*n^9*l*t^8 + 9604*n^8*l^2*t^8 + 30820608*n^17 + 213467520*n^16*l + 642097344*n^15*l^2 + 1111252000*n^14*l^3 + 1232741760*n^13*l^4 + 919448448*n^12*l^5 + 465867904*n^11*l^6 + 156170592*n^10*l^7 + 32132160*n^9*l^8 + 3445632*n^8*l^9 + 124416*n^7*l^10 + 142446528*n^15*t^2 + 548547552*n^14*l*t^2 + 944774432*n^13*l^2*t^2 + 994719568*n^12*l^3*t^2 + 711032832*n^11*l^4*t^2 + 339707472*n^10*l^5*t^2 + 98728544*n^9*l^6*t^2 + 14787648*n^8*l^7*t^2 + 779904*n^7*l^8*t^2 + 73297728*n^13*t^4 + 209859552*n^12*l*t^4 + 261124248*n^11*l^2*t^4 + 183488648*n^10*l^3*t^4 + 76905024*n^9*l^4*t^4 + 17553312*n^8*l^5*t^4 + 1544704*n^7*l^6*t^4 + 12471480*n^11*t^6 + 24703644*n^10*l*t^6 + 19155864*n^9*l^2*t^6 + 7003472*n^8*l^3*t^6 + 1011360*n^7*l^4*t^6 + 642096*n^9*t^8 + 740880*n^8*l*t^8 + 208544*n^7*l^2*t^8 + 1598522688*n^16 + 8814662976*n^15*l + 21344679376*n^14*l^2 + 30147657984*n^13*l^3 + 27801714592*n^12*l^4 + 17622663936*n^11*l^5 + 7745609296*n^10*l^6 + 2282249664*n^9*l^7 + 414842112*n^8*l^8 + 39429504*n^7*l^9 + 1296000*n^6*l^10 + 3435361776*n^14*t^2 + 12435827040*n^13*l*t^2 + 20234540464*n^12*l^2*t^2 + 19878671312*n^11*l^3*t^2 + 12850670552*n^10*l^4*t^2 + 5379763696*n^9*l^5*t^2 + 1347620728*n^8*l^6*t^2 + 173967456*n^7*l^7*t^2 + 8099424*n^6*l^8*t^2 + 1453052664*n^12*t^4 + 3898232688*n^11*l*t^4 + 4509695452*n^10*l^2*t^4 + 2907130264*n^9*l^3*t^4 + 1089124368*n^8*l^4*t^4 + 214201248*n^7*l^5*t^4 + 15841664*n^6*l^6*t^4 + 207924444*n^10*t^6 + 379804824*n^9*l*t^6 + 266126742*n^8*l^2*t^6 + 84388136*n^7*l^3*t^6 + 9950808*n^6*l^4*t^6 + 8482194*n^8*t^8 + 8346072*n^7*l*t^8 + 1947848*n^6*l^2*t^8 + 38270574720*n^15 + 182442288384*n^14*l + 379642487264*n^13*l^2 + 459728554624*n^12*l^3 + 364642321504*n^11*l^4 + 200359388032*n^10*l^5 + 76938076928*n^9*l^6 + 19866926016*n^8*l^7 + 3157885440*n^7*l^8 + 261840384*n^6*l^9 + 7651584*n^5*l^10 + 51545245248*n^13*t^2 + 174715330608*n^12*l*t^2 + 265400149520*n^11*l^2*t^2 + 239002518656*n^10*l^3*t^2 + 137640195184*n^9*l^4*t^2 + 50053352696*n^8*l^5*t^2 + 10728521464*n^7*l^6*t^2 + 1177973376*n^6*l^7*t^2 + 47156832*n^5*l^8*t^2 + 17835347880*n^11*t^4 + 44439771936*n^10*l*t^4 + 47300241864*n^9*l^2*t^4 + 27547227748*n^8*l^3*t^4 + 9033854184*n^7*l^4*t^4 + 1495824304*n^6*l^5*t^4 + 90379360*n^5*l^6*t^4 + 2115922032*n^9*t^6 + 3502782240*n^8*l*t^6 + 2164015238*n^7*l^2*t^6 + 579473768*n^6*l^3*t^6 + 54568344*n^5*l^4*t^6 + 65546460*n^7*t^8 + 54010992*n^6*l*t^8 + 10212272*n^5*l^2*t^8 + 561524006736*n^14 + 2361693888576*n^13*l + 4309283041360*n^12*l^2 + 4558814735008*n^11*l^3 + 3157573972000*n^10*l^4 + 1517422494336*n^9*l^5 + 509557508768*n^8*l^6 + 114523600512*n^7*l^7 + 15702992640*n^6*l^8 + 1112743872*n^5*l^9 + 27998784*n^4*l^10 + 538415588448*n^12*t^2 + 1696180986672*n^11*l*t^2 + 2372071437024*n^10*l^2*t^2 + 1925892449952*n^9*l^3*t^2 + 974689054832*n^8*l^4*t^2 + 304709186056*n^7*l^5*t^2 + 55222678860*n^6*l^6*t^2 + 5059719600*n^5*l^7*t^2 + 168203952*n^4*l^8*t^2 + 151381410660*n^10*t^4 + 346941723624*n^9*l*t^4 + 335278365620*n^8*l^2*t^4 + 173018743540*n^7*l^3*t^4 + 48459578077*n^6*l^4*t^4 + 6571337804*n^5*l^5*t^4 + 313107476*n^4*l^6*t^4 + 14604642954*n^8*t^6 + 21454251816*n^7*l*t^6 + 11375846747*n^6*l^2*t^6 + 2497489508*n^5*l^3*t^6 + 182227756*n^4*l^4*t^6 + 327831561*n^6*t^8 + 221064780*n^5*l*t^8 + 32839172*n^4*l^2*t^8 + 5653483060896*n^13 + 21108711777120*n^12*l + 34020013463840*n^11*l^2 + 31682729701632*n^10*l^3 + 19282001866880*n^9*l^4 + 8120996057856*n^8*l^5 + 2374709597888*n^7*l^6 + 459344353632*n^6*l^7 + 53328616128*n^5*l^8 + 3140560512*n^4*l^9 + 65007360*n^3*l^10 + 4146095055888*n^11*t^2 + 12013851506928*n^10*l*t^2 + 15236534794496*n^9*l^2*t^2 + 10977826313280*n^8*l^3*t^2 + 4815195863568*n^7*l^4*t^2 + 1276616416920*n^6*l^5*t^2 + 192164488176*n^5*l^6*t^2 + 14292622944*n^4*l^7*t^2 + 375936192*n^3*l^8*t^2 + 939916973880*n^9*t^4 + 1958261684172*n^8*l*t^4 + 1688945610444*n^7*l^2*t^4 + 753975723184*n^6*l^3*t^4 + 175145739346*n^5*l^4*t^4 + 18788031656*n^4*l^5*t^4 + 673256104*n^3*l^6*t^4 + 71808747066*n^7*t^6 + 91304092866*n^6*l*t^6 + 40299390932*n^5*l^2*t^6 + 7000285640*n^4*l^3*t^6 + 379007856*n^3*l^4*t^6 + 1107811692*n^5*t^8 + 592823136*n^4*l*t^8 + 66251024*n^3*l^2*t^8 + 41438959435440*n^12 + 137486104750368*n^11*l + 196066256896192*n^10*l^2 + 161071487501696*n^9*l^3 + 86187294953312*n^8*l^4 + 31707575078912*n^7*l^5 + 7998060310480*n^6*l^6 + 1309166810688*n^5*l^7 + 125355000960*n^4*l^8 + 5891339520*n^3*l^9 + 93498624*n^2*l^10 + 24297088493304*n^10*t^2 + 63937370173104*n^9*l*t^2 + 72387909811816*n^8*l^2*t^2 + 45545783569952*n^7*l^3*t^2 + 17041126936640*n^6*l^4*t^2 + 3760792466984*n^5*l^5*t^2 + 457999008884*n^4*l^6*t^2 + 26534177808*n^3*l^7*t^2 + 513435600*n^2*l^8*t^2 + 4402671471612*n^8*t^4 + 8213117097708*n^7*l*t^4 + 6183216027786*n^6*l^2*t^4 + 2318354396740*n^5*l^3*t^4 + 430708264025*n^4*l^4*t^4 + 34877751676*n^3*l^5*t^4 + 876139492*n^2*l^6*t^4 + 256986987291*n^6*t^6 + 274557010896*n^5*l*t^6 + 97218985753*n^4*l^2*t^6 + 12746963308*n^3*l^3*t^6 + 478796180*n^2*l^4*t^6 + 2558762820*n^4*t^8 + 1040391216*n^3*l*t^8 + 81792976*n^2*l^2*t^8 + 228939987115584*n^11 + 673764194688768*n^10*l + 849034136736032*n^9*l^2 + 614201199471872*n^8*l^3 + 287830628957024*n^7*l^4 + 91707044229504*n^6*l^5 + 19646193721408*n^5*l^6 + 2654027983488*n^4*l^7 + 201575506176*n^3*l^8 + 7088850432*n^2*l^9 + 76142592*n*l^10 + 110264399617104*n^9*t^2 + 259690916581896*n^8*l*t^2 + 258112953151560*n^7*l^2*t^2 + 139330646550016*n^6*l^3*t^2 + 43583839032400*n^5*l^4*t^2 + 7796951124320*n^4*l^5*t^2 + 738300803824*n^3*l^6*t^2 + 31187933184*n^2*l^7*t^2 + 391307328*n*l^8*t^2 + 15799491369036*n^7*t^4 + 25865485519032*n^6*l*t^4 + 16520640471864*n^5*l^2*t^4 + 5012567059148*n^4*l^3*t^4 + 709638776668*n^3*l^4*t^4 + 40450641680*n^2*l^5*t^4 + 630255504*n*l^6*t^4 + 671991707952*n^5*t^6 + 581519330046*n^4*l*t^6 + 157383744572*n^3*l^2*t^6 + 14522700408*n^2*l^3*t^6 + 335445168*n*l^4*t^6 + 3984288192*n^3*t^8 + 1150819392*n^2*l*t^8 + 56434560*n*l^2*t^8 + 973701023039280*n^10 + 2532479460141312*n^9*l + 2809012447917712*n^8*l^2 + 1780229089418016*n^7*l^3 + 724438303504480*n^6*l^4 + 196978848425664*n^5*l^5 + 34987649298304*n^4*l^6 + 3755219617536*n^3*l^7 + 212462894592*n^2*l^8 + 4968677376*n*l^9 + 26873856*l^10 + 390686770951776*n^8*t^2 + 810098739384600*n^7*l*t^2 + 693794017271788*n^6*l^2*t^2 + 314493771442944*n^5*l^3*t^2 + 80027300614104*n^4*l^4*t^2 + 11155062654528*n^3*l^5*t^2 + 770255847024*n^2*l^6*t^2 + 21037406784*n*l^7*t^2 + 127407168*l^8*t^2 + 43602019882065*n^6*t^4 + 60991409548176*n^5*l*t^4 + 31852789471886*n^4*l^2*t^4 + 7443050945016*n^3*l^3*t^4 + 747757445484*n^2*l^4*t^4 + 26548178288*n*l^5*t^4 + 191875536*l^6*t^4 + 1269626318469*n^4*t^6 + 847716890916*n^3*l*t^6 + 163308833864*n^2*l^2*t^6 + 9381847248*n*l^3*t^6 + 99700240*l^4*t^6 + 3997823616*n^2*t^8 + 727153920*n*l*t^8 + 16646400*l^2*t^8 + 3227647005973152*n^9 + 7378232186670816*n^8*l + 7157275750999776*n^7*l^2 + 3938265420951776*n^6*l^3 + 1371963407239744*n^5*l^4 + 311059952460416*n^4*l^5 + 44133039606528*n^3*l^6 + 3537189623808*n^2*l^7 + 132734287872*n*l^8 + 1546739712*l^9 + 1082131034543568*n^7*t^2 + 1938584358653736*n^6*l*t^2 + 1398995748076944*n^5*l^2*t^2 + 517677439154160*n^4*l^3*t^2 + 102959931493536*n^3*l^4*t^2 + 10492716876480*n^2*l^5*t^2 + 469511813888*n*l^6*t^2 + 6201623808*l^7*t^2 + 91894355318070*n^5*t^4 + 105973735314876*n^4*l*t^4 + 43052550841152*n^3*l^2*t^4 + 7205495180640*n^2*l^3*t^4 + 453984202432*n*l^4*t^4 + 7504625920*l^5*t^4 + 1684480016196*n^3*t^6 + 807894021624*n^2*l*t^6 + 97905331056*n*l^2*t^6 + 2615761440*l^3*t^6 + 2331279360*n*t^8 + 199756800*l*t^8 + 8388027126465552*n^8 + 16724836826263776*n^7*l + 14051956744037584*n^6*l^2 + 6619182255816128*n^5*l^3 + 1930313315732608*n^4*l^4 + 351856674978048*n^3*l^5 + 37501663696128*n^2*l^6 + 2000034312192*n*l^7 + 37386510336*l^8 + 2331680699729448*n^6*t^2 + 3527627157448296*n^5*l*t^2 + 2083779464291444*n^4*l^2*t^2 + 604409043700112*n^3*l^3*t^2 + 88151387710320*n^2*l^4*t^2 + 5841865201536*n*l^5*t^2 + 126989368192*l^6*t^2 + 145151731625877*n^4*t^4 + 131346178242636*n^3*l*t^4 + 38573485600828*n^2*l^2*t^4 + 4081047108768*n*l^3*t^4 + 120391492064*l^4*t^4 + 1485000926388*n^2*t^6 + 451944264240*n*l*t^6 + 25713510480*l^2*t^6 + 599270400*t^8 + 17096962221119232*n^7 + 29423836773321024*n^6*l + 21107906060379072*n^5*l^2 + 8328585217908096*n^4*l^3 + 1962304159029504*n^3*l^4 + 270646388411904*n^2*l^5 + 19319768635392*n*l^6 + 515487006720*l^7 + 3863506649333904*n^5*t^2 + 4792950674194992*n^4*l*t^2 + 2224036510555824*n^3*l^2*t^2 + 474237659547008*n^2*l^3*t^2 + 45120657902656*n*l^4*t^2 + 1459373054720*l^5*t^2 + 165986300316924*n^3*t^4 + 109504731757584*n^2*l*t^4 + 20496589303632*n*l^2*t^4 + 1022035323456*l^3*t^4 + 778815735264*n*t^6 + 112200897600*l*t^6 + 27194379587091072*n^6 + 39804138026886528*n^5*l + 23862462116844096*n^4*l^2 + 7619607241756416*n^3*l^3 + 1366599719356416*n^2*l^4 + 127238989971456*n*l^5 + 4576588812288*l^6 + 4823858128053168*n^4*t^2 + 4707368731489824*n^3*l*t^2 + 1608518879156496*n^2*l^2*t^2 + 224252918734656*n*l^3*t^2 + 10451109190720*l^4*t^2 + 129341206394100*n^2*t^4 + 54817025221872*n*l*t^4 + 4869767721744*l^2*t^4 + 183311968320*t^6 + 33376095811892736*n^5 + 40660935254860032*n^4*l + 19695084830235648*n^3*l^2 + 4801633762010112*n^2*l^3 + 585533552578560*n*l^4 + 27706310516736*l^5 + 4387202106713856*n^3*t^2 + 3155747004414144*n^2*l*t^2 + 705889059818112*n*l^2*t^2 + 48307326432768*l^3*t^2 + 61201019115360*n*t^4 + 12397815916992*l*t^4 + 30990363237368064*n^4 + 30390396151127040*n^3*l + 11234116886427648*n^2*l^2 + 1870672246345728*n*l^3 + 116901276254208*l^4 + 2741467477594176*n^2*t^2 + 1291475623889664*n*l*t^2 + 141893334471168*l^2*t^2 + 13211339817024*t^4 + 21066882988068864*n^3 + 15718474443608064*n^2*l + 3973016132222976*n*l^2 + 341149926113280*l^3 + 1051787469574656*n*t^2 + 243291768625152*l*t^2 + 9907316403904512*n^2 + 5044705819803648*n*l + 659479899488256*l^2 + 186667124659200*t^2 + 2888376100651008*n + 760320293732352*l + 394921418489856
boundeps,614656*n^18 + 5444096*n^17*l + 11220608*n^16*l^2 + 5979008*n^15*l^3 + 284624*n^14*l^4 + 9729536*n^13*l^5 + 16169056*n^12*l^6 + 8616768*n^11*l^7 + 1572048*n^10*l^8 + 91584*n^9*l^9 + 614656*n^16*t^2 + 4434304*n^15*l*t^2 + 11863488*n^14*l^2*t^2 + 17366944*n^13*l^3*t^2 + 15433152*n^12*l^4*t^2 + 8335264*n^11*l^5*t^2 + 2840768*n^10*l^6*t^2 + 631680*n^9*l^7*t^2 + 16128*n^8*l^8*t^2 + 230496*n^14*t^4 + 1350048*n^13*l*t^4 + 2709112*n^12*l^2*t^4 + 2713424*n^11*l^3*t^4 + 1675800*n^10*l^4*t^4 + 570752*n^9*l^5*t^4 + 57232*n^8*l^6*t^4 + 38416*n^12*t^6 + 183848*n^11*l*t^6 + 285376*n^10*l^2*t^6 + 164640*n^9*l^3*t^6 + 43904*n^8*l^4*t^6 + 2401*n^10*t^8 + 9604*n^9*l*t^8 + 9604*n^8*l^2*t^8 + 41972224*n^17 + 238260736*n^16*l + 365707776*n^15*l^2 + 234172544*n^14*l^3 + 410752288*n^13*l^4 + 824135904*n^12*l^5 + 694585312*n^11*l^6 + 253479456*n^10*l^7 + 39443328*n^9*l^8 + 2453760*n^8*l^9 + 41472*n^7*l^10 + 36484224*n^15*t^2 + 229514432*n^14*l*t^2 + 565988192*n^13*l^2*t^2 + 757912528*n^12*l^3*t^2 + 606254144*n^11*l^4*t^2 + 299240496*n^10*l^5*t^2 + 92280416*n^9*l^6*t^2 + 14858496*n^8*l^7*t^2 + 518976*n^7*l^8*t^2 + 11821152*n^13*t^4 + 60725504*n^12*l*t^4 + 112248696*n^11*l^2*t^4 + 104896904*n^10*l^3*t^4 + 55631968*n^9*l^4*t^4 + 15085728*n^8*l^5*t^4 + 1439872*n^7*l^6*t^4 + 1693048*n^11*t^6 + 6886460*n^10*l*t^6 + 9150456*n^9*l^2*t^6 + 4805136*n^8*l^3*t^6 + 1011360*n^7*l^4*t^6 + 90552*n^9*t^8 + 285376*n^8*l*t^8 + 208544*n^7*l^2*t^8 + 1060099712*n^16 + 4377201024*n^15*l + 6111714592*n^14*l^2 + 8709608960*n^13*l^3 + 17891603824*n^12*l^4 + 21103632480*n^11*l^5 + 12051036784*n^10*l^6 + 3347876160*n^9*l^7 + 452303136*n^8*l^8 + 29227392*n^7*l^9 + 787968*n^6*l^10 + 991436992*n^14*t^2 + 5533718624*n^13*l*t^2 + 12404834928*n^12*l^2*t^2 + 15004757392*n^11*l^3*t^2 + 10785652040*n^10*l^4*t^2 + 4755072816*n^9*l^5*t^2 + 1231996264*n^8*l^6*t^2 + 153151104*n^7*l^7*t^2 + 6268752*n^6*l^8*t^2 + 281583400*n^12*t^4 + 1280401360*n^11*l*t^4 + 2145390076*n^10*l^2*t^4 + 1789227032*n^9*l^3*t^4 + 797692528*n^8*l^4*t^4 + 175003360*n^7*l^5*t^4 + 14470496*n^6*l^6*t^4 + 33228076*n^10*t^6 + 114871064*n^9*l*t^6 + 130544582*n^8*l^2*t^6 + 59058104*n^7*l^3*t^6 + 9605064*n^6*l^4*t^6 + 1474802*n^8*t^8 + 3616200*n^7*l*t^8 + 1947848*n^6*l^2*t^8 + 14263834368*n^15 + 48576777216*n^14*l + 92037536960*n^13*l^2 + 208972275008*n^12*l^3 + 332877545856*n^11*l^4 + 276097727168*n^10*l^5 + 117849328832*n^9*l^6 + 26323007040*n^8*l^7 + 3138456384*n^7*l^8 + 203178240*n^6*l^9 + 6262272*n^5*l^10 + 16419015200*n^13*t^2 + 81695336688*n^12*l*t^2 + 164975465072*n^11*l^2*t^2 + 179064840064*n^10*l^3*t^2 + 114500725680*n^9*l^4*t^2 + 43596519608*n^8*l^5*t^2 + 9182788792*n^7*l^6*t^2 + 922984224*n^6*l^7*t^2 + 39341952*n^5*l^8*t^2 + 4145237992*n^11*t^4 + 16619943264*n^10*l*t^4 + 24648526536*n^9*l^2*t^4 + 17741094788*n^8*l^3*t^4 + 6537262088*n^7*l^4*t^4 + 1153684464*n^6*l^5*t^4 + 77142880*n^5*l^6*t^4 + 384713168*n^9*t^6 + 1126300640*n^8*l*t^6 + 1079681030*n^7*l^2*t^6 + 403269464*n^6*l^3*t^6 + 49826712*n^5*l^4*t^6 + 13681164*n^7*t^8 + 25795056*n^6*l*t^8 + 10212272*n^5*l^2*t^8 + 120586970512*n^14 + 442658248192*n^13*l + 1326002752960*n^12*l^2 + 2961567547904*n^11*l^3 + 3545955840608*n^10*l^4 + 2214426848640*n^9*l^5 + 742132324544*n^8*l^6 + 137592577344*n^7*l^7 + 14631399504*n^6*l^8 + 907872192*n^5*l^9 + 26915328*n^4*l^10 + 185287726800*n^12*t^2 + 822725182928*n^11*l*t^2 + 1488950578128*n^10*l^2*t^2 + 1438878405344*n^9*l^3*t^2 + 802566512304*n^8*l^4*t^2 + 255548422152*n^7*l^5*t^2 + 43212928524*n^6*l^6*t^2 + 3630368112*n^5*l^7*t^2 + 142818336*n^4*l^8*t^2 + 42003621108*n^10*t^4 + 146605036232*n^9*l*t^4 + 187645468692*n^8*l^2*t^4 + 113442714644*n^7*l^3*t^4 + 33918465205*n^6*l^4*t^4 + 4722442500*n^5*l^5*t^4 + 240625076*n^4*l^6*t^4 + 2929302778*n^8*t^6 + 7195670040*n^7*l*t^6 + 5695677747*n^6*l^2*t^6 + 1694331180*n^5*l^3*t^6 + 155570188*n^4*l^4*t^6 + 80224449*n^6*t^8 + 114537348*n^5*l*t^8 + 32839172*n^4*l^2*t^8 + 765846374432*n^13 + 4158199624032*n^12*l + 14672968955744*n^11*l^2 + 26616678337184*n^10*l^3 + 24399138295328*n^9*l^4 + 11889400791648*n^8*l^5 + 3218294380832*n^7*l^6 + 504676769568*n^6*l^7 + 47866970304*n^5*l^8 + 2699744256*n^4*l^9 + 67350528*n^3*l^10 + 1510946863696*n^11*t^2 + 5991179898640*n^10*l*t^2 + 9667825132544*n^9*l^2*t^2 + 8203790173504*n^8*l^3*t^2 + 3888154524816*n^7*l^4*t^2 + 1007971366776*n^6*l^5*t^2 + 136665229200*n^5*l^6*t^2 + 9701865216*n^4*l^7*t^2 + 308072448*n^3*l^8*t^2 + 307746168248*n^9*t^4 + 918706399276*n^8*l*t^4 + 990039028844*n^7*l^2*t^4 + 490320594672*n^6*l^3*t^4 + 116287161482*n^5*l^4*t^4 + 12384341416*n^4*l^5*t^4 + 451844872*n^3*l^6*t^4 + 15451652730*n^7*t^6 + 31361080962*n^6*l*t^6 + 19956672348*n^5*l^2*t^6 + 4559516728*n^4*l^3*t^6 + 300492720*n^3*l^4*t^6 + 311315796*n^5*t^8 + 328964400*n^4*l*t^8 + 66251024*n^3*l^2*t^8 + 4818761023984*n^12 + 36575000375648*n^11*l + 114112898459120*n^10*l^2 + 161499278648128*n^9*l^3 + 115456369572336*n^8*l^4 + 44813068592992*n^7*l^5 + 9957481894960*n^6*l^6 + 1331882702400*n^5*l^7 + 111001038912*n^4*l^8 + 5328191232*n^3*l^9 + 97708032*n^2*l^10 + 9236651668776*n^10*t^2 + 32695803498736*n^9*l*t^2 + 46597714503736*n^8*l^2*t^2 + 33978694988992*n^7*l^3*t^2 + 13288237321056*n^6*l^4*t^2 + 2746754322472*n^5*l^5*t^2 + 299346193508*n^4*l^6*t^2 + 17475760752*n^3*l^7*t^2 + 384677712*n^2*l^8*t^2 + 1667505543452*n^8*t^4 + 4172657789484*n^7*l*t^4 + 3693047683018*n^6*l^2*t^4 + 1459215334516*n^5*l^3*t^4 + 266440956353*n^4*l^4*t^4 + 20754061972*n^3*l^5*t^4 + 500700820*n^2*l^6*t^4 + 57845535827*n^6*t^6 + 94895449672*n^5*l*t^6 + 46956433857*n^4*l^2*t^6 + 7878704196*n^3*l^3*t^6 + 351228164*n^2*l^4*t^6 + 810879092*n^4*t^8 + 611801168*n^3*l*t^8 + 81792976*n^2*l^2*t^8 + 33600903179840*n^11 + 252211753977344*n^10*l + 624545052963968*n^9*l^2 + 689012254814848*n^8*l^3 + 388941545112448*n^7*l^4 + 121573699659264*n^6*l^5 + 22329183949504*n^5*l^6 + 2538940711296*n^4*l^7 + 179530348032*n^3*l^8 + 6703727616*n^2*l^9 + 75644928*n*l^10 + 43415169474288*n^9*t^2 + 136579237091528*n^8*l*t^2 + 168939018824552*n^7*l^2*t^2 + 102864263125216*n^6*l^3*t^2 + 32209931887984*n^5*l^4*t^2 + 5221782461920*n^4*l^5*t^2 + 454259294800*n^3*l^6*t^2 + 20123897664*n^2*l^7*t^2 + 253502784*n*l^8*t^2 + 6736444957932*n^7*t^4 + 13817413327768*n^6*l*t^4 + 9776290797992*n^5*l^2*t^4 + 2985798737964*n^4*l^3*t^4 + 402511558756*n^3*l^4*t^4 + 21428524672*n^2*l^5*t^4 + 300960336*n*l^6*t^4 + 154647610472*n^5*t^6 + 198935048542*n^4*l*t^6 + 73201367508*n^3*l^2*t^6 + 8441990728*n^2*l^3*t^6 + 227194608*n*l^4*t^6 + 1401296928*n^3*t^8 + 710778368*n^2*l*t^8 + 56434560*n*l^2*t^8 + 211781787343600*n^10 + 1275590580514368*n^9*l + 2449441098788896*n^8*l^2 + 2116699835012224*n^7*l^3 + 948990450945328*n^6*l^4 + 239564836278720*n^5*l^5 + 36272360743360*n^4*l^6 + 3435770810112*n^3*l^7 + 193135574016*n^2*l^8 + 4854878208*n*l^9 + 23887872*l^10 + 159567911923760*n^8*t^2 + 440473472594872*n^7*l*t^2 + 460337449486140*n^6*l^2*t^2 + 226177288362816*n^5*l^3*t^2 + 55009519701352*n^4*l^4*t^2 + 6872563026176*n^3*l^5*t^2 + 458637691824*n^2*l^6*t^2 + 13212277440*n*l^7*t^2 + 67159872*l^8*t^2 + 20259070203257*n^6*t^4 + 33194423205416*n^5*l*t^4 + 18176963941758*n^4*l^2*t^4 + 4112433804232*n^3*l^3*t^4 + 383779395244*n^2*l^4*t^4 + 12404001296*n*l^5*t^4 + 75774096*l^6*t^4 + 292577464877*n^4*t^6 + 282672935020*n^3*l*t^6 + 72320903288*n^2*l^2*t^6 + 5092835056*n*l^3*t^6 + 62245840*l^4*t^6 + 1538587456*n^2*t^8 + 468122880*n*l*t^8 + 16646400*l^2*t^8 + 1025449714764576*n^9 + 4694668410078816*n^8*l + 6980405703813792*n^7*l^2 + 4733477671976608*n^6*l^3 + 1683351977563712*n^5*l^4 + 341133110325760*n^4*l^5 + 41895752378880*n^3*l^6 + 3149753739264*n^2*l^7 + 124353626112*n*l^8 + 1532805120*l^9 + 462123562464784*n^7*t^2 + 1092668203758696*n^6*l*t^2 + 930849644802544*n^5*l^2*t^2 + 354917853702800*n^4*l^3*t^2 + 64852168857888*n^3*l^4*t^2 + 6038240449856*n^2*l^5*t^2 + 276196702592*n*l^6*t^2 + 3717241344*l^7*t^2 + 44904245266958*n^5*t^4 + 56922034160220*n^4*l*t^4 + 23102259255440*n^3*l^2*t^4 + 3630405055104*n^2*l^3*t^4 + 208971210720*n*l^4*t^4 + 3086049856*l^5*t^4 + 381387694924*n^3*t^6 + 258923233384*n^2*l*t^6 + 40869952528*n*l^2*t^6 + 1318054880*l^3*t^6 + 969538560*n*t^8 + 133171200*l*t^8 + 3644759052639632*n^8 + 12627058942764896*n^7*l + 14533473367704784*n^6*l^2 + 7699534721838784*n^5*l^3 + 2150034290586816*n^4*l^4 + 343403251374336*n^3*l^5 + 32863135859712*n^2*l^6 + 1763647008768*n*l^7 + 36237901824*l^8 + 1050758384203560*n^6*t^2 + 2051978768414824*n^5*l*t^2 + 1363049201557060*n^4*l^2*t^2 + 385144121923952*n^3*l^3*t^2 + 50516361364848*n^2*l^4*t^2 + 3211661783168*n*l^5*t^2 + 74301118336*l^6*t^2 + 71911670472093*n^4*t^4 + 67522830720100*n^3*l*t^4 + 19028023746220*n^2*l^2*t^4 + 1850737302880*n*l^3*t^4 + 49565915872*l^4*t^4 + 324613797332*n^2*t^6 + 137429118864*n*l*t^6 + 10026829840*l^2*t^6 + 266342400*t^8 + 9458409179238784*n^7 + 24847051715028288*n^6*l + 22010173656604224*n^5*l^2 + 8987526790035328*n^4*l^3 + 1925692080603648*n^3*l^4 + 232879284753408*n^2*l^5 + 15820389531648*n*l^6 + 457593421824*l^7 + 1844547758192720*n^5*t^2 + 2834698981519472*n^4*l*t^2 + 1389561775679248*n^3*l^2*t^2 + 273611279027648*n^2*l^3*t^2 + 23598222522432*n*l^4*t^2 + 782791158016*l^5*t^2 + 80407509030724*n^3*t^4 + 52349647167872*n^2*l*t^4 + 9116742216912*n*l^2*t^4 + 413953300928*l^3*t^4 + 161703698304*n*t^6 + 31984033920*l*t^6 + 17898524418771328*n^6 + 35519049423823232*n^5*l + 23846396132390464*n^4*l^2 + 7299819562517760*n^3*l^3 + 1146603122832384*n^2*l^4 + 96018452656128*n*l^5 + 3561541042176*l^6 + 2422952431672304*n^4*t^2 + 2754726716253472*n^3*l*t^2 + 924862099069776*n^2*l^2*t^2 + 114407201683904*n*l^3*t^2 + 5051364882240*l^4*t^2 + 59163265662100*n^2*t^4 + 23736404435856*n*l*t^4 + 1923639984848*l^2*t^4 + 35590345920*t^6 + 24502687294966272*n^5 + 36198770134606080*n^4*l + 17857482053383680*n^3*l^2 + 3886558575464448*n^2*l^3 + 406824866758656*n*l^4 + 18344796143616*l^5 + 2268522776413056*n^3*t^2 + 1754223599830208*n^2*l*t^2 + 357036822249728*n*l^2*t^2 + 21410684757760*l^3*t^2 + 25571891802624*n*t^4 + 4749771806976*l*t^4 + 23794000145199360*n^4 + 25348056949675008*n^3*l + 8658687240852480*n^2*l^2 + 1202689518096384*n*l^3 + 64895234310144*l^4 + 1403415393228096*n^2*t^2 + 644370631622400*n*l*t^2 + 59845768474624*l^2*t^2 + 4886079793344*t^4 + 15776431609559040*n^3 + 11378201361592320*n^2*l + 2382604387024896*n*l^2 + 159465639444480*l^3 + 502015608677376*n*t^2 + 100665672778752*l*t^2 + 6647849428193280*n^2 + 2842855447412736*n*l + 265751333830656*l^2 + 75862975564800*t^2 + 1536653344702464*n + 273815783866368*l + 131925264039936


==> anc/geq3_1_5.csv <==
A,(8*n^2 + 8*n*l + 3*l^2 + 12*n*λ + 6*l*λ + 3*λ^2 + 24*n + 15*l + 15*λ + 6)/(12*n^2 + 12*n*l + 66*n + 24*l + 84)
B,(4*n^2 + 4*n*l + l^2 + 4*n*λ + 2*l*λ + λ^2 - 6*n - 3*l - 3*λ + 2)/(12*n^2 + 12*n*l + 66*n + 24*l + 84)
N,1
l_0,3
r_N,(3*l^4 + 12*l^3*λ + 18*l^2*λ^2 + 12*l*λ^3 + 3*λ^4 + 26*l^3 + 70*l^2*λ + 62*l*λ^2 + 18*λ^3 + 29*l^2 + 50*l*λ + 21*λ^2 - 58*l - 74*λ)/(24*l^3 + 48*l^2*λ + 24*l*λ^2 + 140*l^2 + 192*l*λ + 84*λ^2 + 116*l + 84*λ - 280)
rtilde,(448*n^4 + 544*n^3*l + 96*n^2*l^2 + 448*n^3*λ + 224*n^2*l*λ + 112*n^2*λ^2 + 1984*n^3 + 1440*n^2*l + 336*n*l^2 + 1536*n^2*λ + 768*n*l*λ + 328*n*λ^2 + 1328*n^2 + 248*n*l + 240*l^2 + 1136*n*λ + 288*l*λ + 120*λ^2 - 2560*n + 120*l + 240*λ - 1200)/(448*n^4 + 448*n^3*l + 2880*n^3 + 1760*n^2*l + 6192*n^2 + 1792*n*l + 4960*n + 480*l + 1200)
delta_N,(-21*l^4 - 72*l^3*λ - 81*l^2*λ^2 - 30*l*λ^3 + 175*l^3 + 252*l^2*λ - 16*l*λ^2 - 105*λ^3 + 406*l^2 + 639*l*λ + 455*λ^2 - 560*l - 490*λ)/(126*l^4 + 492*l^3*λ + 711*l^2*λ^2 + 450*l*λ^3 + 105*λ^4 + 735*l^3 + 2198*l^2*λ + 2186*l*λ^2 + 735*λ^3 + 609*l^2 + 1111*l*λ + 280*λ^2 - 1470*l - 2100*λ)
C,(3136*n^8 + 6272*n^7*l + 3920*n^6*l^2 + 784*n^5*l^3 + 3136*n^7*λ + 4704*n^6*l*λ + 1568*n^5*l^2*λ + 784*n^6*λ^2 + 784*n^5*l*λ^2 + 30912*n^7 + 56336*n^6*l + 34328*n^5*l^2 + 6944*n^4*l^3 + 33264*n^6*λ + 43232*n^5*l*λ + 13888*n^4*l^2*λ + 8904*n^5*λ^2 + 6944*n^4*l*λ^2 + 106528*n^6 + 180520*n^5*l + 107708*n^4*l^2 + 22236*n^3*l^3 + 131672*n^5*λ + 147304*n^4*l*λ + 44472*n^3*l^2*λ + 39596*n^4*λ^2 + 22236*n^3*l*λ^2 + 129376*n^5 + 237612*n^4*l + 147362*n^3*l^2 + 31696*n^2*l^3 + 230356*n^4*λ + 234648*n^3*l*λ + 63392*n^2*l^2*λ + 87286*n^3*λ^2 + 31696*n^2*l*λ^2 - 48284*n^4 + 67958*n^3*l + 83252*n^2*l^2 + 19820*n*l^3 + 134382*n^3*λ + 182312*n^2*l*λ + 39640*n*l^2*λ + 99060*n^2*λ^2 + 19820*n*l*λ^2 - 204788*n^3 - 120908*n^2*l + 11090*n*l^2 + 4200*l^3 - 82180*n^2*λ + 64840*n*l*λ + 8400*l^2*λ + 53750*n*λ^2 + 4200*l*λ^2 - 82380*n^2 - 104810*n*l - 2100*l^2 - 119250*n*λ + 8400*l*λ + 10500*λ^2 + 44500*n - 23100*l - 31500*λ + 21000)/(9408*n^8 + 22848*n^7*l + 17904*n^6*l^2 + 4896*n^5*l^3 + 432*n^4*l^4 + 18816*n^7*λ + 32256*n^6*l*λ + 15456*n^5*l^2*λ + 2016*n^4*l^3*λ + 14112*n^6*λ^2 + 15120*n^5*l*λ^2 + 3360*n^4*l^2*λ^2 + 4704*n^5*λ^3 + 2352*n^4*l*λ^3 + 588*n^4*λ^4 + 120960*n^7 + 241632*n^6*l + 159120*n^5*l^2 + 42336*n^4*l^3 + 3888*n^3*l^4 + 213696*n^6*λ + 309504*n^5*l*λ + 135984*n^4*l^2*λ + 18000*n^3*l^3*λ + 141456*n^5*λ^2 + 134160*n^4*l*λ^2 + 29328*n^3*l^2*λ^2 + 41664*n^4*λ^3 + 19656*n^3*l*λ^3 + 4620*n^3*λ^4 + 588384*n^6 + 933792*n^5*l + 513624*n^4*l^2 + 129816*n^3*l^3 + 12420*n^2*l^4 + 917376*n^5*λ + 1091856*n^4*l*λ + 417864*n^3*l^2*λ + 54792*n^2*l^3*λ + 530784*n^4*λ^2 + 422508*n^3*l*λ^2 + 84900*n^2*l^2*λ^2 + 133416*n^3*λ^3 + 53940*n^2*l*λ^3 + 12057*n^2*λ^4 + 1272960*n^5 + 1537200*n^4*l + 738648*n^3*l^2 + 172152*n^2*l^3 + 16524*n*l^4 + 1800864*n^4*λ + 1718256*n^3*l*λ + 551868*n^2*l^2*λ + 65160*n*l^3*λ + 917364*n^3*λ^2 + 581124*n^2*l*λ^2 + 90828*n*l^2*λ^2 + 190176*n^2*λ^3 + 54132*n*l*λ^3 + 11715*n*λ^4 + 871308*n^4 + 782124*n^3*l + 440067*n^2*l^2 + 101376*n*l^3 + 7560*l^4 + 1425048*n^3*λ + 1102884*n^2*l*λ + 327756*n*l^2*λ + 23472*l^3*λ + 708894*n^2*λ^2 + 350304*n*l*λ^2 + 27360*l^2*λ^2 + 118920*n*λ^3 + 14760*l*λ^3 + 3150*λ^4 - 920520*n^3 - 450378*n^2*l + 31977*n*l^2 + 30240*l^3 - 89460*n^2*λ + 132924*n*l*λ + 84312*l^2*λ + 187230*n*λ^2 + 76140*l*λ^2 + 25200*λ^3 - 1501500*n^2 - 505890*n*l - 24570*l^2 - 627300*n*λ - 26640*l*λ + 6300*λ^2 - 441000*n - 132300*l - 189000*λ)
epsilon,(-2688*n^7*l - 2672*n^6*l^2 + 88*n^5*l^3 + 72*n^4*l^4 - 2016*n^6*l*λ - 672*n^5*l^2*λ + 168*n^4*l^3*λ - 504*n^5*l*λ^2 + 84*n^4*l^2*λ^2 - 12544*n^7 - 34304*n^6*l - 15448*n^5*l^2 + 92*n^4*l^3 + 360*n^3*l^4 - 9408*n^6*λ - 21640*n^5*l*λ - 7568*n^4*l^2*λ + 324*n^3*l^3*λ - 3136*n^5*λ^2 - 5816*n^4*l*λ^2 - 804*n^3*l^2*λ^2 - 588*n^4*λ^3 - 588*n^3*l*λ^3 - 114240*n^6 - 136672*n^5*l - 18500*n^4*l^2 - 234*n^3*l^3 + 54*n^2*l^4 - 80192*n^5*λ - 79660*n^4*l*λ - 17260*n^3*l^2*λ - 2580*n^2*l^3*λ - 22680*n^4*λ^2 - 19046*n^3*l*λ^2 - 5841*n^2*l^2*λ^2 - 4620*n^3*λ^3 - 2562*n^2*l*λ^3 - 344352*n^5 - 168976*n^4*l + 13886*n^3*l^2 + 6841*n^2*l^3 - 1494*n*l^4 - 239840*n^4*λ - 106002*n^3*l*λ + 4634*n^2*l^2*λ - 7488*n*l^3*λ - 48904*n^3*λ^2 - 24340*n^2*l*λ^2 - 8859*n*l^2*λ^2 - 12057*n^2*λ^3 - 3090*n*l*λ^3 - 295920*n^4 + 40464*n^3*l + 17368*n^2*l^2 + 20009*n*l^3 - 1260*l^4 - 297568*n^3*λ + 13297*n^2*l*λ + 25714*n*l^2*λ - 3312*l^3*λ - 22290*n^2*λ^2 - 13534*n*l*λ^2 - 2790*l^2*λ^2 - 11715*n*λ^3 - 900*l*λ^3 + 298296*n^3 + 54084*n^2*l + 17798*n*l^2 + 8610*l^3 - 127132*n^2*λ + 108745*n*l*λ + 5988*l^2*λ + 22250*n*λ^2 - 2640*l*λ^2 - 3150*λ^3 + 473760*n^2 - 129740*n*l + 19320*l^2 + 13260*n*λ + 34410*l*λ + 10500*λ^2 + 37000*n - 42000*l + 12600*λ - 42000)/(9408*n^8 + 22848*n^7*l + 17904*n^6*l^2 + 4896*n^5*l^3 + 432*n^4*l^4 + 18816*n^7*λ + 32256*n^6*l*λ + 15456*n^5*l^2*λ + 2016*n^4*l^3*λ + 14112*n^6*λ^2 + 15120*n^5*l*λ^2 + 3360*n^4*l^2*λ^2 + 4704*n^5*λ^3 + 2352*n^4*l*λ^3 + 588*n^4*λ^4 + 120960*n^7 + 241632*n^6*l + 159120*n^5*l^2 + 42336*n^4*l^3 + 3888*n^3*l^4 + 213696*n^6*λ + 309504*n^5*l*λ + 135984*n^4*l^2*λ + 18000*n^3*l^3*λ + 141456*n^5*λ^2 + 134160*n^4*l*λ^2 + 29328*n^3*l^2*λ^2 + 41664*n^4*λ^3 + 19656*n^3*l*λ^3 + 4620*n^3*λ^4 + 588384*n^6 + 933792*n^5*l + 513624*n^4*l^2 + 129816*n^3*l^3 + 12420*n^2*l^4 + 917376*n^5*λ + 1091856*n^4*l*λ + 417864*n^3*l^2*λ + 54792*n^2*l^3*λ + 530784*n^4*λ^2 + 422508*n^3*l*λ^2 + 84900*n^2*l^2*λ^2 + 133416*n^3*λ^3 + 53940*n^2*l*λ^3 + 12057*n^2*λ^4 + 1272960*n^5 + 1537200*n^4*l + 738648*n^3*l^2 + 172152*n^2*l^3 + 16524*n*l^4 + 1800864*n^4*λ + 1718256*n^3*l*λ + 551868*n^2*l^2*λ + 65160*n*l^3*λ + 917364*n^3*λ^2 + 581124*n^2*l*λ^2 + 90828*n*l^2*λ^2 + 190176*n^2*λ^3 + 54132*n*l*λ^3 + 11715*n*λ^4 + 871308*n^4 + 782124*n^3*l + 440067*n^2*l^2 + 101376*n*l^3 + 7560*l^4 + 1425048*n^3*λ + 1102884*n^2*l*λ + 327756*n*l^2*λ + 23472*l^3*λ + 708894*n^2*λ^2 + 350304*n*l*λ^2 + 27360*l^2*λ^2 + 118920*n*λ^3 + 14760*l*λ^3 + 3150*λ^4 - 920520*n^3 - 450378*n^2*l + 31977*n*l^2 + 30240*l^3 - 89460*n^2*λ + 132924*n*l*λ + 84312*l^2*λ + 187230*n*λ^2 + 76140*l*λ^2 + 25200*λ^3 - 1501500*n^2 - 505890*n*l - 24570*l^2 - 627300*n*λ - 26640*l*λ + 6300*λ^2 - 441000*n - 132300*l - 189000*λ)
bounddelta,14112*l^8 + 55764*l^6*t^2 + 80217*l^4*t^4 + 49590*l^2*t^6 + 11025*t^8 + 553308*l^7 + 1604982*l^5*t^2 + 1513638*l^3*t^4 + 474780*l*t^6 + 8702645*l^6 + 18073160*l^4*t^2 + 10293486*l^2*t^4 + 1415355*t^6 + 73272052*l^5 + 103753296*l^3*t^2 + 30367496*l*t^4 + 365419362*l^4 + 322413501*l^2*t^2 + 35580663*t^4 + 1113412300*l^3 + 512952976*l*t^2 + 2034188597*l^2 + 327358721*t^2 + 2044938756*l + 868658868
boundC,75866112*n^15*l + 283594752*n^14*l^2 + 423456768*n^13*l^3 + 325601280*n^12*l^4 + 139737600*n^11*l^5 + 33907968*n^10*l^6 + 4230144*n^9*l^7 + 186624*n^8*l^8 + 44255232*n^14*t^2 + 151732224*n^13*l*t^2 + 218792448*n^12*l^2*t^2 + 173440512*n^11*l^3*t^2 + 77317632*n^10*l^4*t^2 + 16353792*n^9*l^5*t^2 + 1161216*n^8*l^6*t^2 + 27659520*n^12*t^4 + 50577408*n^11*l*t^4 + 41827968*n^10*l^2*t^4 + 15692544*n^9*l^3*t^4 + 2314368*n^8*l^4*t^4 + 5531904*n^10*t^6 + 4346496*n^9*l*t^6 + 1580544*n^8*l^2*t^6 + 345744*n^8*t^8 + 758661120*n^15 + 6243600384*n^14*l + 15669384192*n^13*l^2 + 18637926912*n^12*l^3 + 12178213632*n^11*l^4 + 4633558272*n^10*l^5 + 1021174272*n^9*l^6 + 117199872*n^8*l^7 + 4852224*n^7*l^8 + 2102123520*n^13*t^2 + 6624059904*n^12*l*t^2 + 8826177024*n^11*l^2*t^2 + 6356832768*n^10*l^3*t^2 + 2489817600*n^9*l^4*t^2 + 467624448*n^8*l^5*t^2 + 30398976*n^7*l^6*t^2 + 1001274624*n^11*t^4 + 1798546176*n^10*l*t^4 + 1358203392*n^9*l^2*t^4 + 467857152*n^8*l^3*t^4 + 60238080*n^7*l^4*t^4 + 163586304*n^9*t^6 + 132031872*n^8*l*t^6 + 39570048*n^7*l^2*t^6 + 8199072*n^7*t^8 + 35233486848*n^14 + 187555286016*n^13*l + 367152544512*n^12*l^2 + 363222056448*n^11*l^3 + 204963670080*n^10*l^4 + 69152684544*n^9*l^5 + 13720932864*n^8*l^6 + 1428917760*n^7*l^7 + 54587520*n^6*l^8 + 45961429248*n^12*t^2 + 132875334144*n^11*l*t^2 + 161479018368*n^10*l^2*t^2 + 103606706304*n^9*l^3*t^2 + 35414755200*n^8*l^4*t^2 + 5835386880*n^7*l^5*t^2 + 340329600*n^6*l^6*t^2 + 16835192640*n^10*t^4 + 28831582080*n^9*l*t^4 + 19780568352*n^8*l^2*t^4 + 6084283392*n^7*l^3*t^4 + 665628480*n^6*l^4*t^4 + 2207370816*n^8*t^6 + 1733175360*n^7*l*t^6 + 420971040*n^6*l^2*t^6 + 83236104*n^6*t^8 + 743800651776*n^13 + 3081543860736*n^12*l + 4970724115968*n^11*l^2 + 4183636323456*n^10*l^3 + 2055543708672*n^9*l^4 + 613287239040*n^8*l^5 + 108370543104*n^7*l^6 + 10068115968*n^6*l^7 + 346934016*n^5*l^8 + 614030635008*n^11*t^2 + 1617073589376*n^10*l*t^2 + 1763515512576*n^9*l^2*t^2 + 992197178496*n^8*l^3*t^2 + 293201775360*n^7*l^4*t^2 + 41723866368*n^6*l^5*t^2 + 2125657728*n^5*l^6*t^2 + 173201527296*n^9*t^4 + 276033744000*n^8*l*t^4 + 169676305344*n^7*l^2*t^4 + 45150833664*n^6*l^3*t^4 + 4066108416*n^5*l^4*t^4 + 17873025408*n^7*t^6 + 12896508672*n^6*l*t^6 + 2481261984*n^5*l^2*t^6 + 471781296*n^5*t^8 + 9463320486144*n^12 + 32330662606080*n^11*l + 44084985520320*n^10*l^2 + 31945572614016*n^9*l^3 + 13699884720816*n^8*l^4 + 3592576825632*n^7*l^5 + 557524760976*n^6*l^6 + 45216149184*n^5*l^7 + 1361900304*n^4*l^8 + 5598746255808*n^10*t^2 + 13271080005504*n^9*l*t^2 + 12768756896160*n^8*l^2*t^2 + 6209277893280*n^7*l^3*t^2 + 1565502100128*n^6*l^4*t^2 + 188420820192*n^5*l^5*t^2 + 8089717536*n^4*l^6*t^2 + 1211479566480*n^8*t^4 + 1757232539712*n^7*l*t^4 + 945720989208*n^6*l^2*t^4 + 210003333264*n^5*l^3*t^4 + 14975596440*n^4*l^4*t^4 + 95731391376*n^6*t^6 + 59885437608*n^5*l*t^6 + 8846022024*n^4*l^2*t^6 + 1630452609*n^4*t^8 + 81120828436992*n^11 + 234194978477952*n^10*l + 273398902587072*n^9*l^2 + 171429329244384*n^8*l^3 + 64014550228368*n^7*l^4 + 14604589288656*n^6*l^5 + 1953686902176*n^5*l^6 + 134363790144*n^4*l^7 + 3379877280*n^3*l^8 + 36789909871680*n^9*t^2 + 77282378584416*n^8*l*t^2 + 64486734967008*n^7*l^2*t^2 + 26686424852064*n^6*l^3*t^2 + 5634876025440*n^5*l^4*t^2 + 557276909472*n^4*l^5*t^2 + 19177300800*n^3*l^6*t^2 + 6062823523152*n^7*t^4 + 7809337267632*n^6*l*t^4 + 3562577349696*n^5*l^2*t^4 + 632750981328*n^4*l^3*t^4 + 33970821552*n^3*l^4*t^4 + 352011874032*n^5*t^6 + 179725545288*n^4*l*t^6 + 19497446928*n^3*l^2*t^6 + 3512715210*n^3*t^8 + 496190370265344*n^10 + 1224181235166912*n^9*l + 1230160637695536*n^8*l^2 + 667177380797472*n^7*l^3 + 215342488275948*n^6*l^4 + 42079414529520*n^5*l^5 + 4727305730952*n^4*l^6 + 264518975808*n^3*l^7 + 5176261584*n^2*l^8 + 179151104399472*n^8*t^2 + 327622128743520*n^7*l*t^2 + 232848347935464*n^6*l^2*t^2 + 80436839318136*n^5*l^3*t^2 + 13850269363368*n^4*l^4*t^2 + 1079001199584*n^3*l^5*t^2 + 27604082016*n^2*l^6*t^2 + 22245464822508*n^6*t^4 + 24664839451416*n^5*l*t^4 + 9141131455830*n^4*l^2*t^4 + 1231133343984*n^3*l^3*t^4 + 46274797656*n^2*l^4*t^4 + 892926172404*n^4*t^6 + 348082621416*n^3*l*t^6 + 25900831800*n^2*l^2*t^6 + 4600401381*n^2*t^8 + 2237386769505792*n^9 + 4737666140094816*n^8*l + 4098352544391168*n^7*l^2 + 1911743175604248*n^6*l^3 + 526309032645000*n^5*l^4 + 86034358466496*n^4*l^5 + 7809387197040*n^3*l^6 + 333156265920*n^2*l^7 + 4470717888*n*l^8 + 654696510171552*n^7*t^2 + 1021926291268824*n^6*l*t^2 + 605812229545248*n^5*l^2*t^2 + 170138472944472*n^4*l^3*t^2 + 22957444521936*n^3*l^4*t^2 + 1317718564992*n^2*l^5*t^2 + 22026676032*n*l^6*t^2 + 60215228135784*n^5*t^4 + 55128936242304*n^4*l*t^4 + 15698943117324*n^3*l^2*t^4 + 1487462356368*n^2*l^3*t^4 + 34586237952*n*l^4*t^4 + 1531171314792*n^3*t^6 + 418859303904*n^2*l*t^6 + 18933296688*n*l^2*t^6 + 3344154660*n*t^8 + 7575791770199520*n^8 + 13761211852716624*n^7*l + 10197018694672740*n^6*l^2 + 4043373790383864*n^5*l^3 + 929232596272797*n^4*l^4 + 122524249018320*n^3*l^5 + 8443935681624*n^2*l^6 + 243964224000*n*l^7 + 1666598976*l^8 + 1799447242850748*n^6*t^2 + 2343657402122760*n^5*l*t^2 + 1127736822114972*n^4*l^2*t^2 + 247602762527832*n^3*l^3*t^2 + 24558018287544*n^2*l^4*t^2 + 920111095008*n*l^5*t^2 + 7461994752*l^6*t^2 + 118979163329130*n^4*t^4 + 84989013535800*n^3*l*t^4 + 17193278074878*n^2*l^2*t^4 + 1010545473312*n*l^3*t^4 + 10868373216*l^4*t^4 + 1687300614972*n^2*t^6 + 283765886136*n*l*t^6 + 5827659840*l^2*t^6 + 1032336900*t^8 + 19433950529352192*n^7 + 30130480592036064*n^6*l + 18918237245541048*n^5*l^2 + 6250372914564360*n^4*l^3 + 1158325043001498*n^3*l^4 + 115998756603984*n^2*l^5 + 5408409369888*n*l^6 + 79256040192*l^7 + 3695147418407832*n^5*t^2 + 3903075842567904*n^4*l*t^2 + 1465639592317416*n^3*l^2*t^2 + 236199818926656*n^2*l^3*t^2 + 15309060330960*n*l^4*t^2 + 279820391616*l^5*t^2 + 166518566178156*n^3*t^4 + 85559215489488*n^2*l*t^4 + 10802219797728*n*l^2*t^4 + 293874761664*l^3*t^4 + 1073124320616*n*t^6 + 82395236880*l*t^6 + 37809391224297960*n^6 + 49511066179218840*n^5*l + 25845647545211706*n^4*l^2 + 6883241153543784*n^3*l^3 + 970225258073733*n^2*l^4 + 65892011165568*n*l^5 + 1562742883296*l^6 + 5576613441689088*n^4*t^2 + 4589948513708568*n^3*l*t^2 + 1262870470081116*n^2*l^2*t^2 + 132991691736744*n*l^3*t^2 + 4225783877568*l^4*t^2 + 155666526475086*n^2*t^4 + 50338734375312*n*l*t^4 + 2948930978328*l^2*t^4 + 297970462080*t^6 + 55416336553779552*n^5 + 60179494916642400*n^4*l + 25297284088243836*n^3*l^2 + 5130072149524416*n^2*l^3 + 491946607773180*n*l^4 + 17078339267136*l^5 + 5998951757290824*n^3*t^2 + 3611134137379680*n^2*l*t^2 + 648077050102392*n*l^2*t^2 + 33521690728080*l^3*t^2 + 86651160263136*n*t^4 + 13053480438528*l*t^4 + 60212476803707001*n^4 + 52568755477134408*n^3*l + 16830468882545598*n^2*l^2 + 2328173783760384*n*l^3 + 114709842682596*l^4 + 4351333478618556*n^2*t^2 + 1704248939885112*n*l*t^2 + 149958303106752*l^2*t^2 + 21577972088664*t^4 + 47072125271123226*n^3 + 31280059708301808*n^2*l + 6841640363035464*n*l^2 + 488373202618560*l^3 + 1906323396004152*n*t^2 + 364610964332592*l*t^2 + 25078701473339733*n^2 + 11387947345504128*n*l + 1288962097325784*l^2 + 380793707072640*t^2 + 8175341361505500*n + 1922826086213760*l + 1235593880129700
boundeps,88510464*n^16 + 429907968*n^15*l + 598800384*n^14*l^2 + 393136128*n^13*l^3 + 312415488*n^12*l^4 + 225921024*n^11*l^5 + 53012736*n^10*l^6 + 3773952*n^9*l^7 + 88510464*n^14*t^2 + 284497920*n^13*l*t^2 + 313850880*n^12*l^2*t^2 + 222985728*n^11*l^3*t^2 + 77156352*n^10*l^4*t^2 + 22401792*n^9*l^5*t^2 + 580608*n^8*l^6*t^2 + 33191424*n^12*t^4 + 61641216*n^11*l*t^4 + 38215296*n^10*l^2*t^4 + 18740736*n^9*l^3*t^4 + 2060352*n^8*l^4*t^4 + 5531904*n^10*t^6 + 4346496*n^9*l*t^6 + 1580544*n^8*l^2*t^6 + 345744*n^8*t^8 + 4981874688*n^15 + 17687642112*n^14*l + 21236060160*n^13*l^2 + 17254490112*n^12*l^3 + 14642118144*n^11*l^4 + 7262949888*n^10*l^5 + 1449393408*n^9*l^6 + 105857280*n^8*l^7 + 1492992*n^7*l^8 + 4058836992*n^13*t^2 + 11245344768*n^12*l*t^2 + 12406044672*n^11*l^2*t^2 + 7673951232*n^10*l^3*t^2 + 2722330368*n^9*l^4*t^2 + 571072896*n^8*l^5*t^2 + 19844352*n^7*l^6*t^2 + 1226502144*n^11*t^4 + 2093769216*n^10*l*t^4 + 1369218816*n^9*l^2*t^4 + 519579648*n^8*l^3*t^4 + 55956096*n^7*l^4*t^4 + 163586304*n^9*t^6 + 132031872*n^8*l*t^6 + 39570048*n^7*l^2*t^6 + 8199072*n^7*t^8 + 112472414208*n^14 + 318809917440*n^13*l + 379540532736*n^12*l^2 + 371802875904*n^11*l^3 + 275698418688*n^10*l^4 + 104224135680*n^9*l^5 + 17865895104*n^8*l^6 + 1308296448*n^7*l^7 + 31352832*n^6*l^8 + 83546201088*n^12*t^2 + 209187320832*n^11*l*t^2 + 216931537152*n^10*l^2*t^2 + 121651118208*n^9*l^3*t^2 + 39577201920*n^8*l^4*t^2 + 6304169088*n^7*l^5*t^2 + 259339968*n^6*l^6*t^2 + 20817232128*n^10*t^4 + 33210188928*n^9*l*t^4 + 20901083040*n^8*l^2*t^4 + 6302643840*n^7*l^3*t^4 + 610115616*n^6*l^4*t^4 + 2194924032*n^8*t^6 + 1708281792*n^7*l*t^6 + 408524256*n^6*l^2*t^6 + 83236104*n^6*t^8 + 1408107552768*n^13 + 3509296164864*n^12*l + 4659736808448*n^11*l^2 + 4791461142528*n^10*l^3 + 2913396873984*n^9*l^4 + 883497744000*n^8*l^5 + 131269840128*n^7*l^6 + 9364056192*n^6*l^7 + 273964032*n^5*l^8 + 1039497274368*n^11*t^2 + 2374670509056*n^10*l*t^2 + 2258781668352*n^9*l^2*t^2 + 1149240279168*n^8*l^3*t^2 + 320171209344*n^7*l^4*t^2 + 40146566976*n^6*l^5*t^2 + 1770128640*n^5*l^6*t^2 + 216595540224*n^9*t^4 + 320522366592*n^8*l*t^4 + 180836824896*n^7*l^2*t^4 + 43504485120*n^6*l^3*t^4 + 3536267328*n^5*l^4*t^4 + 17503178112*n^7*t^6 + 12343515840*n^6*l*t^6 + 2298116448*n^5*l^2*t^6 + 471781296*n^5*t^8 + 11282896638720*n^12 + 28122731329536*n^11*l + 42372039960576*n^10*l^2 + 40070206962432*n^9*l^3 + 19743470009568*n^8*l^4 + 4931636844672*n^7*l^5 + 638282128176*n^6*l^6 + 42837162336*n^5*l^7 + 1286212608*n^4*l^8 + 8754842928384*n^10*t^2 + 18207305395200*n^9*l*t^2 + 15735259056960*n^8*l^2*t^2 + 7090117124256*n^7*l^3*t^2 + 1622019806208*n^6*l^4*t^2 + 164864125872*n^5*l^5*t^2 + 6985324656*n^4*l^6*t^2 + 1544761466496*n^8*t^4 + 2061659520864*n^7*l*t^4 + 985596455448*n^6*l^2*t^4 + 187101781632*n^5*l^3*t^4 + 12012776820*n^4*l^4*t^4 + 91187934192*n^6*t^6 + 54945969480*n^5*l*t^6 + 7749879480*n^4*l^2*t^6 + 1630452609*n^4*t^8 + 64316517299712*n^11 + 182069849885184*n^10*l + 284927065977600*n^9*l^2 + 228989865947904*n^8*l^3 + 91732012519680*n^7*l^4 + 19104764082912*n^6*l^5 + 2147577317136*n^5*l^6 + 130021450128*n^4*l^7 + 3487722624*n^3*l^8 + 52732394560512*n^9*t^2 + 99653103465984*n^8*l*t^2 + 77359019974272*n^7*l^2*t^2 + 29756848568832*n^6*l^3*t^2 + 5453668640304*n^5*l^4*t^2 + 456593315256*n^4*l^5*t^2 + 16312899744*n^3*l^6*t^2 + 7932425784768*n^7*t^4 + 9157585031136*n^6*l*t^4 + 3540069020880*n^5*l^2*t^4 + 517799763072*n^4*l^3*t^4 + 24630649992*n^3*l^4*t^4 + 321857652816*n^5*t^6 + 156463113816*n^4*l*t^6 + 16087300272*n^3*l^2*t^6 + 3512715210*n^3*t^8 + 292469617838592*n^10 + 973621203697152*n^9*l + 1403614617866496*n^8*l^2 + 925013209837824*n^7*l^3 + 302530152171024*n^6*l^4 + 52614495206496*n^5*l^5 + 5060587873140*n^4*l^6 + 261820076544*n^3*l^7 + 5431971456*n^2*l^8 + 234511252675776*n^8*t^2 + 402227939797056*n^7*l*t^2 + 274059177783984*n^6*l^2*t^2 + 86462918762616*n^5*l^3*t^2 + 12504270208752*n^4*l^4*t^2 + 850234090176*n^3*l^5*t^2 + 21929630256*n^2*l^6*t^2 + 29803607819280*n^6*t^4 + 28365257831544*n^5*l*t^4 + 8491393118574*n^4*l^2*t^4 + 920262183840*n^3*l^3*t^4 + 29928044772*n^2*l^4*t^4 + 774307866960*n^4*t^6 + 285314246568*n^3*l*t^6 + 20092744296*n^2*l^2*t^6 + 4600401381*n^2*t^8 + 1178561990145024*n^9 + 4156169096356992*n^8*l + 5056209406136448*n^7*l^2 + 2693987473191552*n^6*l^3 + 718635230601552*n^5*l^4 + 103371307631928*n^4*l^5 + 8239941257400*n^3*l^6 + 336581320464*n^2*l^7 + 4467778560*n*l^8 + 786798436011840*n^7*t^2 + 1215108379886400*n^6*l*t^2 + 700257076855488*n^5*l^2*t^2 + 174330266964840*n^4*l^3*t^2 + 19555973530704*n^3*l^4*t^2 + 1011841627032*n^2*l^5*t^2 + 15532534080*n*l^6*t^2 + 81580608032688*n^5*t^4 + 60829519644216*n^4*l*t^4 + 13441525990380*n^3*l^2*t^4 + 1012845693312*n^2*l^3*t^4 + 19848518640*n*l^4*t^4 + 1247099762592*n^3*t^6 + 321479010864*n^2*l*t^6 + 13803806448*n*l^2*t^6 + 3344154660*n*t^8 + 4281368211499248*n^8 + 13603252194109728*n^7*l + 13333671887139432*n^6*l^2 + 5696662565923848*n^5*l^3 + 1227261032076069*n^4*l^4 + 142401472357680*n^3*l^5 + 8872038312084*n^2*l^6 + 249458481216*n*l^7 + 1481421312*l^8 + 2019304517557536*n^6*t^2 + 2740899077451432*n^5*l*t^2 + 1273247560480032*n^4*l^2*t^2 + 240576867084024*n^3*l^3*t^2 + 20095826662368*n^2*l^4*t^2 + 686823566112*n*l^5*t^2 + 4455995328*l^6*t^2 + 159641237541762*n^4*t^4 + 88136464424040*n^3*l*t^4 + 13457511798390*n^2*l^2*t^4 + 628008785568*n*l^3*t^4 + 5556088656*l^4*t^4 + 1281818073672*n^2*t^6 + 203153001336*n*l*t^6 + 3992394240*l^2*t^6 + 1032336900*t^8 + 13027757081423904*n^7 + 33254838371154528*n^6*l + 25682555611171872*n^5*l^2 + 8692291432552464*n^4*l^3 + 1476807397687170*n^3*l^4 + 131350659222744*n^2*l^5 + 5706576026928*n*l^6 + 80593434432*l^7 + 3975268024150704*n^5*t^2 + 4528502741902824*n^4*l*t^2 + 1602179218479024*n^3*l^2*t^2 + 218221438133808*n^2*l^3*t^2 + 12226175779536*n*l^4*t^2 + 200103942240*l^5*t^2 + 215866018388340*n^3*t^4 + 82023221943576*n^2*l*t^4 + 7714703795904*n*l^2*t^4 + 167994774144*l^3*t^4 + 757061510616*n*t^6 + 54866252880*l*t^6 + 30685020016321656*n^6 + 59698494645602328*n^5*l + 35740743602091138*n^4*l^2 + 9354791487371688*n^3*l^3 + 1193973108784713*n^2*l^4 + 73263850851744*n*l^5 + 1663618415760*l^6 + 5915072805720984*n^4*t^2 + 5281918813172808*n^3*l*t^2 + 1325730337089192*n^2*l^2*t^2 + 117895594372776*n*l^3*t^2 + 3315622152096*l^4*t^2 + 190329955870626*n^2*t^4 + 44135672977872*n*l*t^4 + 1930554953208*l^2*t^4 + 194736772080*t^6 + 53316185305134816*n^5 + 77315024955208104*n^4*l + 35033778662818068*n^3*l^2 + 6759858335907456*n^2*l^3 + 585010683142956*n*l^4 + 18806468665824*l^5 + 6403526395028208*n^3*t^2 + 4089590720830656*n^2*l*t^2 + 650281545714888*n*l^2*t^2 + 28809577479888*l^3*t^2 + 97943147448336*n*t^4 + 10422628108128*l*t^4 + 66288507525418869*n^4 + 70218526059968616*n^3*l + 22988278079668386*n^2*l^2 + 2954810508749568*n*l^3 + 132161731592436*l^4 + 4707385308585648*n^2*t^2 + 1876761510253272*n*l*t^2 + 143748704329776*l^2*t^2 + 22227804146664*t^4 + 57111048666717426*n^3 + 42449542757868312*n^2*l + 9086840731161144*n*l^2 + 593466588461376*l^3 + 2075903688377736*n*t^2 + 385436924124912*l*t^2 + 32358448075113729*n^2 + 15360770356902432*n*l + 1641500335199592*l^2 + 410189542713360*t^2 + 10854037328546412*n + 2522457626611104*l + 1636099789087764


==> anc/geq3_1_geq6.csv <==
A,(4*n^2*d + 4*n*d*l + d*l^2 + 4*n*d*λ + 2*d*l*λ + d*λ^2 - 12*n^2 + 8*n*d - 12*n*l + 5*d*l - 2*l^2 - 8*n*λ + 5*d*λ - 4*l*λ - 2*λ^2 - 16*n + 2*d - 10*l - 10*λ - 4)/(4*n^2*d + 2*n*d^2 + 4*n*d*l - 8*n^2 + 8*n*d + 4*d^2 - 8*n*l + 8*d*l - 24*n - 16*l - 16)
B,(4*n^2 + 4*n*l + l^2 + 4*n*λ + 2*l*λ + λ^2 - 6*n - 3*l - 3*λ + 2)/(4*n^2*d + 2*n*d^2 + 4*n*d*l - 8*n^2 + 8*n*d + 4*d^2 - 8*n*l + 8*d*l - 24*n - 16*l - 16)
N,1
d_0,6
l_0,3
r_N,(d*l^4 + 4*d*l^3*λ + 6*d*l^2*λ^2 + 4*d*l*λ^3 + d*λ^4 + 6*d*l^3 - 2*l^4 + 18*d*l^2*λ - 8*l^3*λ + 18*d*l*λ^2 - 12*l^2*λ^2 + 6*d*λ^3 - 8*l*λ^3 - 2*λ^4 + 7*d*l^2 - 4*l^3 + 14*d*l*λ - 20*l^2*λ + 7*d*λ^2 - 28*l*λ^2 - 12*λ^3 - 14*d*l - 6*l^2 - 14*d*λ - 20*l*λ - 14*λ^2 + 12*l - 4*λ)/(4*d^2*l^2 + 8*d*l^3 + 8*d^2*l*λ + 16*d*l^2*λ + 4*d^2*λ^2 + 8*d*l*λ^2 + 4*d^2*l + 8*d*l^2 - 16*l^3 + 4*d^2*λ + 8*d*l*λ - 32*l^2*λ - 16*l*λ^2 - 8*d^2 - 48*l*λ - 16*λ^2 - 16*d + 16*l - 16*λ)
rtilde,(40*n^3*d + 12*n^2*d^2 + 40*n^2*d*l + 12*n*d^2*l + 10*n*d*l^2 + 3*d^2*l^2 + 40*n^2*d*λ + 12*n*d^2*λ + 20*n*d*l*λ + 6*d^2*l*λ + 10*n*d*λ^2 + 3*d^2*λ^2 - 80*n^3 + 16*n^2*d - 4*n*d^2 - 80*n^2*l + 6*n*d*l + 3*d^2*l - 20*n*l^2 + 4*d*l^2 - 80*n^2*λ + 26*n*d*λ + 3*d^2*λ - 40*n*l*λ + 8*d*l*λ - 20*n*λ^2 + 4*d*λ^2 + 80*n^2 + 56*n*d - 10*d^2 + 20*n*l + 8*d*l - 20*l^2 - 100*n*λ + 4*d*λ - 40*l*λ - 20*λ^2 + 160*n + 20*d + 100*l - 20*λ)/(40*n^3*d + 32*n^2*d^2 + 6*n*d^3 + 40*n^2*d*l + 12*n*d^2*l - 80*n^3 + 16*n^2*d + 40*n*d^2 + 6*d^3 - 80*n^2*l + 56*n*d*l + 12*d^2*l - 160*n^2 - 64*n*d + 8*d^2 - 160*n*l + 16*d*l - 80*n - 40*d - 80*l)
delta_N,(14*d^3*l^2 + 28*d^2*l^3 + 28*d^3*l*λ + 56*d^2*l^2*λ + 14*d^3*λ^2 + 28*d^2*l*λ^2 - 10*d^3*l - 112*d^2*l^2 - 216*d*l^3 - 10*d^3*λ - 204*d^2*l*λ - 432*d*l^2*λ - 92*d^2*λ^2 - 216*d*l*λ^2 - 4*d^3 - 180*d^2*l - 488*d*l^2 + 320*l^3 - 204*d^2*λ - 664*d*l*λ + 640*l^2*λ - 112*d*λ^2 + 320*l*λ^2 + 264*d^2 + 384*d*l + 480*l^2 + 208*d*λ + 1920*l*λ + 480*λ^2 + 320*d - 800*l + 480*λ)/(3*d^3*l^4 + 12*d^3*l^3*λ + 18*d^3*l^2*λ^2 + 12*d^3*l*λ^3 + 3*d^3*λ^4 + 18*d^3*l^3 + 8*d^2*l^4 + 54*d^3*l^2*λ + 32*d^2*l^3*λ + 54*d^3*l*λ^2 + 48*d^2*l^2*λ^2 + 18*d^3*λ^3 + 32*d^2*l*λ^3 + 8*d^2*λ^4 + 7*d^3*l^2 + 44*d^2*l^3 - 68*d*l^4 + 14*d^3*l*λ + 136*d^2*l^2*λ - 272*d*l^3*λ + 7*d^3*λ^2 + 140*d^2*l*λ^2 - 408*d*l^2*λ^2 + 48*d^2*λ^3 - 272*d*l*λ^3 - 68*d*λ^4 - 32*d^3*l + 192*d^2*l^2 - 80*d*l^3 + 80*l^4 - 32*d^3*λ + 340*d^2*l*λ - 568*d*l^2*λ + 320*l^3*λ + 148*d^2*λ^2 - 896*d*l*λ^2 + 480*l^2*λ^2 - 408*d*λ^3 + 320*l*λ^3 + 80*λ^4 + 4*d^3 + 20*d^2*l + 124*d*l^2 - 160*l^3 - 4*d^2*λ - 176*d*l*λ + 160*l^2*λ - 364*d*λ^2 + 800*l*λ^2 + 480*λ^3 - 264*d^2 + 344*d*l - 240*l^2 + 296*d*λ - 1120*l*λ + 80*λ^2 - 320*d + 320*l - 320*λ)
C,(1600*n^6*d + 1760*n^5*d^2 + 624*n^4*d^3 + 72*n^3*d^4 + 3200*n^5*d*l + 2720*n^4*d^2*l + 768*n^3*d^3*l + 72*n^2*d^4*l + 2000*n^4*d*l^2 + 1400*n^3*d^2*l^2 + 300*n^2*d^3*l^2 + 18*n*d^4*l^2 + 400*n^3*d*l^3 + 240*n^2*d^2*l^3 + 36*n*d^3*l^3 + 1600*n^5*d*λ + 1760*n^4*d^2*λ + 624*n^3*d^3*λ + 72*n^2*d^4*λ + 2400*n^4*d*l*λ + 1840*n^3*d^2*l*λ + 456*n^2*d^3*l*λ + 36*n*d^4*l*λ + 800*n^3*d*l^2*λ + 480*n^2*d^2*l^2*λ + 72*n*d^3*l^2*λ + 400*n^4*d*λ^2 + 440*n^3*d^2*λ^2 + 156*n^2*d^3*λ^2 + 18*n*d^4*λ^2 + 400*n^3*d*l*λ^2 + 240*n^2*d^2*l*λ^2 + 36*n*d^3*l*λ^2 - 3200*n^6 + 480*n^5*d + 1712*n^4*d^2 + 264*n^3*d^3 - 36*n^2*d^4 - 6400*n^5*l + 3760*n^4*d*l + 3704*n^3*d^2*l + 660*n^2*d^3*l + 18*n*d^4*l - 4000*n^4*l^2 + 4000*n^3*d*l^2 + 2480*n^2*d^2*l^2 + 336*n*d^3*l^2 + 18*d^4*l^2 - 800*n^3*l^3 + 1120*n^2*d*l^3 + 528*n*d^2*l^3 + 36*d^3*l^3 - 3200*n^5*λ + 1680*n^4*d*λ + 3032*n^3*d^2*λ + 732*n^2*d^3*λ + 18*n*d^4*λ - 4800*n^4*l*λ + 4720*n^3*d*l*λ + 3568*n^2*d^2*l*λ + 636*n*d^3*l*λ + 36*d^4*l*λ - 1600*n^3*l^2*λ + 2240*n^2*d*l^2*λ + 1056*n*d^2*l^2*λ + 72*d^3*l^2*λ - 800*n^4*λ^2 + 720*n^3*d*λ^2 + 1088*n^2*d^2*λ^2 + 300*n*d^3*λ^2 + 18*d^4*λ^2 - 800*n^3*l*λ^2 + 1120*n^2*d*l*λ^2 + 528*n*d^2*l*λ^2 + 36*d^3*l*λ^2 - 8000*n^5 - 6720*n^4*d - 2896*n^3*d^2 - 912*n^2*d^3 - 72*n*d^4 - 18400*n^4*l - 8080*n^3*d*l - 2048*n^2*d^2*l - 468*n*d^3*l - 54*d^4*l - 13600*n^3*l^2 - 960*n^2*d*l^2 + 256*n*d^2*l^2 + 36*d^3*l^2 - 3200*n^2*l^3 + 800*n*d*l^3 + 288*d^2*l^3 - 10400*n^4*λ - 5360*n^3*d*λ - 512*n^2*d^2*λ - 324*n*d^3*λ - 54*d^4*λ - 16800*n^3*l*λ - 1760*n^2*d*l*λ + 944*n*d^2*l*λ + 180*d^3*l*λ - 6400*n^2*l^2*λ + 1600*n*d*l^2*λ + 576*d^2*l^2*λ - 3200*n^3*λ^2 - 800*n^2*d*λ^2 + 688*n*d^2*λ^2 + 144*d^3*λ^2 - 3200*n^2*l*λ^2 + 800*n*d*l*λ^2 + 288*d^2*l*λ^2 + 1600*n^4 - 1440*n^3*d - 1792*n^2*d^2 - 264*n*d^3 + 36*d^4 - 4800*n^3*l - 7520*n^2*d*l - 2576*n*d^2*l - 360*d^3*l - 10400*n^2*l^2 - 4000*n*d*l^2 - 824*d^2*l^2 - 4000*n*l^3 + 80*d*l^3 - 6400*n^3*λ - 5280*n^2*d*λ - 1904*n*d^2*λ - 432*d^3*λ - 14400*n^2*l*λ - 5920*n*d*l*λ - 784*d^2*l*λ - 8000*n*l^2*λ + 160*d*l^2*λ - 4000*n^2*λ^2 - 1920*n*d*λ^2 + 40*d^2*λ^2 - 4000*n*l*λ^2 + 80*d*l*λ^2 + 11200*n^3 + 6720*n^2*d + 1136*n*d^2 + 288*d^3 + 16800*n^2*l + 3680*n*d*l + 456*d^2*l + 4000*n*l^2 - 1040*d*l^2 - 1600*l^3 + 5600*n^2*λ + 2560*n*d*λ - 120*d^2*λ + 2400*n*l*λ - 1840*d*l*λ - 3200*l^2*λ - 1600*n*λ^2 - 800*d*λ^2 - 1600*l*λ^2 + 1600*n^2 + 960*n*d + 80*d^2 + 6400*n*l + 2560*d*l + 4800*l^2 + 4800*n*λ + 2400*d*λ + 4800*l*λ - 3200*n - 1600*d - 3200*l)/(1600*n^6*d^2 + 960*n^5*d^3 + 144*n^4*d^4 + 3200*n^5*d^2*l + 1920*n^4*d^3*l + 288*n^3*d^4*l + 2400*n^4*d^2*l^2 + 1440*n^3*d^3*l^2 + 216*n^2*d^4*l^2 + 800*n^3*d^2*l^3 + 480*n^2*d^3*l^3 + 72*n*d^4*l^3 + 100*n^2*d^2*l^4 + 60*n*d^3*l^4 + 9*d^4*l^4 + 3200*n^5*d^2*λ + 1920*n^4*d^3*λ + 288*n^3*d^4*λ + 4800*n^4*d^2*l*λ + 2880*n^3*d^3*l*λ + 432*n^2*d^4*l*λ + 2400*n^3*d^2*l^2*λ + 1440*n^2*d^3*l^2*λ + 216*n*d^4*l^2*λ + 400*n^2*d^2*l^3*λ + 240*n*d^3*l^3*λ + 36*d^4*l^3*λ + 2400*n^4*d^2*λ^2 + 1440*n^3*d^3*λ^2 + 216*n^2*d^4*λ^2 + 2400*n^3*d^2*l*λ^2 + 1440*n^2*d^3*l*λ^2 + 216*n*d^4*l*λ^2 + 600*n^2*d^2*l^2*λ^2 + 360*n*d^3*l^2*λ^2 + 54*d^4*l^2*λ^2 + 800*n^3*d^2*λ^3 + 480*n^2*d^3*λ^3 + 72*n*d^4*λ^3 + 400*n^2*d^2*l*λ^3 + 240*n*d^3*l*λ^3 + 36*d^4*l*λ^3 + 100*n^2*d^2*λ^4 + 60*n*d^3*λ^4 + 9*d^4*λ^4 - 6400*n^6*d + 4160*n^5*d^2 + 2464*n^4*d^3 + 192*n^3*d^4 - 12800*n^5*d*l + 5920*n^4*d^2*l + 4288*n^3*d^3*l + 408*n^2*d^4*l - 9600*n^4*d*l^2 + 3040*n^3*d^2*l^2 + 2656*n^2*d^3*l^2 + 264*n*d^4*l^2 - 3200*n^3*d*l^3 + 680*n^2*d^2*l^3 + 672*n*d^3*l^3 + 54*d^4*l^3 - 400*n^2*d*l^4 + 60*n*d^2*l^4 + 54*d^3*l^4 - 12800*n^5*d*λ + 7520*n^4*d^2*λ + 4768*n^3*d^3*λ + 408*n^2*d^4*λ - 19200*n^4*d*l*λ + 7680*n^3*d^2*l*λ + 5792*n^2*d^3*l*λ + 528*n*d^4*l*λ - 9600*n^3*d*l^2*λ + 2440*n^2*d^2*l^2*λ + 2136*n*d^3*l^2*λ + 162*d^4*l^2*λ - 1600*n^2*d*l^3*λ + 240*n*d^2*l^3*λ + 216*d^3*l^3*λ - 9600*n^4*d*λ^2 + 4640*n^3*d^2*λ^2 + 3136*n^2*d^3*λ^2 + 264*n*d^4*λ^2 - 9600*n^3*d*l*λ^2 + 2840*n^2*d^2*l*λ^2 + 2256*n*d^3*l*λ^2 + 162*d^4*l*λ^2 - 2400*n^2*d*l^2*λ^2 + 360*n*d^2*l^2*λ^2 + 324*d^3*l^2*λ^2 - 3200*n^3*d*λ^3 + 1080*n^2*d^2*λ^3 + 792*n*d^3*λ^3 + 54*d^4*λ^3 - 1600*n^2*d*l*λ^3 + 240*n*d^2*l*λ^3 + 216*d^3*l*λ^3 - 400*n^2*d*λ^4 + 60*n*d^2*λ^4 + 54*d^3*λ^4 + 6400*n^6 - 15360*n^5*d + 10496*n^4*d^2 + 2464*n^3*d^3 - 224*n^2*d^4 + 12800*n^5*l - 27520*n^4*d*l + 10112*n^3*d^2*l + 3856*n^2*d^3*l - 144*n*d^4*l + 9600*n^4*l^2 - 19840*n^3*d*l^2 + 2244*n^2*d^2*l^2 + 1788*n*d^3*l^2 + 9*d^4*l^2 + 3200*n^3*l^3 - 6880*n^2*d*l^3 - 392*n*d^2*l^3 + 288*d^3*l^3 + 400*n^2*l^4 - 960*n*d*l^4 - 124*d^2*l^4 + 12800*n^5*λ - 40320*n^4*d*λ + 10752*n^3*d^2*λ + 4320*n^2*d^3*λ - 144*n*d^4*λ + 19200*n^4*l*λ - 52480*n^3*d*l*λ + 3928*n^2*d^2*l*λ + 4080*n*d^3*l*λ + 18*d^4*l*λ + 9600*n^3*l^2*λ - 23840*n^2*d*l^2*λ - 1416*n*d^2*l^2*λ + 900*d^3*l^2*λ + 1600*n^2*l^3*λ - 3840*n*d*l^3*λ - 496*d^2*l^3*λ + 9600*n^4*λ^2 - 32640*n^3*d*λ^2 + 2084*n^2*d^2*λ^2 + 2292*n*d^3*λ^2 + 9*d^4*λ^2 + 9600*n^3*l*λ^2 - 27040*n^2*d*l*λ^2 - 1656*n*d^2*l*λ^2 + 936*d^3*l*λ^2 + 2400*n^2*l^2*λ^2 - 5760*n*d*l^2*λ^2 - 744*d^2*l^2*λ^2 + 3200*n^3*λ^3 - 10080*n^2*d*λ^3 - 632*n*d^2*λ^3 + 324*d^3*λ^3 + 1600*n^2*l*λ^3 - 3840*n*d*l*λ^3 - 496*d^2*l*λ^3 + 400*n^2*λ^4 - 960*n*d*λ^4 - 124*d^2*λ^4 + 6400*n^5 - 3200*n^4*d + 23104*n^3*d^2 + 720*n^2*d^3 - 192*n*d^4 + 16000*n^4*l - 4480*n^3*d*l + 21296*n^2*d^2*l + 2360*n*d^3*l - 156*d^4*l + 16000*n^3*l^2 - 4240*n^2*d*l^2 + 6428*n*d^2*l^2 + 590*d^3*l^2 + 7200*n^2*l^3 - 2080*n*d*l^3 + 328*d^2*l^3 + 1200*n*l^4 - 440*d*l^4 + 35200*n^4*λ - 39680*n^3*d*λ + 20048*n^2*d^2*λ + 1976*n*d^3*λ - 156*d^4*λ + 51200*n^3*l*λ - 37280*n^2*d*l*λ + 7368*n*d^2*l*λ + 1168*d^3*l*λ + 26400*n^2*l^2*λ - 13440*n*d*l^2*λ - 88*d^2*l^2*λ + 4800*n*l^3*λ - 1760*d*l^3*λ + 35200*n^3*λ^2 - 37840*n^2*d*λ^2 + 1180*n*d^2*λ^2 + 578*d^3*λ^2 + 31200*n^2*l*λ^2 - 20640*n*d*l*λ^2 - 1160*d^2*l*λ^2 + 7200*n*l^2*λ^2 - 2640*d*l^2*λ^2 + 12000*n^2*λ^3 - 9280*n*d*λ^3 - 744*d^2*λ^3 + 4800*n*l*λ^3 - 1760*d*l*λ^3 + 1200*n*λ^4 - 440*d*λ^4 - 32000*n^4 + 24960*n^3*d + 22720*n^2*d^2 - 2320*n*d^3 + 20*d^4 - 44800*n^3*l + 22080*n^2*d*l + 14960*n*d^2*l + 140*d^3*l - 18800*n^2*l^2 + 3520*n*d*l^2 + 3780*d^2*l^2 - 800*n*l^3 + 160*d*l^3 + 800*l^4 - 6400*n^3*λ - 23040*n^2*d*λ + 18064*n*d^2*λ - 12*d^3*λ + 5600*n^2*l*λ - 8480*n*d*l*λ + 4952*d^2*l*λ + 12000*n*l^2*λ - 2320*d*l^2*λ + 3200*l^3*λ + 38800*n^2*λ^2 - 20640*n*d*λ^2 + 1108*d^2*λ^2 + 26400*n*l*λ^2 - 5120*d*l*λ^2 + 4800*l^2*λ^2 + 13600*n*λ^3 - 2640*d*λ^3 + 3200*l*λ^3 + 800*λ^4 - 32000*n^3 + 47680*n^2*d + 9792*n*d^2 - 1360*d^3 - 46400*n^2*l + 33120*n*d*l + 2016*d^2*l - 24400*n*l^2 + 2920*d*l^2 - 4800*l^3 - 75200*n^2*λ - 18080*n*d*λ + 4448*d^2*λ - 53600*n*l*λ - 1120*d*l*λ - 4800*l^2*λ + 14000*n*λ^2 - 5000*d*λ^2 + 4800*l*λ^2 + 4800*λ^3 + 25600*n^2 + 31680*n*d + 1040*d^2 + 17600*n*l + 15280*d*l + 800*l^2 - 49600*n*λ - 6000*d*λ - 27200*l*λ + 800*λ^2 + 25600*n + 3200*d + 16000*l - 3200*λ)
epsilon,(800*n^5*d^2 + 640*n^4*d^3 + 120*n^3*d^4 + 1600*n^4*d^2*l + 880*n^3*d^3*l + 120*n^2*d^4*l + 1000*n^3*d^2*l^2 + 400*n^2*d^3*l^2 + 30*n*d^4*l^2 + 200*n^2*d^2*l^3 + 60*n*d^3*l^3 + 800*n^4*d^2*λ + 640*n^3*d^3*λ + 120*n^2*d^4*λ + 1200*n^3*d^2*l*λ + 560*n^2*d^3*l*λ + 60*n*d^4*l*λ + 400*n^2*d^2*l^2*λ + 120*n*d^3*l^2*λ + 200*n^3*d^2*λ^2 + 160*n^2*d^3*λ^2 + 30*n*d^4*λ^2 + 200*n^2*d^2*l*λ^2 + 60*n*d^3*l*λ^2 - 8800*n^5*d - 4560*n^4*d^2 - 216*n^3*d^3 + 44*n^2*d^4 - 14400*n^4*d*l - 4200*n^3*d^2*l + 216*n^2*d^3*l + 126*n*d^4*l - 7200*n^3*d*l^2 - 960*n^2*d^2*l^2 + 420*n*d^3*l^2 + 42*d^4*l^2 - 1200*n^2*d*l^3 + 120*n*d^2*l^3 + 84*d^3*l^3 - 8000*n^4*d*λ - 3640*n^3*d^2*λ + 208*n^2*d^3*λ + 126*n*d^4*λ - 9600*n^3*d*l*λ - 1320*n^2*d^2*l*λ + 588*n*d^3*l*λ + 84*d^4*l*λ - 2400*n^2*d*l^2*λ + 240*n*d^2*l^2*λ + 168*d^3*l^2*λ - 1600*n^3*d*λ^2 - 520*n^2*d^2*λ^2 + 168*n*d^3*λ^2 + 42*d^4*λ^2 - 1200*n^2*d*l*λ^2 + 120*n*d^2*l*λ^2 + 84*d^3*l*λ^2 + 8000*n^5 - 25280*n^4*d - 13184*n^3*d^2 - 1384*n^2*d^3 - 144*n*d^4 + 12800*n^4*l - 37280*n^3*d*l - 14296*n^2*d^2*l - 2008*n*d^3*l - 30*d^4*l + 7200*n^3*l^2 - 16800*n^2*d*l^2 - 5968*n*d^2*l^2 - 196*d^3*l^2 + 1600*n^2*l^3 - 2880*n*d*l^3 - 368*d^2*l^3 + 12800*n^4*λ - 22080*n^3*d*λ - 13736*n^2*d^2*λ - 1576*n*d^3*λ - 30*d^4*λ + 14400*n^3*l*λ - 26000*n^2*d*l*λ - 7896*n*d^2*l*λ - 332*d^3*l*λ + 3200*n^2*l^2*λ - 5760*n*d*l^2*λ - 736*d^2*l^2*λ + 2400*n^3*λ^2 - 4400*n^2*d*λ^2 - 2216*n*d^2*λ^2 - 136*d^3*λ^2 + 1600*n^2*l*λ^2 - 2880*n*d*l*λ^2 - 368*d^2*l*λ^2 + 11200*n^4 - 32000*n^3*d - 5392*n^2*d^2 + 1440*n*d^3 - 44*d^4 + 18400*n^3*l - 29360*n^2*d*l - 3432*n*d^2*l - 768*d^3*l + 14400*n^2*l^2 - 6480*n*d*l^2 - 2712*d^2*l^2 + 4800*n*l^3 - 1200*d*l^3 + 53600*n^3*λ - 11120*n^2*d*λ - 9992*n*d^2*λ - 712*d^3*λ + 52800*n^2*l*λ - 15840*n*d*l*λ - 4032*d^2*l*λ + 9600*n*l^2*λ - 2400*d*l^2*λ + 9600*n^2*λ^2 - 2480*n*d*λ^2 - 1256*d^2*λ^2 + 4800*n*l*λ^2 - 1200*d*l*λ^2 - 43200*n^3 - 47040*n^2*d + 432*n*d^2 + 1488*d^3 - 48000*n^2*l - 25840*n*d*l + 2424*d^2*l - 7200*n*l^2 - 240*d*l^2 + 3200*l^3 + 73600*n^2*λ + 6480*n*d*λ - 1416*d^2*λ + 57600*n*l*λ - 880*d*l*λ + 6400*l^2*λ + 12000*n*λ^2 + 320*d*λ^2 + 3200*l*λ^2 - 88000*n^2 - 37920*n*d + 400*d^2 - 80800*n*l - 14560*d*l - 14400*l^2 + 37600*n*λ + 3520*d*λ + 19200*l*λ + 4800*λ^2 - 41600*n - 6400*d - 27200*l + 4800*λ)/(1600*n^6*d^2 + 960*n^5*d^3 + 144*n^4*d^4 + 3200*n^5*d^2*l + 1920*n^4*d^3*l + 288*n^3*d^4*l + 2400*n^4*d^2*l^2 + 1440*n^3*d^3*l^2 + 216*n^2*d^4*l^2 + 800*n^3*d^2*l^3 + 480*n^2*d^3*l^3 + 72*n*d^4*l^3 + 100*n^2*d^2*l^4 + 60*n*d^3*l^4 + 9*d^4*l^4 + 3200*n^5*d^2*λ + 1920*n^4*d^3*λ + 288*n^3*d^4*λ + 4800*n^4*d^2*l*λ + 2880*n^3*d^3*l*λ + 432*n^2*d^4*l*λ + 2400*n^3*d^2*l^2*λ + 1440*n^2*d^3*l^2*λ + 216*n*d^4*l^2*λ + 400*n^2*d^2*l^3*λ + 240*n*d^3*l^3*λ + 36*d^4*l^3*λ + 2400*n^4*d^2*λ^2 + 1440*n^3*d^3*λ^2 + 216*n^2*d^4*λ^2 + 2400*n^3*d^2*l*λ^2 + 1440*n^2*d^3*l*λ^2 + 216*n*d^4*l*λ^2 + 600*n^2*d^2*l^2*λ^2 + 360*n*d^3*l^2*λ^2 + 54*d^4*l^2*λ^2 + 800*n^3*d^2*λ^3 + 480*n^2*d^3*λ^3 + 72*n*d^4*λ^3 + 400*n^2*d^2*l*λ^3 + 240*n*d^3*l*λ^3 + 36*d^4*l*λ^3 + 100*n^2*d^2*λ^4 + 60*n*d^3*λ^4 + 9*d^4*λ^4 - 6400*n^6*d + 4160*n^5*d^2 + 2464*n^4*d^3 + 192*n^3*d^4 - 12800*n^5*d*l + 5920*n^4*d^2*l + 4288*n^3*d^3*l + 408*n^2*d^4*l - 9600*n^4*d*l^2 + 3040*n^3*d^2*l^2 + 2656*n^2*d^3*l^2 + 264*n*d^4*l^2 - 3200*n^3*d*l^3 + 680*n^2*d^2*l^3 + 672*n*d^3*l^3 + 54*d^4*l^3 - 400*n^2*d*l^4 + 60*n*d^2*l^4 + 54*d^3*l^4 - 12800*n^5*d*λ + 7520*n^4*d^2*λ + 4768*n^3*d^3*λ + 408*n^2*d^4*λ - 19200*n^4*d*l*λ + 7680*n^3*d^2*l*λ + 5792*n^2*d^3*l*λ + 528*n*d^4*l*λ - 9600*n^3*d*l^2*λ + 2440*n^2*d^2*l^2*λ + 2136*n*d^3*l^2*λ + 162*d^4*l^2*λ - 1600*n^2*d*l^3*λ + 240*n*d^2*l^3*λ + 216*d^3*l^3*λ - 9600*n^4*d*λ^2 + 4640*n^3*d^2*λ^2 + 3136*n^2*d^3*λ^2 + 264*n*d^4*λ^2 - 9600*n^3*d*l*λ^2 + 2840*n^2*d^2*l*λ^2 + 2256*n*d^3*l*λ^2 + 162*d^4*l*λ^2 - 2400*n^2*d*l^2*λ^2 + 360*n*d^2*l^2*λ^2 + 324*d^3*l^2*λ^2 - 3200*n^3*d*λ^3 + 1080*n^2*d^2*λ^3 + 792*n*d^3*λ^3 + 54*d^4*λ^3 - 1600*n^2*d*l*λ^3 + 240*n*d^2*l*λ^3 + 216*d^3*l*λ^3 - 400*n^2*d*λ^4 + 60*n*d^2*λ^4 + 54*d^3*λ^4 + 6400*n^6 - 15360*n^5*d + 10496*n^4*d^2 + 2464*n^3*d^3 - 224*n^2*d^4 + 12800*n^5*l - 27520*n^4*d*l + 10112*n^3*d^2*l + 3856*n^2*d^3*l - 144*n*d^4*l + 9600*n^4*l^2 - 19840*n^3*d*l^2 + 2244*n^2*d^2*l^2 + 1788*n*d^3*l^2 + 9*d^4*l^2 + 3200*n^3*l^3 - 6880*n^2*d*l^3 - 392*n*d^2*l^3 + 288*d^3*l^3 + 400*n^2*l^4 - 960*n*d*l^4 - 124*d^2*l^4 + 12800*n^5*λ - 40320*n^4*d*λ + 10752*n^3*d^2*λ + 4320*n^2*d^3*λ - 144*n*d^4*λ + 19200*n^4*l*λ - 52480*n^3*d*l*λ + 3928*n^2*d^2*l*λ + 4080*n*d^3*l*λ + 18*d^4*l*λ + 9600*n^3*l^2*λ - 23840*n^2*d*l^2*λ - 1416*n*d^2*l^2*λ + 900*d^3*l^2*λ + 1600*n^2*l^3*λ - 3840*n*d*l^3*λ - 496*d^2*l^3*λ + 9600*n^4*λ^2 - 32640*n^3*d*λ^2 + 2084*n^2*d^2*λ^2 + 2292*n*d^3*λ^2 + 9*d^4*λ^2 + 9600*n^3*l*λ^2 - 27040*n^2*d*l*λ^2 - 1656*n*d^2*l*λ^2 + 936*d^3*l*λ^2 + 2400*n^2*l^2*λ^2 - 5760*n*d*l^2*λ^2 - 744*d^2*l^2*λ^2 + 3200*n^3*λ^3 - 10080*n^2*d*λ^3 - 632*n*d^2*λ^3 + 324*d^3*λ^3 + 1600*n^2*l*λ^3 - 3840*n*d*l*λ^3 - 496*d^2*l*λ^3 + 400*n^2*λ^4 - 960*n*d*λ^4 - 124*d^2*λ^4 + 6400*n^5 - 3200*n^4*d + 23104*n^3*d^2 + 720*n^2*d^3 - 192*n*d^4 + 16000*n^4*l - 4480*n^3*d*l + 21296*n^2*d^2*l + 2360*n*d^3*l - 156*d^4*l + 16000*n^3*l^2 - 4240*n^2*d*l^2 + 6428*n*d^2*l^2 + 590*d^3*l^2 + 7200*n^2*l^3 - 2080*n*d*l^3 + 328*d^2*l^3 + 1200*n*l^4 - 440*d*l^4 + 35200*n^4*λ - 39680*n^3*d*λ + 20048*n^2*d^2*λ + 1976*n*d^3*λ - 156*d^4*λ + 51200*n^3*l*λ - 37280*n^2*d*l*λ + 7368*n*d^2*l*λ + 1168*d^3*l*λ + 26400*n^2*l^2*λ - 13440*n*d*l^2*λ - 88*d^2*l^2*λ + 4800*n*l^3*λ - 1760*d*l^3*λ + 35200*n^3*λ^2 - 37840*n^2*d*λ^2 + 1180*n*d^2*λ^2 + 578*d^3*λ^2 + 31200*n^2*l*λ^2 - 20640*n*d*l*λ^2 - 1160*d^2*l*λ^2 + 7200*n*l^2*λ^2 - 2640*d*l^2*λ^2 + 12000*n^2*λ^3 - 9280*n*d*λ^3 - 744*d^2*λ^3 + 4800*n*l*λ^3 - 1760*d*l*λ^3 + 1200*n*λ^4 - 440*d*λ^4 - 32000*n^4 + 24960*n^3*d + 22720*n^2*d^2 - 2320*n*d^3 + 20*d^4 - 44800*n^3*l + 22080*n^2*d*l + 14960*n*d^2*l + 140*d^3*l - 18800*n^2*l^2 + 3520*n*d*l^2 + 3780*d^2*l^2 - 800*n*l^3 + 160*d*l^3 + 800*l^4 - 6400*n^3*λ - 23040*n^2*d*λ + 18064*n*d^2*λ - 12*d^3*λ + 5600*n^2*l*λ - 8480*n*d*l*λ + 4952*d^2*l*λ + 12000*n*l^2*λ - 2320*d*l^2*λ + 3200*l^3*λ + 38800*n^2*λ^2 - 20640*n*d*λ^2 + 1108*d^2*λ^2 + 26400*n*l*λ^2 - 5120*d*l*λ^2 + 4800*l^2*λ^2 + 13600*n*λ^3 - 2640*d*λ^3 + 3200*l*λ^3 + 800*λ^4 - 32000*n^3 + 47680*n^2*d + 9792*n*d^2 - 1360*d^3 - 46400*n^2*l + 33120*n*d*l + 2016*d^2*l - 24400*n*l^2 + 2920*d*l^2 - 4800*l^3 - 75200*n^2*λ - 18080*n*d*λ + 4448*d^2*λ - 53600*n*l*λ - 1120*d*l*λ - 4800*l^2*λ + 14000*n*λ^2 - 5000*d*λ^2 + 4800*l*λ^2 + 4800*λ^3 + 25600*n^2 + 31680*n*d + 1040*d^2 + 17600*n*l + 15280*d*l + 800*l^2 - 49600*n*λ - 6000*d*λ - 27200*l*λ + 800*λ^2 + 25600*n + 3200*d + 16000*l - 3200*λ)
bounddelta,9*d^6*l^8 + 36*d^6*l^6*t^2 + 54*d^6*l^4*t^4 + 36*d^6*l^2*t^6 + 9*d^6*t^8 + 324*d^6*l^7 + 372*d^5*l^8 + 972*d^6*l^5*t^2 + 1488*d^5*l^6*t^2 + 972*d^6*l^3*t^4 + 2232*d^5*l^4*t^4 + 324*d^6*l*t^6 + 1488*d^5*l^2*t^6 + 372*d^5*t^8 + 4902*d^6*l^6 + 13368*d^5*l^7 + 5956*d^4*l^8 + 10734*d^6*l^4*t^2 + 40152*d^5*l^5*t^2 + 23824*d^4*l^6*t^2 + 6762*d^6*l^2*t^4 + 40200*d^5*l^3*t^4 + 35736*d^4*l^4*t^4 + 930*d^6*t^6 + 13416*d^5*l*t^6 + 23824*d^4*l^2*t^6 + 5956*d^4*t^8 + 40668*d^6*l^5 + 203008*d^5*l^6 + 215600*d^4*l^7 + 47296*d^3*l^8 + 61656*d^6*l^3*t^2 + 443272*d^5*l^4*t^2 + 644432*d^4*l^5*t^2 + 189184*d^3*l^6*t^2 + 20988*d^6*l*t^4 + 278000*d^5*l^2*t^4 + 642064*d^4*l^3*t^4 + 283776*d^3*l^4*t^4 + 37736*d^5*t^6 + 213232*d^4*l*t^6 + 189184*d^3*l^2*t^6 + 47296*d^3*t^8 + 201537*d^6*l^4 + 1696216*d^5*l^5 + 3308552*d^4*l^6 + 1741664*d^3*l^7 + 199296*d^2*l^8 + 192354*d^6*l^2*t^2 + 2546896*d^5*l^3*t^2 + 7131800*d^4*l^4*t^2 + 5146976*d^3*l^5*t^2 + 797184*d^2*l^6*t^2 + 24417*d^6*t^4 + 856440*d^5*l*t^4 + 4407960*d^4*l^2*t^4 + 5068960*d^3*l^3*t^4 + 1195776*d^2*l^4*t^4 + 587784*d^4*t^6 + 1663648*d^3*l*t^6 + 797184*d^2*l^2*t^6 + 199296*d^2*t^8 + 610152*d^6*l^3 + 8507468*d^5*l^4 + 28039664*d^4*l^5 + 27244704*d^3*l^6 + 7513728*d^2*l^7 + 428032*d*l^8 + 307752*d^6*l*t^2 + 7997024*d^5*l^2*t^2 + 41184000*d^4*l^3*t^2 + 57334976*d^3*l^4*t^2 + 21863040*d^2*l^5*t^2 + 1712128*d*l^6*t^2 + 1001876*d^5*t^4 + 13509904*d^4*l*t^4 + 34546720*d^3*l^2*t^4 + 21184896*d^2*l^3*t^4 + 2568192*d*l^4*t^4 + 4492288*d^3*t^6 + 6835584*d^2*l*t^6 + 1712128*d*l^2*t^6 + 428032*d*t^8 + 1103592*d^6*l^2 + 26238704*d^5*l^3 + 143400276*d^4*l^4 + 236119904*d^3*l^5 + 120514240*d^2*l^6 + 16583168*d*l^7 + 369664*l^8 + 197400*d^6*t^2 + 13036304*d^5*l*t^2 + 130912440*d^4*l^2*t^2 + 334416832*d^3*l^3*t^2 + 245691008*d^2*l^4*t^2 + 47401472*d*l^5*t^2 + 1478656*l^6*t^2 + 15911908*d^4*t^4 + 105572960*d^3*l*t^4 + 143447744*d^2*l^2*t^4 + 45053440*d*l^3*t^4 + 2217984*l^4*t^4 + 18060032*d^2*t^6 + 14235136*d*l*t^6 + 1478656*l^2*t^6 + 369664*t^8 + 1093536*d^6*l + 48681920*d^5*l^2 + 453503392*d^4*l^3 + 1239558432*d^3*l^4 + 1073249024*d^2*l^5 + 273625088*d*l^6 + 14747648*l^7 + 8692320*d^5*t^2 + 218439136*d^4*l*t^2 + 1080440928*d^3*l^2*t^2 + 1449435776*d^2*l^3*t^2 + 537751552*d*l^4*t^2 + 41363456*l^5*t^2 + 125302848*d^3*t^4 + 438014848*d^2*l*t^4 + 303482880*d*l^2*t^4 + 38483968*l^3*t^4 + 36734976*d*t^6 + 11868160*l*t^6 + 456144*d^6 + 49774528*d^5*l + 866406240*d^4*l^2 + 4034467392*d^3*l^3 + 5797877312*d^2*l^4 + 2508925440*d*l^5 + 250745856*l^6 + 151022432*d^4*t^2 + 1845289408*d^3*l*t^2 + 4753132224*d^2*l^2*t^2 + 3205542912*d*l^3*t^2 + 473591808*l^4*t^2 + 523963008*d^2*t^4 + 927859200*d*l*t^4 + 258294784*l^2*t^4 + 29845504*t^6 + 21513792*d^5 + 913972096*d^4*l + 7933589376*d^3*l^2 + 19400899328*d^2*l^3 + 13937112064*d*l^4 + 2367586304*l^5 + 1311261440*d^3*t^2 + 8255080448*d^2*l*t^2 + 10626398208*d*l^2*t^2 + 2846251008*l^3*t^2 + 1118232576*d*t^4 + 792360960*l*t^4 + 407535936*d^4 + 8596175104*d^3*l + 39080681728*d^2*l^2 + 47747246080*d*l^3 + 13487755264*l^4 + 5942099456*d^2*t^2 + 18607797248*d*l*t^2 + 9491182592*l^2*t^2 + 961364992*t^4 + 3923798016*d^3 + 43160750080*d^2*l + 97812008960*d*l^2 + 47023816704*l^3 + 13365411840*d*t^2 + 16616628224*l*t^2 + 19981725696*d^2 + 109099696128*d*l + 97093533696*l^2 + 11739430912*t^2 + 50722209792*d + 108204392448*l + 49929191424
boundC,2560000*n^12*d^4 + 3072000*n^11*d^5 + 1382400*n^10*d^6 + 276480*n^9*d^7 + 20736*n^8*d^8 + 10240000*n^11*d^4*l + 12288000*n^10*d^5*l + 5529600*n^9*d^6*l + 1105920*n^8*d^7*l + 82944*n^7*d^8*l + 17920000*n^10*d^4*l^2 + 21504000*n^9*d^5*l^2 + 9676800*n^8*d^6*l^2 + 1935360*n^7*d^7*l^2 + 145152*n^6*d^8*l^2 + 17920000*n^9*d^4*l^3 + 21504000*n^8*d^5*l^3 + 9676800*n^7*d^6*l^3 + 1935360*n^6*d^7*l^3 + 145152*n^5*d^8*l^3 + 11200000*n^8*d^4*l^4 + 13440000*n^7*d^5*l^4 + 6048000*n^6*d^6*l^4 + 1209600*n^5*d^7*l^4 + 90720*n^4*d^8*l^4 + 4480000*n^7*d^4*l^5 + 5376000*n^6*d^5*l^5 + 2419200*n^5*d^6*l^5 + 483840*n^4*d^7*l^5 + 36288*n^3*d^8*l^5 + 1120000*n^6*d^4*l^6 + 1344000*n^5*d^5*l^6 + 604800*n^4*d^6*l^6 + 120960*n^3*d^7*l^6 + 9072*n^2*d^8*l^6 + 160000*n^5*d^4*l^7 + 192000*n^4*d^5*l^7 + 86400*n^3*d^6*l^7 + 17280*n^2*d^7*l^7 + 1296*n*d^8*l^7 + 10000*n^4*d^4*l^8 + 12000*n^3*d^5*l^8 + 5400*n^2*d^6*l^8 + 1080*n*d^7*l^8 + 81*d^8*l^8 + 2560000*n^10*d^4*t^2 + 3072000*n^9*d^5*t^2 + 1382400*n^8*d^6*t^2 + 276480*n^7*d^7*t^2 + 20736*n^6*d^8*t^2 + 7680000*n^9*d^4*l*t^2 + 9216000*n^8*d^5*l*t^2 + 4147200*n^7*d^6*l*t^2 + 829440*n^6*d^7*l*t^2 + 62208*n^5*d^8*l*t^2 + 9600000*n^8*d^4*l^2*t^2 + 11520000*n^7*d^5*l^2*t^2 + 5184000*n^6*d^6*l^2*t^2 + 1036800*n^5*d^7*l^2*t^2 + 77760*n^4*d^8*l^2*t^2 + 6400000*n^7*d^4*l^3*t^2 + 7680000*n^6*d^5*l^3*t^2 + 3456000*n^5*d^6*l^3*t^2 + 691200*n^4*d^7*l^3*t^2 + 51840*n^3*d^8*l^3*t^2 + 2400000*n^6*d^4*l^4*t^2 + 2880000*n^5*d^5*l^4*t^2 + 1296000*n^4*d^6*l^4*t^2 + 259200*n^3*d^7*l^4*t^2 + 19440*n^2*d^8*l^4*t^2 + 480000*n^5*d^4*l^5*t^2 + 576000*n^4*d^5*l^5*t^2 + 259200*n^3*d^6*l^5*t^2 + 51840*n^2*d^7*l^5*t^2 + 3888*n*d^8*l^5*t^2 + 40000*n^4*d^4*l^6*t^2 + 48000*n^3*d^5*l^6*t^2 + 21600*n^2*d^6*l^6*t^2 + 4320*n*d^7*l^6*t^2 + 324*d^8*l^6*t^2 + 960000*n^8*d^4*t^4 + 1152000*n^7*d^5*t^4 + 518400*n^6*d^6*t^4 + 103680*n^5*d^7*t^4 + 7776*n^4*d^8*t^4 + 1920000*n^7*d^4*l*t^4 + 2304000*n^6*d^5*l*t^4 + 1036800*n^5*d^6*l*t^4 + 207360*n^4*d^7*l*t^4 + 15552*n^3*d^8*l*t^4 + 1440000*n^6*d^4*l^2*t^4 + 1728000*n^5*d^5*l^2*t^4 + 777600*n^4*d^6*l^2*t^4 + 155520*n^3*d^7*l^2*t^4 + 11664*n^2*d^8*l^2*t^4 + 480000*n^5*d^4*l^3*t^4 + 576000*n^4*d^5*l^3*t^4 + 259200*n^3*d^6*l^3*t^4 + 51840*n^2*d^7*l^3*t^4 + 3888*n*d^8*l^3*t^4 + 60000*n^4*d^4*l^4*t^4 + 72000*n^3*d^5*l^4*t^4 + 32400*n^2*d^6*l^4*t^4 + 6480*n*d^7*l^4*t^4 + 486*d^8*l^4*t^4 + 160000*n^6*d^4*t^6 + 192000*n^5*d^5*t^6 + 86400*n^4*d^6*t^6 + 17280*n^3*d^7*t^6 + 1296*n^2*d^8*t^6 + 160000*n^5*d^4*l*t^6 + 192000*n^4*d^5*l*t^6 + 86400*n^3*d^6*l*t^6 + 17280*n^2*d^7*l*t^6 + 1296*n*d^8*l*t^6 + 40000*n^4*d^4*l^2*t^6 + 48000*n^3*d^5*l^2*t^6 + 21600*n^2*d^6*l^2*t^6 + 4320*n*d^7*l^2*t^6 + 324*d^8*l^2*t^6 + 10000*n^4*d^4*t^8 + 12000*n^3*d^5*t^8 + 5400*n^2*d^6*t^8 + 1080*n*d^7*t^8 + 81*d^8*t^8 + 40960000*n^12*d^3 + 154624000*n^11*d^4 + 134451200*n^10*d^5 + 48568320*n^9*d^6 + 7879680*n^8*d^7 + 470016*n^7*d^8 + 163840000*n^11*d^3*l + 585216000*n^10*d^4*l + 500428800*n^9*d^5*l + 178606080*n^8*d^6*l + 28615680*n^7*d^7*l + 1679616*n^6*d^8*l + 286720000*n^10*d^3*l^2 + 967168000*n^9*d^4*l^2 + 810854400*n^8*d^5*l^2 + 284912640*n^7*d^6*l^2 + 44858880*n^6*d^7*l^2 + 2571264*n^5*d^8*l^2 + 286720000*n^9*d^3*l^3 + 911488000*n^8*d^4*l^3 + 746470400*n^7*d^5*l^3 + 257034240*n^6*d^6*l^3 + 39502080*n^5*d^7*l^3 + 2185920*n^4*d^8*l^3 + 179200000*n^8*d^3*l^4 + 535680000*n^7*d^4*l^4 + 426624000*n^6*d^5*l^4 + 143078400*n^5*d^6*l^4 + 21254400*n^4*d^7*l^4 + 1114560*n^3*d^8*l^4 + 71680000*n^7*d^3*l^5 + 200992000*n^6*d^4*l^5 + 154809600*n^5*d^5*l^5 + 50146560*n^4*d^6*l^5 + 7093440*n^3*d^7*l^5 + 340848*n^2*d^8*l^5 + 17920000*n^6*d^3*l^6 + 47008000*n^5*d^4*l^6 + 34774400*n^4*d^5*l^6 + 10751040*n^3*d^6*l^6 + 1412640*n^2*d^7*l^6 + 57888*n*d^8*l^6 + 2560000*n^5*d^3*l^7 + 6264000*n^4*d^4*l^7 + 4411200*n^3*d^5*l^7 + 1278720*n^2*d^6*l^7 + 149040*n*d^7*l^7 + 4212*d^8*l^7 + 160000*n^4*d^3*l^8 + 364000*n^3*d^4*l^8 + 241200*n^2*d^5*l^8 + 63720*n*d^6*l^8 + 5940*d^7*l^8 + 40960000*n^10*d^3*t^2 + 141824000*n^9*d^4*t^2 + 119859200*n^8*d^5*t^2 + 42347520*n^7*d^6*t^2 + 6704640*n^6*d^7*t^2 + 387072*n^5*d^8*t^2 + 122880000*n^9*d^3*l*t^2 + 400512000*n^8*d^4*l*t^2 + 330265600*n^7*d^5*l*t^2 + 114140160*n^6*d^6*l*t^2 + 17591040*n^5*d^7*l*t^2 + 976320*n^4*d^8*l*t^2 + 153600000*n^8*d^3*l^2*t^2 + 469760000*n^7*d^4*l^2*t^2 + 376320000*n^6*d^5*l^2*t^2 + 126489600*n^5*d^6*l^2*t^2 + 18800640*n^4*d^7*l^2*t^2 + 984960*n^3*d^8*l^2*t^2 + 102400000*n^7*d^3*l^3*t^2 + 292800000*n^6*d^4*l^3*t^2 + 226624000*n^5*d^5*l^3*t^2 + 73497600*n^4*d^6*l^3*t^2 + 10385280*n^3*d^7*l^3*t^2 + 496800*n^2*d^8*l^3*t^2 + 38400000*n^6*d^3*l^4*t^2 + 102240000*n^5*d^4*l^4*t^2 + 75920000*n^4*d^5*l^4*t^2 + 23486400*n^3*d^6*l^4*t^2 + 3080160*n^2*d^7*l^4*t^2 + 125280*n*d^8*l^4*t^2 + 7680000*n^5*d^3*l^5*t^2 + 18952000*n^4*d^4*l^5*t^2 + 13377600*n^3*d^5*l^5*t^2 + 3879360*n^2*d^6*l^5*t^2 + 451440*n*d^7*l^5*t^2 + 12636*d^8*l^5*t^2 + 640000*n^4*d^3*l^6*t^2 + 1456000*n^3*d^4*l^6*t^2 + 964800*n^2*d^5*l^6*t^2 + 254880*n*d^6*l^6*t^2 + 23760*d^7*l^6*t^2 + 15360000*n^8*d^3*t^4 + 47744000*n^7*d^4*t^4 + 38579200*n^6*d^5*t^4 + 13086720*n^5*d^6*t^4 + 1969920*n^4*d^7*t^4 + 105408*n^3*d^8*t^4 + 30720000*n^7*d^3*l*t^4 + 89248000*n^6*d^4*l*t^4 + 69510400*n^5*d^5*l*t^4 + 22659840*n^4*d^6*l*t^4 + 3222720*n^3*d^7*l*t^4 + 155952*n^2*d^8*l*t^4 + 23040000*n^6*d^3*l^2*t^4 + 62176000*n^5*d^4*l^2*t^4 + 46364800*n^4*d^5*l^2*t^4 + 14374080*n^3*d^6*l^2*t^4 + 1887840*n^2*d^7*l^2*t^4 + 76896*n*d^8*l^2*t^4 + 7680000*n^5*d^3*l^3*t^4 + 19112000*n^4*d^4*l^3*t^4 + 13521600*n^3*d^5*l^3*t^4 + 3922560*n^2*d^6*l^3*t^4 + 455760*n*d^7*l^3*t^4 + 12636*d^8*l^3*t^4 + 960000*n^4*d^3*l^4*t^4 + 2184000*n^3*d^4*l^4*t^4 + 1447200*n^2*d^5*l^4*t^4 + 382320*n*d^6*l^4*t^4 + 35640*d^7*l^4*t^4 + 2560000*n^6*d^3*t^6 + 6944000*n^5*d^4*t^6 + 5219200*n^4*d^5*t^6 + 1638720*n^3*d^6*t^6 + 220320*n^2*d^7*t^6 + 9504*n*d^8*t^6 + 2560000*n^5*d^3*l*t^6 + 6424000*n^4*d^4*l*t^6 + 4555200*n^3*d^5*l*t^6 + 1321920*n^2*d^6*l*t^6 + 153360*n*d^7*l*t^6 + 4212*d^8*l*t^6 + 640000*n^4*d^3*l^2*t^6 + 1456000*n^3*d^4*l^2*t^6 + 964800*n^2*d^5*l^2*t^6 + 254880*n*d^6*l^2*t^6 + 23760*d^7*l^2*t^6 + 160000*n^4*d^3*t^8 + 364000*n^3*d^4*t^8 + 241200*n^2*d^5*t^8 + 63720*n*d^6*t^8 + 5940*d^7*t^8 + 222720000*n^12*d^2 + 1972736000*n^11*d^3 + 3901568000*n^10*d^4 + 2579056640*n^9*d^5 + 749444352*n^8*d^6 + 98042112*n^7*d^7 + 4625856*n^6*d^8 + 890880000*n^11*d^2*l + 7361024000*n^10*d^3*l + 13784832000*n^9*d^4*l + 8850831360*n^8*d^5*l + 2508745728*n^7*d^6*l + 319152384*n^6*d^7*l + 14511744*n^5*d^8*l + 1570560000*n^10*d^2*l^2 + 11988736000*n^9*d^3*l^2 + 21163340800*n^8*d^4*l^2 + 13116042240*n^7*d^5*l^2 + 3597169536*n^6*d^6*l^2 + 439966080*n^5*d^7*l^2 + 18942336*n^4*d^8*l^2 + 1593600000*n^9*d^2*l^3 + 11124224000*n^8*d^3*l^3 + 18414118400*n^7*d^4*l^3 + 10930972160*n^6*d^5*l^3 + 2869979520*n^5*d^6*l^3 + 332053632*n^4*d^7*l^3 + 13169952*n^3*d^8*l^3 + 1016160000*n^8*d^2*l^4 + 6426272000*n^7*d^3*l^4 + 9912878400*n^6*d^4*l^4 + 5581380480*n^5*d^5*l^4 + 1382393616*n^4*d^6*l^4 + 147605904*n^3*d^7*l^4 + 5144364*n^2*d^8*l^4 + 415680000*n^7*d^2*l^5 + 2363872000*n^6*d^3*l^5 + 3372236800*n^5*d^4*l^5 + 1777591680*n^4*d^5*l^5 + 406408608*n^3*d^6*l^5 + 38420784*n^2*d^7*l^5 + 1070496*n*d^8*l^5 + 106080000*n^6*d^2*l^6 + 539840000*n^5*d^3*l^6 + 705413600*n^4*d^4*l^6 + 341763200*n^3*d^5*l^6 + 69632928*n^2*d^6*l^6 + 5371488*n*d^7*l^6 + 92718*d^8*l^6 + 15360000*n^5*d^2*l^7 + 69824000*n^4*d^3*l^7 + 82521600*n^3*d^4*l^7 + 35720160*n^2*d^5*l^7 + 6070176*n*d^6*l^7 + 306072*d^7*l^7 + 960000*n^4*d^2*l^8 + 3904000*n^3*d^3*l^8 + 4099600*n^2*d^4*l^8 + 1509360*n*d^5*l^8 + 181476*d^6*l^8 + 234240000*n^10*d^2*t^2 + 1762560000*n^9*d^3*t^2 + 3185484800*n^8*d^4*t^2 + 2000486400*n^7*d^5*t^2 + 554117504*n^6*d^6*t^2 + 68403072*n^5*d^7*t^2 + 2973312*n^4*d^8*t^2 + 702720000*n^9*d^2*l*t^2 + 4894720000*n^8*d^3*l*t^2 + 8284710400*n^7*d^4*l*t^2 + 4972352000*n^6*d^5*l*t^2 + 1314449792*n^5*d^6*l*t^2 + 152893056*n^4*d^7*l*t^2 + 6096672*n^3*d^8*l*t^2 + 884160000*n^8*d^2*l^2*t^2 + 5639232000*n^7*d^3*l^2*t^2 + 8875254400*n^6*d^4*l^2*t^2 + 5041281280*n^5*d^5*l^2*t^2 + 1253629856*n^4*d^6*l^2*t^2 + 134061600*n^3*d^7*l^2*t^2 + 4675608*n^2*d^8*l^2*t^2 + 597120000*n^7*d^2*l^3*t^2 + 3445184000*n^6*d^3*l^3*t^2 + 4998348800*n^5*d^4*l^3*t^2 + 2652079360*n^4*d^5*l^3*t^2 + 607253952*n^3*d^6*l^3*t^2 + 57288672*n^2*d^7*l^3*t^2 + 1589760*n*d^8*l^3*t^2 + 227520000*n^6*d^2*l^4*t^2 + 1174784000*n^5*d^3*l^4*t^2 + 1554392800*n^4*d^4*l^4*t^2 + 756292160*n^3*d^5*l^4*t^2 + 153998352*n^2*d^6*l^4*t^2 + 11813040*n*d^7*l^4*t^2 + 202230*d^8*l^4*t^2 + 46080000*n^5*d^2*l^5*t^2 + 211392000*n^4*d^3*l^5*t^2 + 251564800*n^3*d^4*l^5*t^2 + 109104480*n^2*d^5*l^5*t^2 + 18504288*n*d^6*l^5*t^2 + 923832*d^7*l^5*t^2 + 3840000*n^4*d^2*l^6*t^2 + 15616000*n^3*d^3*l^6*t^2 + 16398400*n^2*d^4*l^6*t^2 + 6037440*n*d^5*l^6*t^2 + 725904*d^6*l^6*t^2 + 90720000*n^8*d^2*t^4 + 573856000*n^7*d^3*t^4 + 919752000*n^6*d^4*t^4 + 531219840*n^5*d^5*t^4 + 134654352*n^4*d^6*t^4 + 14778000*n^3*d^7*t^4 + 535788*n^2*d^8*t^4 + 181440000*n^7*d^2*l*t^4 + 1050592000*n^6*d^3*l*t^4 + 1549312000*n^5*d^4*l*t^4 + 831351680*n^4*d^5*l*t^4 + 192381984*n^3*d^6*l*t^4 + 18386352*n^2*d^7*l*t^4 + 519264*n*d^8*l*t^4 + 136800000*n^6*d^2*l^2*t^4 + 714688000*n^5*d^3*l^2*t^4 + 957664800*n^4*d^4*l^2*t^4 + 468766720*n^3*d^5*l^2*t^4 + 95739840*n^2*d^6*l^2*t^4 + 7354368*n*d^7*l^2*t^4 + 126306*d^8*l^2*t^4 + 46080000*n^5*d^2*l^3*t^4 + 213312000*n^4*d^3*l^3*t^4 + 255564800*n^3*d^4*l^3*t^4 + 111048480*n^2*d^5*l^3*t^4 + 18798048*n*d^6*l^3*t^4 + 929448*d^7*l^3*t^4 + 5760000*n^4*d^2*l^4*t^4 + 23424000*n^3*d^3*l^4*t^4 + 24597600*n^2*d^4*l^4*t^4 + 9056160*n*d^5*l^4*t^4 + 1088856*d^6*l^4*t^4 + 15360000*n^6*d^2*t^6 + 79744000*n^5*d^3*t^6 + 108045600*n^4*d^4*t^6 + 53853760*n^3*d^5*t^6 + 11316816*n^2*d^6*t^6 + 912816*n*d^7*t^6 + 16794*d^8*t^6 + 15360000*n^5*d^2*l*t^6 + 71744000*n^4*d^3*l*t^6 + 86521600*n^3*d^4*l*t^6 + 37664160*n^2*d^5*l*t^6 + 6363936*n*d^6*l*t^6 + 311688*d^7*l*t^6 + 3840000*n^4*d^2*l^2*t^6 + 15616000*n^3*d^3*l^2*t^6 + 16398400*n^2*d^4*l^2*t^6 + 6037440*n*d^5*l^2*t^6 + 725904*d^6*l^2*t^6 + 960000*n^4*d^2*t^8 + 3904000*n^3*d^3*t^8 + 4099600*n^2*d^4*t^8 + 1509360*n*d^5*t^8 + 181476*d^6*t^8 + 471040000*n^12*d + 10025472000*n^11*d^2 + 42558361600*n^10*d^3 + 56161438720*n^9*d^4 + 28867510272*n^8*d^5 + 6734601984*n^7*d^6 + 704942336*n^6*d^7 + 26094912*n^5*d^8 + 1884160000*n^11*d*l + 37248768000*n^10*d^2*l + 147149158400*n^9*d^3*l + 183173153280*n^8*d^4*l + 90314851328*n^7*d^5*l + 20232417408*n^6*d^6*l + 2017131392*n^5*d^7*l + 69850464*n^4*d^8*l + 3389440000*n^10*d*l^2 + 60750720000*n^9*d^2*l^2 + 220943027200*n^8*d^3*l^2 + 257492844800*n^7*d^4*l^2 + 120537335808*n^6*d^5*l^2 + 25569751872*n^5*d^6*l^2 + 2379142976*n^4*d^7*l^2 + 74626800*n^3*d^8*l^2 + 3573760000*n^9*d*l^3 + 56707392000*n^8*d^2*l^3 + 187737971200*n^7*d^3*l^3 + 202980808320*n^6*d^4*l^3 + 89039504896*n^5*d^5*l^3 + 17545849824*n^4*d^6*l^3 + 1477827936*n^3*d^7*l^3 + 39789144*n^2*d^8*l^3 + 2394880000*n^8*d*l^4 + 33032448000*n^7*d^2*l^4 + 98435456000*n^6*d^3*l^4 + 97612001280*n^5*d^4*l^4 + 39423027712*n^4*d^5*l^4 + 7015400640*n^3*d^6*l^4 + 508566240*n^2*d^7*l^4 + 10589616*n*d^8*l^4 + 1031680000*n^7*d*l^5 + 12241152000*n^6*d^2*l^5 + 32472908800*n^5*d^3*l^5 + 29091712320*n^4*d^4*l^5 + 10545117120*n^3*d^5*l^5 + 1618195296*n^2*d^6*l^5 + 91589904*n*d^7*l^5 + 1125684*d^8*l^5 + 275200000*n^6*d*l^6 + 2801856000*n^5*d^2*l^6 + 6541907200*n^4*d^3*l^6 + 5182807360*n^3*d^4*l^6 + 1618324352*n^2*d^5*l^6 + 196003440*n*d^6*l^6 + 6706080*d^7*l^6 + 40960000*n^5*d*l^7 + 359424000*n^4*d^2*l^7 + 729113600*n^3*d^3*l^7 + 493955840*n^2*d^4*l^7 + 122938080*n*d^5*l^7 + 9299664*d^6*l^7 + 2560000*n^4*d*l^8 + 19584000*n^3*d^2*l^8 + 33913600*n^2*d^3*l^8 + 18474240*n*d^4*l^8 + 2998080*d^5*l^8 + 563200000*n^10*d*t^2 + 9157248000*n^9*d^2*t^2 + 33203481600*n^8*d^3*t^2 + 39667649280*n^7*d^4*t^2 + 18903236096*n^6*d^5*t^2 + 4066743744*n^5*d^6*t^2 + 383287744*n^4*d^7*t^2 + 12190800*n^3*d^8*t^2 + 1689600000*n^9*d*l*t^2 + 25287744000*n^8*d^2*l*t^2 + 84247052800*n^7*d^3*l*t^2 + 93179392640*n^6*d^4*l*t^2 + 41470276608*n^5*d^5*l*t^2 + 8254041952*n^4*d^6*l*t^2 + 701058144*n^3*d^7*l*t^2 + 19053144*n^2*d^8*l*t^2 + 2158080000*n^8*d*l^2*t^2 + 29107968000*n^7*d^2*l^2*t^2 + 87876800000*n^6*d^3*l^2*t^2 + 88868436480*n^5*d^4*l^2*t^2 + 36285682432*n^4*d^5*l^2*t^2 + 6494695040*n^3*d^6*l^2*t^2 + 472419360*n^2*d^7*l^2*t^2 + 9875232*n*d^8*l^2*t^2 + 1500160000*n^7*d*l^3*t^2 + 17816256000*n^6*d^2*l^3*t^2 + 48005248000*n^5*d^3*l^3*t^2 + 43679698560*n^4*d^4*l^3*t^2 + 15945218944*n^3*d^5*l^3*t^2 + 2450329824*n^2*d^6*l^3*t^2 + 138394080*n*d^7*l^3*t^2 + 1696680*d^8*l^3*t^2 + 591360000*n^6*d*l^4*t^2 + 6078336000*n^5*d^2*l^4*t^2 + 14387200000*n^4*d^3*l^4*t^2 + 11518308160*n^3*d^4*l^4*t^2 + 3607276064*n^2*d^5*l^4*t^2 + 435415248*n*d^6*l^4*t^2 + 14766984*d^7*l^4*t^2 + 122880000*n^5*d*l^5*t^2 + 1085952000*n^4*d^2*l^5*t^2 + 2220364800*n^3*d^3*l^5*t^2 + 1511489920*n^2*d^4*l^5*t^2 + 375850080*n*d^5*l^5*t^2 + 28173168*d^6*l^5*t^2 + 10240000*n^4*d*l^6*t^2 + 78336000*n^3*d^2*l^6*t^2 + 135654400*n^2*d^3*l^6*t^2 + 73896960*n*d^4*l^6*t^2 + 11992320*d^5*l^6*t^2 + 234240000*n^8*d*t^4 + 3002112000*n^7*d^2*t^4 + 9075929600*n^6*d^3*t^4 + 9395883520*n^5*d^4*t^4 + 3934560512*n^4*d^5*t^4 + 725393472*n^3*d^6*t^4 + 54821952*n^2*d^7*t^4 + 1204848*n*d^8*t^4 + 468480000*n^7*d*l*t^4 + 5452224000*n^6*d^2*l*t^4 + 14829875200*n^5*d^3*l*t^4 + 13752299840*n^4*d^4*l*t^4 + 5101352384*n^3*d^5*l*t^4 + 796171392*n^2*d^6*l*t^4 + 45730512*n*d^7*l*t^4 + 570996*d^8*l*t^4 + 357120000*n^6*d*l^2*t^4 + 3689664000*n^5*d^2*l^2*t^4 + 8844806400*n^4*d^3*l^2*t^4 + 7167695040*n^3*d^4*l^2*t^4 + 2259065152*n^2*d^5*l^2*t^4 + 273346128*n*d^6*l^2*t^4 + 9278352*d^7*l^2*t^4 + 122880000*n^5*d*l^3*t^4 + 1093632000*n^4*d^2*l^3*t^4 + 2253388800*n^3*d^3*l^3*t^4 + 1541112320*n^2*d^4*l^3*t^4 + 382885920*n*d^5*l^3*t^4 + 28447344*d^6*l^3*t^4 + 15360000*n^4*d*l^4*t^4 + 117504000*n^3*d^2*l^4*t^4 + 203481600*n^2*d^3*l^4*t^4 + 110845440*n*d^4*l^4*t^4 + 17988480*d^5*l^4*t^4 + 40960000*n^6*d*t^6 + 413184000*n^5*d^2*t^6 + 994393600*n^4*d^3*t^6 + 821954240*n^3*d^4*t^6 + 267003040*n^2*d^5*t^6 + 33784560*n*d^6*t^6 + 1217448*d^7*t^6 + 40960000*n^5*d*l*t^6 + 367104000*n^4*d^2*l*t^6 + 762137600*n^3*d^3*l*t^6 + 523578240*n^2*d^4*l*t^6 + 129973920*n*d^5*l*t^6 + 9573840*d^6*l*t^6 + 10240000*n^4*d*l^2*t^6 + 78336000*n^3*d^2*l^2*t^6 + 135654400*n^2*d^3*l^2*t^6 + 73896960*n*d^4*l^2*t^6 + 11992320*d^5*l^2*t^6 + 2560000*n^4*d*t^8 + 19584000*n^3*d^2*t^8 + 33913600*n^2*d^3*t^8 + 18474240*n*d^4*t^8 + 2998080*d^5*t^8 + 286720000*n^12 + 21164032000*n^11*d + 205551180800*n^10*d^2 + 546895610880*n^9*d^3 + 523322312960*n^8*d^4 + 211061034496*n^7*d^5 + 39273210432*n^6*d^6 + 3248006720*n^5*d^7 + 92604784*n^4*d^8 + 1146880000*n^11*l + 78747648000*n^10*d*l + 704977843200*n^9*d^2*l + 1737011793920*n^8*d^3*l + 1556030496000*n^7*d^4*l + 592974398464*n^6*d^5*l + 103783495104*n^5*d^6*l + 7940484096*n^4*d^7*l + 202794864*n^3*d^8*l + 2191360000*n^10*l^2 + 130616320000*n^9*d*l^2 + 1054109664000*n^8*d^2*l^2 + 2375756483840*n^7*d^3*l^2 + 1969942406208*n^6*d^4*l^2 + 698305414016*n^5*d^5*l^2 + 112421983440*n^4*d^6*l^2 + 7690684112*n^3*d^7*l^2 + 166133052*n^2*d^8*l^2 + 2560000000*n^9*l^3 + 125512192000*n^8*d*l^3 + 894108684800*n^7*d^2*l^3 + 1818624454400*n^6*d^3*l^3 + 1376003053824*n^5*d^4*l^3 + 444284763008*n^4*d^5*l^3 + 63683964768*n^3*d^6*l^3 + 3684879408*n^2*d^7*l^3 + 60373296*n*d^8*l^3 + 1922560000*n^8*l^4 + 75729408000*n^7*d*l^4 + 467982163200*n^6*d^2*l^4 + 846307619840*n^5*d^3*l^4 + 573258709264*n^4*d^4*l^4 + 163542391840*n^3*d^5*l^4 + 19800403464*n^2*d^6*l^4 + 872143272*n*d^7*l^4 + 8215569*d^8*l^4 + 916480000*n^7*l^5 + 29036032000*n^6*d*l^5 + 153612940800*n^5*d^2*l^5 + 242681829120*n^4*d^3*l^5 + 143184482688*n^3*d^4*l^5 + 34365371616*n^2*d^5*l^5 + 3179713344*n*d^6*l^5 + 81409752*d^7*l^5 + 263680000*n^6*l^6 + 6816256000*n^5*d*l^6 + 30560710400*n^4*d^2*l^6 + 41216344320*n^3*d^3*l^6 + 20268993376*n^2*d^4*l^6 + 3728255424*n*d^5*l^6 + 203471496*d^6*l^6 + 40960000*n^5*l^7 + 881664000*n^4*d*l^7 + 3318681600*n^3*d^2*l^7 + 3688291840*n^2*d^3*l^7 + 1389976896*n*d^4*l^7 + 153522144*d^5*l^7 + 2560000*n^4*l^8 + 47104000*n^3*d*l^8 + 147033600*n^2*d^2*l^8 + 125975040*n*d^3*l^8 + 29137536*d^4*l^8 + 471040000*n^10*t^2 + 21029888000*n^9*d*t^2 + 159442067200*n^8*d^2*t^2 + 362762082560*n^7*d^3*t^2 + 309517264448*n^6*d^4*t^2 + 112243937664*n^5*d^5*t^2 + 18413354384*n^4*d^6*t^2 + 1282424848*n^3*d^7*t^2 + 28265724*n^2*d^8*t^2 + 1413120000*n^9*l*t^2 + 58089984000*n^8*d*l*t^2 + 400770905600*n^7*d^2*l*t^2 + 827540238080*n^6*d^3*l*t^2 + 642012835584*n^5*d^4*l*t^2 + 211077741184*n^4*d^5*l*t^2 + 30671301280*n^3*d^6*l*t^2 + 1796815728*n^2*d^7*l*t^2 + 29859120*n*d^8*l*t^2 + 1858560000*n^8*l^2*t^2 + 67693568000*n^7*d*l^2*t^2 + 415233427200*n^6*d^2*l^2*t^2 + 764286384640*n^5*d^3*l^2*t^2 + 528387427744*n^4*d^4*l^2*t^2 + 152698608640*n^3*d^5*l^2*t^2 + 18633302432*n^2*d^6*l^2*t^2 + 825510624*n*d^7*l^2*t^2 + 7829154*d^8*l^2*t^2 + 1361920000*n^7*l^3*t^2 + 42287616000*n^6*d*l^3*t^2 + 225252454400*n^5*d^2*l^3*t^2 + 361864314880*n^4*d^3*l^3*t^2 + 216672483328*n^3*d^4*l^3*t^2 + 52368458688*n^2*d^5*l^3*t^2 + 4851132096*n*d^6*l^3*t^2 + 123907536*d^7*l^3*t^2 + 568320000*n^6*l^4*t^2 + 14724096000*n^5*d*l^4*t^2 + 66715302400*n^4*d^2*l^4*t^2 + 91107105280*n^3*d^3*l^4*t^2 + 45168453088*n^2*d^4*l^4*t^2 + 8310058656*n*d^5*l^4*t^2 + 450185976*d^6*l^4*t^2 + 122880000*n^5*l^5*t^2 + 2655232000*n^4*d*l^5*t^2 + 10060492800*n^3*d^2*l^5*t^2 + 11246507520*n^2*d^3*l^5*t^2 + 4243699008*n*d^4*l^5*t^2 + 465322464*d^5*l^5*t^2 + 10240000*n^4*l^6*t^2 + 188416000*n^3*d*l^6*t^2 + 588134400*n^2*d^2*l^6*t^2 + 503900160*n*d^3*l^6*t^2 + 116550144*d^4*l^6*t^2 + 222720000*n^8*t^4 + 7219712000*n^7*d*t^4 + 42898700800*n^6*d^2*t^4 + 79908154880*n^5*d^3*t^4 + 56963342480*n^4*d^4*t^4 + 17037941728*n^3*d^5*t^4 + 2163400920*n^2*d^6*t^4 + 100513080*n*d^7*t^4 + 1004625*d^8*t^4 + 445440000*n^7*l*t^4 + 13087744000*n^6*d*l*t^4 + 69190105600*n^5*d^2*l*t^4 + 112906901760*n^4*d^3*l*t^4 + 69148385920*n^3*d^4*l*t^4 + 17053204960*n^2*d^5*l*t^4 + 1609234560*n*d^6*l*t^4 + 41816952*d^7*l*t^4 + 345600000*n^6*l^2*t^4 + 8917504000*n^5*d*l^2*t^4 + 40733689600*n^4*d^2*l^2*t^4 + 56362041600*n^3*d^3*l^2*t^4 + 28258697888*n^2*d^4*l^2*t^4 + 5226893184*n*d^5*l^2*t^4 + 283432536*d^6*l^2*t^4 + 122880000*n^5*l^3*t^4 + 2665472000*n^4*d*l^3*t^4 + 10164940800*n^3*d^2*l^3*t^4 + 11428139520*n^2*d^3*l^3*t^4 + 4317467328*n*d^4*l^3*t^4 + 470078496*d^5*l^3*t^4 + 15360000*n^4*l^4*t^4 + 282624000*n^3*d*l^4*t^4 + 882201600*n^2*d^2*l^4*t^4 + 755850240*n*d^3*l^4*t^4 + 174825216*d^4*l^4*t^4 + 40960000*n^6*t^6 + 1009664000*n^5*d*t^6 + 4568857600*n^4*d^2*t^6 + 6417008640*n^3*d^3*t^6 + 3315743776*n^2*d^4*t^6 + 639875232*n*d^5*t^6 + 36635112*d^6*t^6 + 40960000*n^5*l*t^6 + 891904000*n^4*d*l*t^6 + 3423129600*n^3*d^2*l*t^6 + 3869923840*n^2*d^3*l*t^6 + 1463745216*n*d^4*l*t^6 + 158278176*d^5*l*t^6 + 10240000*n^4*l^2*t^6 + 188416000*n^3*d*l^2*t^6 + 588134400*n^2*d^2*l^2*t^6 + 503900160*n*d^3*l^2*t^6 + 116550144*d^4*l^2*t^6 + 2560000*n^4*t^8 + 47104000*n^3*d*t^8 + 147033600*n^2*d^2*t^8 + 125975040*n*d^3*t^8 + 29137536*d^4*t^8 + 14065664000*n^11 + 436805427200*n^10*d + 2544779571200*n^9*d^2 + 4684590381056*n^8*d^3 + 3366531323904*n^7*d^4 + 1064814577152*n^6*d^5 + 156025173248*n^5*d^6 + 9977087360*n^4*d^7 + 211790464*n^3*d^8 + 52883456000*n^10*l + 1499005132800*n^9*d*l + 7985273241600*n^8*d^2*l + 13509811851264*n^7*d^3*l + 8982284729856*n^6*d^4*l + 2631868224000*n^5*d^5*l + 352531204352*n^4*d^6*l + 19990365696*n^3*d^7*l + 355322976*n^2*d^8*l + 92157952000*n^9*l^2 + 2266987878400*n^8*d*l^2 + 10815266426880*n^7*d^2*l^2 + 16569990434304*n^6*d^3*l^2 + 10026478338816*n^5*d^4*l^2 + 2658185769088*n^4*d^5*l^2 + 314131861248*n^3*d^6*l^2 + 14897594528*n^2*d^7*l^2 + 198315984*n*d^8*l^2 + 95360000000*n^8*l^3 + 1959433318400*n^7*d*l^3 + 8203893117440*n^6*d^2*l^3 + 11186567461888*n^5*d^3*l^3 + 6026696333952*n^4*d^4*l^3 + 1397562566912*n^3*d^5*l^3 + 137661569472*n^2*d^6*l^3 + 4892644608*n*d^7*l^3 + 36853056*d^8*l^3 + 62308352000*n^7*l^4 + 1047732480000*n^6*d*l^4 + 3776672739840*n^5*d^2*l^4 + 4485732118016*n^4*d^3*l^4 + 2084732884192*n^3*d^4*l^4 + 400565525200*n^2*d^5*l^4 + 29565857448*n*d^6*l^4 + 597234924*d^7*l^4 + 25624576000*n^6*l^5 + 350203801600*n^5*d*l^5 + 1066074055680*n^4*d^2*l^5 + 1071083274240*n^3*d^3*l^5 + 408194700672*n^2*d^4*l^5 + 58684251936*n*d^5*l^5 + 2476553904*d^6*l^5 + 6327296000*n^5*l^6 + 70264678400*n^4*d*l^6 + 176572021760*n^3*d^2*l^6 + 143340041216*n^2*d^3*l^6 + 40690163520*n*d^4*l^6 + 3367473696*d^5*l^6 + 837632000*n^4*l^7 + 7562035200*n^3*d*l^7 + 15161948160*n^2*d^2*l^7 + 9115422720*n*d^3*l^7 + 1499728896*d^4*l^7 + 44032000*n^3*l^8 + 322355200*n^2*d*l^8 + 482703360*n*d^2*l^8 + 170219520*d^3*l^8 + 17246208000*n^9*t^2 + 352327219200*n^8*d*t^2 + 1632672583680*n^7*d^2*t^2 + 2558521297408*n^6*d^3*t^2 + 1602007209216*n^5*d^4*t^2 + 436998438784*n^4*d^5*t^2 + 52929936000*n^3*d^6*t^2 + 2571595168*n^2*d^7*t^2 + 35161872*n*d^8*t^2 + 47924224000*n^8*l*t^2 + 885935001600*n^7*d*l*t^2 + 3678446000640*n^6*d^2*l*t^2 + 5137039693824*n^5*d^3*l*t^2 + 2847968749696*n^4*d^4*l*t^2 + 675200038656*n^3*d^5*l*t^2 + 67703292992*n^2*d^6*l*t^2 + 2446788864*n*d^7*l*t^2 + 18769536*d^8*l*t^2 + 57495552000*n^7*l^2*t^2 + 926007040000*n^6*d*l^2*t^2 + 3357271651840*n^5*d^2*l^2*t^2 + 4077319974656*n^4*d^3*l^2*t^2 + 1937005607360*n^3*d^4*l^2*t^2 + 377760107328*n^2*d^5*l^2*t^2 + 28159373040*n*d^6*l^2*t^2 + 573157440*d^7*l^2*t^2 + 37489664000*n^6*l^3*t^2 + 508499968000*n^5*d*l^3*t^2 + 1566545313280*n^4*d^2*l^3*t^2 + 1602020362752*n^3*d^3*l^3*t^2 + 619164735872*n^2*d^4*l^3*t^2 + 89585675712*n*d^5*l^3*t^2 + 3780588672*d^6*l^3*t^2 + 13604864000*n^5*l^4*t^2 + 151846400000*n^4*d*l^4*t^2 + 385773383680*n^3*d^2*l^4*t^2 + 316535747072*n^2*d^3*l^4*t^2 + 90291760512*n*d^4*l^4*t^2 + 7440973632*d^5*l^4*t^2 + 2512896000*n^4*l^5*t^2 + 22776217600*n^3*d*l^5*t^2 + 45899950080*n^2*d^2*l^5*t^2 + 27663851520*n*d^3*l^5*t^2 + 4530032640*d^4*l^5*t^2 + 176128000*n^3*l^6*t^2 + 1289420800*n^2*d*l^6*t^2 + 1930813440*n*d^2*l^6*t^2 + 680878080*d^3*l^6*t^2 + 6529024000*n^7*t^4 + 96805171200*n^6*d*t^4 + 346379750400*n^5*d^2*t^4 + 430535117056*n^4*d^3*t^4 + 212695262944*n^3*d^4*t^4 + 43330319984*n^2*d^5*t^4 + 3389693064*n*d^6*t^4 + 72629460*d^7*t^4 + 11865088000*n^6*l*t^4 + 155707494400*n^5*d*l*t^4 + 481678400000*n^4*d^2*l*t^4 + 503398410752*n^3*d^3*l*t^4 + 199688677888*n^2*d^4*l*t^4 + 29558304672*n*d^5*l*t^4 + 1271184336*d^6*l*t^4 + 8227840000*n^5*l^2*t^4 + 91911628800*n^4*d*l^2*t^4 + 235884129280*n^3*d^2*l^2*t^4 + 196051030016*n^2*d^3*l^2*t^4 + 56461190208*n*d^4*l^2*t^4 + 4668654240*d^5*l^2*t^4 + 2512896000*n^4*l^3*t^4 + 22866329600*n^3*d*l^3*t^4 + 46314055680*n^2*d^2*l^3*t^4 + 27981434880*n*d^3*l^3*t^4 + 4560878592*d^4*l^3*t^4 + 264192000*n^3*l^4*t^4 + 1934131200*n^2*d*l^4*t^4 + 2896220160*n*d^2*l^4*t^4 + 1021317120*d^3*l^4*t^4 + 950272000*n^5*t^6 + 10329907200*n^4*d*t^6 + 26641807360*n^3*d^2*t^6 + 22733160960*n^2*d^3*t^6 + 6817752576*n*d^4*t^6 + 593191296*d^5*t^6 + 837632000*n^4*l*t^6 + 7652147200*n^3*d*l*t^6 + 15576053760*n^2*d^2*l*t^6 + 9433006080*n*d^3*l*t^6 + 1530574848*d^4*l*t^6 + 176128000*n^3*l^2*t^6 + 1289420800*n^2*d*l^2*t^6 + 1930813440*n*d^2*l^2*t^6 + 680878080*d^3*l^2*t^6 + 44032000*n^3*t^8 + 322355200*n^2*d*t^8 + 482703360*n*d^2*t^8 + 170219520*d^3*t^8 + 315352268800*n^10 + 5474514944000*n^9*d + 21222800312320*n^8*d^2 + 28279439296512*n^7*d^3 + 15458107870208*n^6*d^4 + 3798909454848*n^5*d^5 + 428854004608*n^4*d^6 + 20457928704*n^3*d^7 + 304667008*n^2*d^8 + 1094794035200*n^9*l + 17136168140800*n^8*d*l + 60200027238400*n^7*d^2*l + 72911501194240*n^6*d^3*l + 36243382940160*n^5*d^4*l + 8028587394816*n^4*d^5*l + 794945068928*n^3*d^6*l + 31473580288*n^2*d^7*l + 347906304*n*d^8*l + 1715414118400*n^8*l^2 + 23312105410560*n^7*d*l^2 + 72697034147328*n^6*d^2*l^2 + 78539782466048*n^5*d^3*l^2 + 34659245319040*n^4*d^4*l^2 + 6673433205376*n^3*d^5*l^2 + 546063528480*n^2*d^6*l^2 + 16038066048*n*d^7*l^2 + 99246024*d^8*l^2 + 1557959680000*n^7*l^3 + 17833160622080*n^6*d*l^3 + 48290816699904*n^5*d^2*l^3 + 45433660826368*n^4*d^3*l^3 + 17195192946304*n^3*d^4*l^3 + 2716629301056*n^2*d^5*l^3 + 164507432352*n*d^6*l^3 + 2708242128*d^7*l^3 + 877477990400*n^6*l^4 + 8279718318080*n^5*d*l^4 + 18997933865984*n^4*d^2*l^4 + 15055126350848*n^3*d^3*l^4 + 4624946568144*n^2*d^4*l^4 + 538542665424*n*d^5*l^4 + 18301353588*d^6*l^4 + 306597683200*n^5*l^5 + 2346273935360*n^4*d*l^5 + 4423350632448*n^3*d^2*l^5 + 2802338789376*n^2*d^3*l^5 + 630176612160*n*d^4*l^5 + 41225262048*d^5*l^5 + 63315251200*n^4*l^6 + 386119659520*n^3*d*l^6 + 571026799616*n^2*d^2*l^6 + 262204635648*n*d^3*l^6 + 33123643200*d^4*l^6 + 6850150400*n^3*l^7 + 32349470720*n^2*d*l^7 + 34374506496*n*d^2*l^7 + 8862852096*d^3*l^7 + 282726400*n^2*l^8 + 972779520*n*d*l^8 + 585778176*d^2*l^8 + 284848025600*n^8*t^2 + 3495188418560*n^7*d*t^2 + 10916596371968*n^6*d^2*t^2 + 12224694585856*n^5*d^3*t^2 + 5621164188032*n^4*d^4*t^2 + 1120961929856*n^3*d^5*t^2 + 94626198560*n^2*d^6*t^2 + 2865338688*n*d^7*t^2 + 18314136*d^8*t^2 + 723536076800*n^7*l*t^2 + 7872200212480*n^6*d*l*t^2 + 21582707229184*n^5*d^2*l*t^2 + 20976672808704*n^4*d^3*l*t^2 + 8205650399616*n^3*d^4*l*t^2 + 1331124305600*n^2*d^5*l*t^2 + 82396791072*n*d^6*l*t^2 + 1384143984*d^7*l*t^2 + 776461414400*n^6*l^2*t^2 + 7217208545280*n^5*d*l^2*t^2 + 16846976882944*n^4*d^2*l^2*t^2 + 13710553547520*n^3*d^3*l^2*t^2 + 4313129807904*n^2*d^4*l^2*t^2 + 510618526848*n*d^5*l^2*t^2 + 17544303576*d^6*l^2*t^2 + 440626380800*n^5*l^3*t^2 + 3381947330560*n^4*d*l^3*t^2 + 6479550711808*n^3*d^2*l^3*t^2 + 4180691826688*n^2*d^3*l^3*t^2 + 952386259584*n*d^4*l^3*t^2 + 62588408256*d^5*l^3*t^2 + 135230668800*n^4*l^4*t^2 + 830547599360*n^3*d*l^4*t^2 + 1241172517888*n^2*d^2*l^4*t^2 + 574440972288*n*d^3*l^4*t^2 + 72569529216*d^4*l^4*t^2 + 20476723200*n^3*l^5*t^2 + 97003356160*n^2*d*l^5*t^2 + 103320557568*n*d^2*l^5*t^2 + 26565682176*d^3*l^5*t^2 + 1130905600*n^2*l^6*t^2 + 3891118080*n*d*l^6*t^2 + 2343112704*d^2*l^6*t^2 + 83626188800*n^6*t^4 + 738263449600*n^5*d*t^4 + 1731824344320*n^4*d^2*t^4 + 1459424296704*n^3*d^3*t^4 + 481775241552*n^2*d^4*t^4 + 60077161392*n*d^5*t^4 + 2176850916*d^6*t^4 + 135208345600*n^5*l*t^4 + 1023631155200*n^4*d*l*t^4 + 1989695866880*n^3*d^2*l*t^4 + 1318818258944*n^2*d^3*l*t^4 + 309079113024*n*d^4*l*t^4 + 20789169120*d^5*l*t^4 + 81105408000*n^4*l^2*t^4 + 500458844160*n^3*d*l^2*t^4 + 756292031488*n^2*d^2*l^2*t^4 + 354143359488*n*d^3*l^2*t^4 + 45060616512*d^4*l^2*t^4 + 20402995200*n^3*l^3*t^4 + 96958300160*n^2*d*l^3*t^4 + 103517595648*n*d^2*l^3*t^4 + 26542808064*d^3*l^3*t^4 + 1696358400*n^2*l^4*t^4 + 5836677120*n*d*l^4*t^4 + 3514669056*d^2*l^4*t^4 + 9189990400*n^4*t^6 + 56178360320*n^3*d*t^6 + 86501026816*n^2*d^2*t^6 + 42035493888*n*d^3*t^6 + 5614122240*d^4*t^6 + 6776422400*n^3*l*t^6 + 32304414720*n^2*d*l*t^6 + 34571544576*n*d^2*l*t^6 + 8839977984*d^3*l*t^6 + 1130905600*n^2*l^2*t^6 + 3891118080*n*d*l^2*t^6 + 2343112704*d^2*l^2*t^6 + 282726400*n^2*t^8 + 972779520*n*d*t^8 + 585778176*d^2*t^8 + 4252125429760*n^9 + 46341497864192*n^8*d + 125680305135616*n^7*d^2 + 123643517698048*n^6*d^3 + 51320894388224*n^5*d^4 + 9609685871616*n^4*d^5 + 806370382336*n^3*d^6 + 27011177472*n^2*d^7 + 251898240*n*d^8 + 13406528471040*n^8*l + 130513996054528*n^7*d*l + 317209167134720*n^6*d^2*l + 279152794271744*n^5*d^3*l + 102756902782464*n^4*d^4*l + 16663597195264*n^3*d^5*l + 1149184642688*n^2*d^6*l + 28356301824*n*d^7*l + 146881728*d^8*l + 18629939527680*n^7*l^2 + 157102855671808*n^6*d*l^2 + 334491952930816*n^5*d^2*l^2 + 256664412297216*n^4*d^3*l^2 + 80771972007168*n^3*d^4*l^2 + 10682566955648*n^2*d^5*l^2 + 540855326592*n*d^6*l^2 + 7412676480*d^7*l^2 + 14671442944000*n^6*l^3 + 104192037236736*n^5*d*l^3 + 189120851559424*n^4*d^2*l^3 + 122068957242368*n^3*d^3*l^3 + 30989354955520*n^2*d^4*l^3 + 2992095618816*n*d^5*l^3 + 84027010752*d^6*l^3 + 7016227348480*n^5*l^4 + 40860127875072*n^4*d*l^4 + 61020352695296*n^3*d^2*l^4 + 31316875022080*n^2*d^3*l^4 + 5757536326080*n*d^4*l^4 + 307666303776*d^5*l^4 + 2034850365440*n^4*l^5 + 9430887219200*n^3*d*l^5 + 10982870900736*n^2*d^2*l^5 + 4036670624256*n*d^3*l^5 + 409279722624*d^4*l^5 + 338284707840*n^3*l^6 + 1193810132992*n^2*d*l^6 + 981772136448*n*d^2*l^6 + 197916300288*d^3*l^6 + 28027617280*n^2*l^7 + 69120860160*n*d*l^7 + 31022419968*d^2*l^7 + 803143680*n*l^8 + 1092648960*d*l^8 + 2799419883520*n^7*t^2 + 22775500435456*n^6*d*t^2 + 49907714408448*n^5*d^2*t^2 + 40210554593280*n^4*d^3*t^2 + 13286777937152*n^3*d^4*t^2 + 1832591280896*n^2*d^5*t^2 + 96326303232*n*d^6*t^2 + 1368261792*d^7*t^2 + 6380075458560*n^6*l*t^2 + 44932325347328*n^5*d*l*t^2 + 84050419981312*n^4*d^2*l*t^2 + 56501358304256*n^3*d^3*l*t^2 + 14894808791552*n^2*d^4*l*t^2 + 1482649857408*n*d^5*l*t^2 + 42695485056*d^6*l*t^2 + 5977654190080*n^5*l^2*t^2 + 35057513961472*n^4*d*l^2*t^2 + 53772334289920*n^3*d^2*l^2*t^2 + 28448852460544*n^2*d^3*l^2*t^2 + 5363852843712*n*d^4*l^2*t^2 + 291589803360*d^5*l^2*t^2 + 2866385346560*n^4*l^3*t^2 + 13437446119424*n^3*d*l^3*t^2 + 15952229924864*n^2*d^2*l^3*t^2 + 5969740855296*n*d^3*l^3*t^2 + 611744637312*d^4*l^3*t^2 + 714473717760*n^3*l^4*t^2 + 2541874479104*n^2*d*l^4*t^2 + 2108741701632*n*d^2*l^4*t^2 + 426575960064*d^3*l^4*t^2 + 83131760640*n^2*l^5*t^2 + 205254696960*n*d*l^5*t^2 + 91943350272*d^2*l^5*t^2 + 3212574720*n*l^6*t^2 + 4370595840*d*l^6*t^2 + 611818127360*n^5*t^4 + 3507141363712*n^4*d*t^4 + 5500956698624*n^3*d^2*t^4 + 3049060229376*n^2*d^3*t^4 + 608479759872*n*d^4*t^4 + 35043538752*d^5*t^4 + 855009976320*n^4*l*t^4 + 4018330476544*n^3*d*l*t^4 + 4880784424960*n^2*d^2*l*t^4 + 1883320481280*n*d^3*l*t^4 + 198650679552*d^4*l*t^4 + 423618969600*n^3*l^2*t^4 + 1518136328192*n^2*d*l^2*t^4 + 1273610366976*n*d^2*l^2*t^4 + 260153385984*d^3*l^2*t^4 + 82180669440*n^2*l^3*t^4 + 203146813440*n*d*l^3*t^4 + 90819440640*d^2*l^3*t^4 + 4818862080*n*l^4*t^4 + 6555893760*d*l^4*t^4 + 47429959680*n^3*t^6 + 171266375680*n^2*d*t^6 + 148248317952*n*d^2*t^6 + 31694782464*d^3*t^6 + 27076526080*n^2*l*t^6 + 67012976640*n*d*l*t^6 + 29898510336*d^2*l*t^6 + 3212574720*n*l^2*t^6 + 4370595840*d*l^2*t^6 + 803143680*n*t^8 + 1092648960*d*t^8 + 38263462264832*n^8 + 278549362606080*n^7*d + 541707407719424*n^6*d^2 + 394912041141248*n^5*d^3 + 122663085383680*n^4*d^4 + 16914649979392*n^3*d^5 + 993254624384*n^2*d^6 + 20841015936*n*d^7 + 91635984*d^8 + 107810999369728*n^7*l + 694179082944512*n^6*d*l + 1191533940390912*n^5*d^2*l + 758934411043840*n^4*d^3*l + 201278328131328*n^3*d^4*l + 22556584603136*n^2*d^5*l + 967366224768*n*d^6*l + 11201979456*d^7*l + 130855671832576*n^6*l^2 + 724113431699456*n^5*d*l^2 + 1066546349534976*n^4*d^2*l^2 + 571636354533632*n^3*d^3*l^2 + 121883827195968*n^2*d^4*l^2 + 9913160307072*n*d^5*l^2 + 234055759392*d^6*l^2 + 87857651507200*n^5*l^3 + 404982106427392*n^4*d*l^3 + 492724603924480*n^3*d^2*l^3 + 209498458079744*n^2*d^3*l^3 + 32139291571584*n*d^4*l^3 + 1433245439808*d^5*l^3 + 34855419375616*n^4*l^4 + 128909810884608*n^3*d*l^4 + 122254702974464*n^2*d^2*l^4 + 36984946968576*n*d^3*l^4 + 3093902569152*d^4*l^4 + 8091431763968*n^3*l^5 + 22747310465024*n^2*d*l^5 + 15124644962304*n*d^2*l^5 + 2476478592000*d^3*l^5 + 1018209886208*n^2*l^6 + 1970690826240*n*d*l^6 + 702384168960*d^2*l^6 + 57426395136*n*l^7 + 59098226688*d*l^7 + 851705856*l^8 + 18141141458944*n^6*t^2 + 101961503121408*n^5*d*t^2 + 158211226857216*n^4*d^2*t^2 + 90112232753408*n^3*d^3*t^2 + 20328424189504*n^2*d^4*t^2 + 1735336171008*n*d^5*t^2 + 42754081824*d^6*t^2 + 36186951852032*n^5*l*t^2 + 170846084960256*n^4*d*l*t^2 + 217408187043840*n^3*d^2*l*t^2 + 96975990031872*n^2*d^3*l*t^2 + 15513586361472*n*d^4*l*t^2 + 715306578624*d^5*l*t^2 + 28684327120896*n^4*l^2*t^2 + 108668418314240*n^3*d*l^2*t^2 + 106653967647744*n^2*d^2*l^2*t^2 + 33354016258560*n*d^3*l^2*t^2 + 2862335476800*d^4*l^2*t^2 + 11145467625472*n^3*l^3*t^2 + 31895368548352*n^2*d*l^3*t^2 + 21653646065664*n*d^2*l^3*t^2 + 3603475289088*d^3*l^3*t^2 + 2116166213632*n^2*l^4*t^2 + 4127491055616*n*d*l^4*t^2 + 1478868019200*d^2*l^4*t^2 + 168207925248*n*l^5*t^2 + 172733718528*d*l^5*t^2 + 3406823424*l^6*t^2 + 2800219062272*n^4*t^4 + 10643627962368*n^3*d*t^4 + 10859223965184*n^2*d^2*t^4 + 3596813078016*n*d^3*t^4 + 328901906304*d^4*t^4 + 3241269592064*n^3*l*t^4 + 9420142649344*n^2*d*l*t^4 + 6583893835776*n*d^2*l*t^4 + 1131614337024*d^3*l*t^4 + 1236210360320*n^2*l^2*t^4 + 2432296181760*n*d*l^2*t^4 + 880446910464*d^2*l^2*t^4 + 164136665088*n*l^3*t^4 + 168172756992*d*l^3*t^4 + 5110235136*l^4*t^4 + 137723191296*n^2*t^6 + 277232984064*n*d*t^6 + 104599185408*d^2*t^6 + 53355134976*n*l*t^6 + 54537265152*d*l*t^6 + 3406823424*l^2*t^6 + 851705856*t^8 + 241497743687680*n^7 + 1216315372068864*n^6*d + 1710502028754944*n^5*d^2 + 914626716207104*n^4*d^3 + 206220673226240*n^3*d^4 + 19745452593408*n^2*d^5 + 724040497536*n*d^6 + 7162424640*d^7 + 597721612288000*n^6*l + 2626727609688064*n^5*d*l + 3188024457635840*n^4*d^2*l + 1436335632715776*n^3*d^3*l + 259976003128832*n^2*d^4*l + 18003103778304*n*d^5*l + 361638077184*d^6*l + 621739125112832*n^5*l^2 + 2309359918315520*n^4*d*l^2 + 2325889471226880*n^3*d^2*l^2 + 830938903294464*n^2*d^3*l^2 + 107818503639552*n*d^4*l^2 + 4070230750080*d^5*l^2 + 347296785121280*n^4*l^3 + 1046665497821184*n^3*d*l^3 + 823447858403328*n^2*d^2*l^3 + 208647002629632*n*d^3*l^3 + 14662176016896*d^4*l^3 + 110228235968512*n^3*l^4 + 253894825697280*n^2*d*l^4 + 139757261125632*n*d^2*l^4 + 19022297582592*d^3*l^4 + 19284307509248*n^2*l^5 + 30499122069504*n*d*l^5 + 8922930978816*d^2*l^5 + 1637940117504*n*l^6 + 1358382145536*d*l^6 + 47180021760*l^7 + 80964948459520*n^5*t^2 + 317613017659392*n^4*d*t^2 + 343558148039680*n^3*d^2*t^2 + 131810913190400*n^2*d^3*t^2 + 18218078833920*n*d^4*t^2 + 725468150016*d^5*t^2 + 136780746833920*n^4*l*t^2 + 432593606918144*n^3*d*l*t^2 + 360227811092480*n^2*d^2*l*t^2 + 96321112846848*n*d^3*l*t^2 + 7078531380480*d^4*l*t^2 + 87811335454720*n^3*l^2*t^2 + 209830426656768*n^2*d*l^2*t^2 + 120181883805696*n*d^2*l^2*t^2 + 16928434059264*d^3*l^2*t^2 + 25898709975040*n^2*l^3*t^2 + 41866141581312*n*d*l^3*t^2 + 12500858585088*d^2*l^3*t^2 + 3331002236928*n*l^4*t^2 + 2777701662720*d*l^4*t^2 + 135757430784*l^5*t^2 + 8223227748352*n^3*t^4 + 20180860018688*n^2*d*t^4 + 12193508493312*n*d^2*t^4 + 1835174854656*d^3*t^4 + 7364472209408*n^2*l*t^4 + 12205403406336*n*d*l*t^4 + 3765363277824*d^2*l*t^4 + 1910696558592*n*l^2*t^4 + 1607788929024*d*l^2*t^4 + 129974796288*l^3*t^4 + 213069201408*n*t^6 + 185755041792*d*t^6 + 41397387264*l*t^6 + 1094776194580480*n^6 + 3879699738476544*n^5*d + 3922130676142080*n^4*d^2 + 1497634203910144*n^3*d^3 + 231757359814912*n^2*d^4 + 13767050556672*n*d^5 + 237340321344*d^6 + 2332129956577280*n^5*l + 7061660917465088*n^4*d*l + 5949006394261504*n^3*d^2*l + 1802416967010304*n^2*d^3*l + 199603999166976*n*d^4*l + 6441043721472*d^5*l + 2025832017195008*n^4*l^2 + 5028368252661760*n^3*d*l^2 + 3318695521488896*n^2*d^2*l^2 + 712296012014592*n*d^3*l^2 + 42553224387072*d^4*l^2 + 907147293392896*n^3*l^3 + 1734053957476352*n^2*d*l^3 + 801130544842752*n*d^2*l^3 + 91993031239680*d^3*l^3 + 216871929892864*n^2*l^4 + 285498842984448*n*d*l^4 + 69853645310976*d^2*l^4 + 25522897207296*n*l^5 + 17550855659520*d*l^5 + 1101042302976*l^6 + 251680131936256*n^4*t^2 + 679202264444928*n^3*d*t^2 + 488862898491392*n^2*d^2*t^2 + 113643872689152*n*d^3*t^2 + 7268682334464*d^4*t^2 + 344145638817792*n^3*l*t^2 + 702837039554560*n^2*d*l*t^2 + 346775387805696*n*d^2*l*t^2 + 42183647087616*d^3*l*t^2 + 167361592205312*n^2*l^2*t^2 + 230599866114048*n*d*l^2*t^2 + 58876331950080*d^2*l^2*t^2 + 33287518519296*n*l^3*t^2 + 23429372313600*d*l^3*t^2 + 2176264470528*l^4*t^2 + 15153296429056*n^2*t^4 + 21875377139712*n*d*t^4 + 5962261238784*d^2*t^4 + 9279067570176*n*l*t^4 + 6735878037504*d*l*t^4 + 1221805228032*l^2*t^4 + 136900509696*t^6 + 3590526688428032*n^5 + 8958432754597888*n^4*d + 6362324707672064*n^3*d^2 + 1645367747137536*n^2*d^3 + 156488861263872*n*d^4 + 4346832199680*d^5 + 6408407979294720*n^4*l + 13206857218785280*n^3*d*l + 7369247587246080*n^2*d^2*l + 1350035545479168*n*d^3*l + 69121288074240*d^4*l + 4474928182902784*n^3*l^2 + 7151587009093632*n^2*d*l^2 + 2797472669736960*n*d^2*l^2 + 273660596692992*d^3*l^2 + 1511502824964096*n^2*l^3 + 1671412294361088*n*d*l^3 + 345903374352384*d^2*l^3 + 242952386002944*n*l^4 + 140435667542016*d*l^4 + 14486295969792*l^5 + 536922744209408*n^3*t^2 + 952810844676096*n^2*d*t^2 + 411152807866368*n*d^2*t^2 + 43827664730112*d^3*t^2 + 555044455022592*n^2*l*t^2 + 664097701847040*n*d*l*t^2 + 147630591258624*d^2*l*t^2 + 181410598502400*n*l^2*t^2 + 110321272037376*d*l^2*t^2 + 18243689545728*l^3*t^2 + 16033266991104*n*t^4 + 10376673656832*d*t^4 + 4995489595392*l*t^4 + 8459005926178816*n^4 + 14592005438570496*n^3*d + 6926597633900544*n^2*d^2 + 1089133761036288*n*d^3 + 48069948248064*d^4 + 12167130119995392*n^3*l + 16359744076578816*n^2*d*l + 5453010388008960*n*d^2*l + 457523672260608*d^3*l + 6421788313829376*n^2*l^2 + 6000420294574080*n*d*l^2 + 1058321223401472*d^2*l^2 + 1459740725084160*n*l^3 + 714618148110336*d*l^3 + 118810553499648*l^4 + 750524009594880*n^2*t^2 + 790313873129472*n*d*t^2 + 154980051480576*d^2*t^2 + 519925255372800*n*l*t^2 + 277644342951936*d*l*t^2 + 85529685934080*l^2*t^2 + 7455141789696*t^4 + 13975248352837632*n^3 + 15913879455793152*n^2*d + 4544094340251648*n*d^2 + 328687190507520*d^3 + 15222172590931968*n^2*l + 12083903316099072*n*d*l + 1826796774260736*d^2*l + 5414563968712704*n*l^2 + 2257012163543040*d*l^2 + 623566997028864*l^3 + 619263278972928*n*t^2 + 293769906094080*d*t^2 + 215178256318464*l*t^2 + 15391090869534720*n^2 + 10439072940294144*n*d + 1359303064879104*d^2 + 11312798745231360*n*l + 4035397808553984*d*l + 2040498763333632*l^2 + 228562698240000*t^2 + 10162787523231744*n + 3118141758504960*d + 3790588851781632*l + 3048541261922304
boundeps,2560000*n^12*d^4 + 3072000*n^11*d^5 + 1382400*n^10*d^6 + 276480*n^9*d^7 + 20736*n^8*d^8 + 10240000*n^11*d^4*l + 12288000*n^10*d^5*l + 5529600*n^9*d^6*l + 1105920*n^8*d^7*l + 82944*n^7*d^8*l + 17920000*n^10*d^4*l^2 + 21504000*n^9*d^5*l^2 + 9676800*n^8*d^6*l^2 + 1935360*n^7*d^7*l^2 + 145152*n^6*d^8*l^2 + 17920000*n^9*d^4*l^3 + 21504000*n^8*d^5*l^3 + 9676800*n^7*d^6*l^3 + 1935360*n^6*d^7*l^3 + 145152*n^5*d^8*l^3 + 11200000*n^8*d^4*l^4 + 13440000*n^7*d^5*l^4 + 6048000*n^6*d^6*l^4 + 1209600*n^5*d^7*l^4 + 90720*n^4*d^8*l^4 + 4480000*n^7*d^4*l^5 + 5376000*n^6*d^5*l^5 + 2419200*n^5*d^6*l^5 + 483840*n^4*d^7*l^5 + 36288*n^3*d^8*l^5 + 1120000*n^6*d^4*l^6 + 1344000*n^5*d^5*l^6 + 604800*n^4*d^6*l^6 + 120960*n^3*d^7*l^6 + 9072*n^2*d^8*l^6 + 160000*n^5*d^4*l^7 + 192000*n^4*d^5*l^7 + 86400*n^3*d^6*l^7 + 17280*n^2*d^7*l^7 + 1296*n*d^8*l^7 + 10000*n^4*d^4*l^8 + 12000*n^3*d^5*l^8 + 5400*n^2*d^6*l^8 + 1080*n*d^7*l^8 + 81*d^8*l^8 + 2560000*n^10*d^4*t^2 + 3072000*n^9*d^5*t^2 + 1382400*n^8*d^6*t^2 + 276480*n^7*d^7*t^2 + 20736*n^6*d^8*t^2 + 7680000*n^9*d^4*l*t^2 + 9216000*n^8*d^5*l*t^2 + 4147200*n^7*d^6*l*t^2 + 829440*n^6*d^7*l*t^2 + 62208*n^5*d^8*l*t^2 + 9600000*n^8*d^4*l^2*t^2 + 11520000*n^7*d^5*l^2*t^2 + 5184000*n^6*d^6*l^2*t^2 + 1036800*n^5*d^7*l^2*t^2 + 77760*n^4*d^8*l^2*t^2 + 6400000*n^7*d^4*l^3*t^2 + 7680000*n^6*d^5*l^3*t^2 + 3456000*n^5*d^6*l^3*t^2 + 691200*n^4*d^7*l^3*t^2 + 51840*n^3*d^8*l^3*t^2 + 2400000*n^6*d^4*l^4*t^2 + 2880000*n^5*d^5*l^4*t^2 + 1296000*n^4*d^6*l^4*t^2 + 259200*n^3*d^7*l^4*t^2 + 19440*n^2*d^8*l^4*t^2 + 480000*n^5*d^4*l^5*t^2 + 576000*n^4*d^5*l^5*t^2 + 259200*n^3*d^6*l^5*t^2 + 51840*n^2*d^7*l^5*t^2 + 3888*n*d^8*l^5*t^2 + 40000*n^4*d^4*l^6*t^2 + 48000*n^3*d^5*l^6*t^2 + 21600*n^2*d^6*l^6*t^2 + 4320*n*d^7*l^6*t^2 + 324*d^8*l^6*t^2 + 960000*n^8*d^4*t^4 + 1152000*n^7*d^5*t^4 + 518400*n^6*d^6*t^4 + 103680*n^5*d^7*t^4 + 7776*n^4*d^8*t^4 + 1920000*n^7*d^4*l*t^4 + 2304000*n^6*d^5*l*t^4 + 1036800*n^5*d^6*l*t^4 + 207360*n^4*d^7*l*t^4 + 15552*n^3*d^8*l*t^4 + 1440000*n^6*d^4*l^2*t^4 + 1728000*n^5*d^5*l^2*t^4 + 777600*n^4*d^6*l^2*t^4 + 155520*n^3*d^7*l^2*t^4 + 11664*n^2*d^8*l^2*t^4 + 480000*n^5*d^4*l^3*t^4 + 576000*n^4*d^5*l^3*t^4 + 259200*n^3*d^6*l^3*t^4 + 51840*n^2*d^7*l^3*t^4 + 3888*n*d^8*l^3*t^4 + 60000*n^4*d^4*l^4*t^4 + 72000*n^3*d^5*l^4*t^4 + 32400*n^2*d^6*l^4*t^4 + 6480*n*d^7*l^4*t^4 + 486*d^8*l^4*t^4 + 160000*n^6*d^4*t^6 + 192000*n^5*d^5*t^6 + 86400*n^4*d^6*t^6 + 17280*n^3*d^7*t^6 + 1296*n^2*d^8*t^6 + 160000*n^5*d^4*l*t^6 + 192000*n^4*d^5*l*t^6 + 86400*n^3*d^6*l*t^6 + 17280*n^2*d^7*l*t^6 + 1296*n*d^8*l*t^6 + 40000*n^4*d^4*l^2*t^6 + 48000*n^3*d^5*l^2*t^6 + 21600*n^2*d^6*l^2*t^6 + 4320*n*d^7*l^2*t^6 + 324*d^8*l^2*t^6 + 10000*n^4*d^4*t^8 + 12000*n^3*d^5*t^8 + 5400*n^2*d^6*t^8 + 1080*n*d^7*t^8 + 81*d^8*t^8 + 40960000*n^12*d^3 + 154624000*n^11*d^4 + 134451200*n^10*d^5 + 48568320*n^9*d^6 + 7879680*n^8*d^7 + 470016*n^7*d^8 + 163840000*n^11*d^3*l + 585216000*n^10*d^4*l + 500428800*n^9*d^5*l + 178606080*n^8*d^6*l + 28615680*n^7*d^7*l + 1679616*n^6*d^8*l + 286720000*n^10*d^3*l^2 + 967168000*n^9*d^4*l^2 + 810854400*n^8*d^5*l^2 + 284912640*n^7*d^6*l^2 + 44858880*n^6*d^7*l^2 + 2571264*n^5*d^8*l^2 + 286720000*n^9*d^3*l^3 + 911488000*n^8*d^4*l^3 + 746470400*n^7*d^5*l^3 + 257034240*n^6*d^6*l^3 + 39502080*n^5*d^7*l^3 + 2185920*n^4*d^8*l^3 + 179200000*n^8*d^3*l^4 + 535680000*n^7*d^4*l^4 + 426624000*n^6*d^5*l^4 + 143078400*n^5*d^6*l^4 + 21254400*n^4*d^7*l^4 + 1114560*n^3*d^8*l^4 + 71680000*n^7*d^3*l^5 + 200992000*n^6*d^4*l^5 + 154809600*n^5*d^5*l^5 + 50146560*n^4*d^6*l^5 + 7093440*n^3*d^7*l^5 + 340848*n^2*d^8*l^5 + 17920000*n^6*d^3*l^6 + 47008000*n^5*d^4*l^6 + 34774400*n^4*d^5*l^6 + 10751040*n^3*d^6*l^6 + 1412640*n^2*d^7*l^6 + 57888*n*d^8*l^6 + 2560000*n^5*d^3*l^7 + 6264000*n^4*d^4*l^7 + 4411200*n^3*d^5*l^7 + 1278720*n^2*d^6*l^7 + 149040*n*d^7*l^7 + 4212*d^8*l^7 + 160000*n^4*d^3*l^8 + 364000*n^3*d^4*l^8 + 241200*n^2*d^5*l^8 + 63720*n*d^6*l^8 + 5940*d^7*l^8 + 40960000*n^10*d^3*t^2 + 141824000*n^9*d^4*t^2 + 119859200*n^8*d^5*t^2 + 42347520*n^7*d^6*t^2 + 6704640*n^6*d^7*t^2 + 387072*n^5*d^8*t^2 + 122880000*n^9*d^3*l*t^2 + 400512000*n^8*d^4*l*t^2 + 330265600*n^7*d^5*l*t^2 + 114140160*n^6*d^6*l*t^2 + 17591040*n^5*d^7*l*t^2 + 976320*n^4*d^8*l*t^2 + 153600000*n^8*d^3*l^2*t^2 + 469760000*n^7*d^4*l^2*t^2 + 376320000*n^6*d^5*l^2*t^2 + 126489600*n^5*d^6*l^2*t^2 + 18800640*n^4*d^7*l^2*t^2 + 984960*n^3*d^8*l^2*t^2 + 102400000*n^7*d^3*l^3*t^2 + 292800000*n^6*d^4*l^3*t^2 + 226624000*n^5*d^5*l^3*t^2 + 73497600*n^4*d^6*l^3*t^2 + 10385280*n^3*d^7*l^3*t^2 + 496800*n^2*d^8*l^3*t^2 + 38400000*n^6*d^3*l^4*t^2 + 102240000*n^5*d^4*l^4*t^2 + 75920000*n^4*d^5*l^4*t^2 + 23486400*n^3*d^6*l^4*t^2 + 3080160*n^2*d^7*l^4*t^2 + 125280*n*d^8*l^4*t^2 + 7680000*n^5*d^3*l^5*t^2 + 18952000*n^4*d^4*l^5*t^2 + 13377600*n^3*d^5*l^5*t^2 + 3879360*n^2*d^6*l^5*t^2 + 451440*n*d^7*l^5*t^2 + 12636*d^8*l^5*t^2 + 640000*n^4*d^3*l^6*t^2 + 1456000*n^3*d^4*l^6*t^2 + 964800*n^2*d^5*l^6*t^2 + 254880*n*d^6*l^6*t^2 + 23760*d^7*l^6*t^2 + 15360000*n^8*d^3*t^4 + 47744000*n^7*d^4*t^4 + 38579200*n^6*d^5*t^4 + 13086720*n^5*d^6*t^4 + 1969920*n^4*d^7*t^4 + 105408*n^3*d^8*t^4 + 30720000*n^7*d^3*l*t^4 + 89248000*n^6*d^4*l*t^4 + 69510400*n^5*d^5*l*t^4 + 22659840*n^4*d^6*l*t^4 + 3222720*n^3*d^7*l*t^4 + 155952*n^2*d^8*l*t^4 + 23040000*n^6*d^3*l^2*t^4 + 62176000*n^5*d^4*l^2*t^4 + 46364800*n^4*d^5*l^2*t^4 + 14374080*n^3*d^6*l^2*t^4 + 1887840*n^2*d^7*l^2*t^4 + 76896*n*d^8*l^2*t^4 + 7680000*n^5*d^3*l^3*t^4 + 19112000*n^4*d^4*l^3*t^4 + 13521600*n^3*d^5*l^3*t^4 + 3922560*n^2*d^6*l^3*t^4 + 455760*n*d^7*l^3*t^4 + 12636*d^8*l^3*t^4 + 960000*n^4*d^3*l^4*t^4 + 2184000*n^3*d^4*l^4*t^4 + 1447200*n^2*d^5*l^4*t^4 + 382320*n*d^6*l^4*t^4 + 35640*d^7*l^4*t^4 + 2560000*n^6*d^3*t^6 + 6944000*n^5*d^4*t^6 + 5219200*n^4*d^5*t^6 + 1638720*n^3*d^6*t^6 + 220320*n^2*d^7*t^6 + 9504*n*d^8*t^6 + 2560000*n^5*d^3*l*t^6 + 6424000*n^4*d^4*l*t^6 + 4555200*n^3*d^5*l*t^6 + 1321920*n^2*d^6*l*t^6 + 153360*n*d^7*l*t^6 + 4212*d^8*l*t^6 + 640000*n^4*d^3*l^2*t^6 + 1456000*n^3*d^4*l^2*t^6 + 964800*n^2*d^5*l^2*t^6 + 254880*n*d^6*l^2*t^6 + 23760*d^7*l^2*t^6 + 160000*n^4*d^3*t^8 + 364000*n^3*d^4*t^8 + 241200*n^2*d^5*t^8 + 63720*n*d^6*t^8 + 5940*d^7*t^8 + 245760000*n^12*d^2 + 2023424000*n^11*d^3 + 3924377600*n^10*d^4 + 2564034560*n^9*d^5 + 733572096*n^8*d^6 + 93321216*n^7*d^7 + 4154112*n^6*d^8 + 983040000*n^11*d^2*l + 7540736000*n^10*d^3*l + 13836902400*n^9*d^4*l + 8787517440*n^8*d^5*l + 2461891584*n^7*d^6*l + 307823616*n^6*d^7*l + 13568256*n^5*d^8*l + 1720320000*n^10*d^2*l^2 + 12249088000*n^9*d^3*l^2 + 21199859200*n^8*d^4*l^2 + 13015633920*n^7*d^5*l^2 + 3541254912*n^6*d^6*l^2 + 429110784*n^5*d^7*l^2 + 18234720*n^4*d^8*l^2 + 1720320000*n^9*d^2*l^3 + 11322368000*n^8*d^3*l^3 + 18414003200*n^7*d^4*l^3 + 10850885120*n^6*d^5*l^3 + 2835604992*n^5*d^6*l^3 + 326862720*n^4*d^7*l^3 + 12934080*n^3*d^8*l^3 + 1075200000*n^8*d^2*l^4 + 6510080000*n^7*d^3*l^4 + 9901632000*n^6*d^4*l^4 + 5546803200*n^5*d^5*l^4 + 1371016320*n^4*d^6*l^4 + 146367360*n^3*d^7*l^4 + 5114880*n^2*d^8*l^4 + 430080000*n^7*d^2*l^5 + 2382592000*n^6*d^3*l^5 + 3367340800*n^5*d^4*l^5 + 1769844480*n^4*d^5*l^5 + 404520768*n^3*d^6*l^5 + 38302848*n^2*d^7*l^5 + 1070496*n*d^8*l^5 + 107520000*n^6*d^2*l^6 + 541568000*n^5*d^3*l^6 + 704751200*n^4*d^4*l^6 + 341054720*n^3*d^5*l^6 + 69514992*n^2*d^6*l^6 + 5371488*n*d^7*l^6 + 92718*d^8*l^6 + 15360000*n^5*d^2*l^7 + 69824000*n^4*d^3*l^7 + 82521600*n^3*d^4*l^7 + 35720160*n^2*d^5*l^7 + 6070176*n*d^6*l^7 + 306072*d^7*l^7 + 960000*n^4*d^2*l^8 + 3904000*n^3*d^3*l^8 + 4099600*n^2*d^4*l^8 + 1509360*n*d^5*l^8 + 181476*d^6*l^8 + 245760000*n^10*d^2*t^2 + 1787904000*n^9*d^3*t^2 + 3196889600*n^8*d^4*t^2 + 1992975360*n^7*d^5*t^2 + 546181376*n^6*d^6*t^2 + 66042624*n^5*d^7*t^2 + 2737440*n^4*d^8*t^2 + 737280000*n^9*d^2*l*t^2 + 4959232000*n^8*d^3*l*t^2 + 8299340800*n^7*d^4*l*t^2 + 4948206080*n^6*d^5*l*t^2 + 1298958848*n^5*d^6*l*t^2 + 149589120*n^4*d^7*l*t^2 + 5860800*n^3*d^8*l*t^2 + 921600000*n^8*d^2*l^2*t^2 + 5698560000*n^7*d^3*l^2*t^2 + 8876032000*n^6*d^4*l^2*t^2 + 5017100800*n^5*d^5*l^2*t^2 + 1243147520*n^4*d^6*l^2*t^2 + 132528000*n^3*d^7*l^2*t^2 + 4616640*n^2*d^8*l^2*t^2 + 614400000*n^7*d^2*l^3*t^2 + 3468800000*n^6*d^3*l^3*t^2 + 4993856000*n^5*d^4*l^3*t^2 + 2642252800*n^4*d^5*l^3*t^2 + 604421760*n^3*d^6*l^3*t^2 + 57052800*n^2*d^7*l^3*t^2 + 1589760*n*d^8*l^3*t^2 + 230400000*n^6*d^2*l^4*t^2 + 1178240000*n^5*d^3*l^4*t^2 + 1553068000*n^4*d^4*l^4*t^2 + 754875200*n^3*d^5*l^4*t^2 + 153762480*n^2*d^6*l^4*t^2 + 11813040*n*d^7*l^4*t^2 + 202230*d^8*l^4*t^2 + 46080000*n^5*d^2*l^5*t^2 + 211392000*n^4*d^3*l^5*t^2 + 251564800*n^3*d^4*l^5*t^2 + 109104480*n^2*d^5*l^5*t^2 + 18504288*n*d^6*l^5*t^2 + 923832*d^7*l^5*t^2 + 3840000*n^4*d^2*l^6*t^2 + 15616000*n^3*d^3*l^6*t^2 + 16398400*n^2*d^4*l^6*t^2 + 6037440*n*d^5*l^6*t^2 + 725904*d^6*l^6*t^2 + 92160000*n^8*d^2*t^4 + 577024000*n^7*d^3*t^4 + 921177600*n^6*d^4*t^4 + 530280960*n^5*d^5*t^4 + 133662336*n^4*d^6*t^4 + 14482944*n^3*d^7*t^4 + 506304*n^2*d^8*t^4 + 184320000*n^7*d^2*l*t^4 + 1055488000*n^6*d^3*l*t^4 + 1549715200*n^5*d^4*l*t^4 + 829272320*n^4*d^5*l*t^4 + 191437632*n^3*d^6*l*t^4 + 18268416*n^2*d^7*l*t^4 + 519264*n*d^8*l*t^4 + 138240000*n^6*d^2*l^2*t^4 + 716416000*n^5*d^3*l^2*t^4 + 957002400*n^4*d^4*l^2*t^4 + 468058240*n^3*d^5*l^2*t^4 + 95621904*n^2*d^6*l^2*t^4 + 7354368*n*d^7*l^2*t^4 + 126306*d^8*l^2*t^4 + 46080000*n^5*d^2*l^3*t^4 + 213312000*n^4*d^3*l^3*t^4 + 255564800*n^3*d^4*l^3*t^4 + 111048480*n^2*d^5*l^3*t^4 + 18798048*n*d^6*l^3*t^4 + 929448*d^7*l^3*t^4 + 5760000*n^4*d^2*l^4*t^4 + 23424000*n^3*d^3*l^4*t^4 + 24597600*n^2*d^4*l^4*t^4 + 9056160*n*d^5*l^4*t^4 + 1088856*d^6*l^4*t^4 + 15360000*n^6*d^2*t^6 + 79744000*n^5*d^3*t^6 + 108045600*n^4*d^4*t^6 + 53853760*n^3*d^5*t^6 + 11316816*n^2*d^6*t^6 + 912816*n*d^7*t^6 + 16794*d^8*t^6 + 15360000*n^5*d^2*l*t^6 + 71744000*n^4*d^3*l*t^6 + 86521600*n^3*d^4*l*t^6 + 37664160*n^2*d^5*l*t^6 + 6363936*n*d^6*l*t^6 + 311688*d^7*l*t^6 + 3840000*n^4*d^2*l^2*t^6 + 15616000*n^3*d^3*l^2*t^6 + 16398400*n^2*d^4*l^2*t^6 + 6037440*n*d^5*l^2*t^6 + 725904*d^6*l^2*t^6 + 960000*n^4*d^2*t^8 + 3904000*n^3*d^3*t^8 + 4099600*n^2*d^4*t^8 + 1509360*n*d^5*t^8 + 181476*d^6*t^8 + 655360000*n^12*d + 11403264000*n^11*d^2 + 44737945600*n^10*d^3 + 56826327040*n^9*d^4 + 28296744960*n^8*d^5 + 6319644672*n^7*d^6 + 615042560*n^6*d^7 + 20007168*n^5*d^8 + 2621440000*n^11*d*l + 42172416000*n^10*d^2*l + 153833062400*n^9*d^3*l + 184221634560*n^8*d^4*l + 88317532160*n^7*d^5*l + 19177124352*n^6*d^6*l + 1831047680*n^5*d^7*l + 59395200*n^4*d^8*l + 4587520000*n^10*d*l^2 + 67903488000*n^9*d^2*l^2 + 229171763200*n^8*d^3*l^2 + 257581998080*n^7*d^4*l^2 + 117862940160*n^6*d^5*l^2 + 24499918848*n^5*d^6*l^2 + 2229601280*n^4*d^7*l^2 + 68161920*n^3*d^8*l^2 + 4587520000*n^9*d*l^3 + 62128128000*n^8*d^2*l^3 + 192919091200*n^7*d^3*l^3 + 202243534080*n^6*d^4*l^3 + 87246511360*n^5*d^5*l^3 + 17000509440*n^4*d^6*l^3 + 1420597440*n^3*d^7*l^3 + 38121840*n^2*d^8*l^3 + 2867200000*n^8*d*l^4 + 35297280000*n^7*d^2*l^4 + 100178432000*n^6*d^3*l^4 + 97055596800*n^5*d^4*l^4 + 38785129600*n^4*d^5*l^4 + 6872160960*n^3*d^6*l^4 + 498543840*n^2*d^7*l^4 + 10445760*n*d^8*l^4 + 1146880000*n^7*d*l^5 + 12736512000*n^6*d^2*l^5 + 32764364800*n^5*d^3*l^5 + 28929856320*n^4*d^4*l^5 + 10431910080*n^3*d^5*l^5 + 1601018976*n^2*d^6*l^5 + 91014480*n*d^7*l^5 + 1125684*d^8*l^5 + 286720000*n^6*d*l^6 + 2846208000*n^5*d^2*l^6 + 6560051200*n^4*d^3*l^6 + 5165625280*n^3*d^4*l^6 + 1610722880*n^2*d^5*l^6 + 195428016*n*d^6*l^6 + 6706080*d^7*l^6 + 40960000*n^5*d*l^7 + 359424000*n^4*d^2*l^7 + 729113600*n^3*d^3*l^7 + 493955840*n^2*d^4*l^7 + 122938080*n*d^5*l^7 + 9299664*d^6*l^7 + 2560000*n^4*d*l^8 + 19584000*n^3*d^2*l^8 + 33913600*n^2*d^3*l^8 + 18474240*n*d^4*l^8 + 2998080*d^5*l^8 + 655360000*n^10*d*t^2 + 9805824000*n^9*d^2*t^2 + 34193049600*n^8*d^3*t^2 + 39950960640*n^7*d^4*t^2 + 18644602880*n^6*d^5*t^2 + 3888446976*n^5*d^6*t^2 + 346651264*n^4*d^7*t^2 + 9920640*n^3*d^8*t^2 + 1966080000*n^9*d*l*t^2 + 26959872000*n^8*d^2*l*t^2 + 86306252800*n^7*d^3*l*t^2 + 93338789120*n^6*d^4*l*t^2 + 40828481280*n^5*d^5*l*t^2 + 7972418560*n^4*d^6*l*t^2 + 660260928*n^3*d^7*l*t^2 + 17385840*n^2*d^8*l*t^2 + 2457600000*n^8*d*l^2*t^2 + 30658560000*n^7*d^2*l^2*t^2 + 89361152000*n^6*d^3*l^2*t^2 + 88653312000*n^5*d^4*l^2*t^2 + 35774567680*n^4*d^5*l^2*t^2 + 6347578880*n^3*d^6*l^2*t^2 + 459043776*n^2*d^7*l^2*t^2 + 9587520*n*d^8*l^2*t^2 + 1638400000*n^7*d*l^3*t^2 + 18432000000*n^6*d^2*l^3*t^2 + 48430336000*n^5*d^3*l^3*t^2 + 43496956800*n^4*d^4*l^3*t^2 + 15788152960*n^3*d^5*l^3*t^2 + 2422646400*n^2*d^6*l^3*t^2 + 137243232*n*d^7*l^3*t^2 + 1696680*d^8*l^3*t^2 + 614400000*n^6*d*l^4*t^2 + 6167040000*n^5*d^2*l^4*t^2 + 14423488000*n^4*d^3*l^4*t^2 + 11483944000*n^3*d^4*l^4*t^2 + 3592073120*n^2*d^5*l^4*t^2 + 434264400*n*d^6*l^4*t^2 + 14766984*d^7*l^4*t^2 + 122880000*n^5*d*l^5*t^2 + 1085952000*n^4*d^2*l^5*t^2 + 2220364800*n^3*d^3*l^5*t^2 + 1511489920*n^2*d^4*l^5*t^2 + 375850080*n*d^5*l^5*t^2 + 28173168*d^6*l^5*t^2 + 10240000*n^4*d*l^6*t^2 + 78336000*n^3*d^2*l^6*t^2 + 135654400*n^2*d^3*l^6*t^2 + 73896960*n*d^4*l^6*t^2 + 11992320*d^5*l^6*t^2 + 245760000*n^8*d*t^4 + 3078144000*n^7*d^2*t^4 + 9181337600*n^6*d^3*t^4 + 9415939840*n^5*d^4*t^4 + 3900736640*n^4*d^5*t^4 + 706120512*n^3*d^6*t^4 + 51468768*n^2*d^7*t^4 + 1060992*n*d^8*t^4 + 491520000*n^7*d*l*t^4 + 5572608000*n^6*d^2*l*t^4 + 14940467200*n^5*d^3*l*t^4 + 13729110080*n^4*d^4*l*t^4 + 5058875840*n^3*d^5*l*t^4 + 785664288*n^2*d^6*l*t^4 + 45155088*n*d^7*l*t^4 + 570996*d^8*l*t^4 + 368640000*n^6*d*l^2*t^4 + 3734016000*n^5*d^2*l^2*t^4 + 8862950400*n^4*d^3*l^2*t^4 + 7150512960*n^3*d^4*l^2*t^4 + 2251463680*n^2*d^5*l^2*t^4 + 272770704*n*d^6*l^2*t^4 + 9278352*d^7*l^2*t^4 + 122880000*n^5*d*l^3*t^4 + 1093632000*n^4*d^2*l^3*t^4 + 2253388800*n^3*d^3*l^3*t^4 + 1541112320*n^2*d^4*l^3*t^4 + 382885920*n*d^5*l^3*t^4 + 28447344*d^6*l^3*t^4 + 15360000*n^4*d*l^4*t^4 + 117504000*n^3*d^2*l^4*t^4 + 203481600*n^2*d^3*l^4*t^4 + 110845440*n*d^4*l^4*t^4 + 17988480*d^5*l^4*t^4 + 40960000*n^6*d*t^6 + 413184000*n^5*d^2*t^6 + 994393600*n^4*d^3*t^6 + 821954240*n^3*d^4*t^6 + 267003040*n^2*d^5*t^6 + 33784560*n*d^6*t^6 + 1217448*d^7*t^6 + 40960000*n^5*d*l*t^6 + 367104000*n^4*d^2*l*t^6 + 762137600*n^3*d^3*l*t^6 + 523578240*n^2*d^4*l*t^6 + 129973920*n*d^5*l*t^6 + 9573840*d^6*l*t^6 + 10240000*n^4*d*l^2*t^6 + 78336000*n^3*d^2*l^2*t^6 + 135654400*n^2*d^3*l^2*t^6 + 73896960*n*d^4*l^2*t^6 + 11992320*d^5*l^2*t^6 + 2560000*n^4*d*t^8 + 19584000*n^3*d^2*t^8 + 33913600*n^2*d^3*t^8 + 18474240*n*d^4*t^8 + 2998080*d^5*t^8 + 655360000*n^12 + 29753344000*n^11*d + 240340889600*n^10*d^2 + 588174397440*n^9*d^3 + 531689655296*n^8*d^4 + 202527188992*n^7*d^5 + 34831302912*n^6*d^6 + 2547739904*n^5*d^7 + 59490112*n^4*d^8 + 2621440000*n^11*l + 109510656000*n^10*d*l + 815496806400*n^9*d^2*l + 1846019471360*n^8*d^3*l + 1563645840384*n^7*d^4*l + 567886907392*n^6*d^5*l + 94149398016*n^5*d^6*l + 6714294144*n^4*d^7*l + 155899968*n^3*d^8*l + 4587520000*n^10*l^2 + 175341568000*n^9*d*l^2 + 1195740979200*n^8*d^2*l^2 + 2488754862080*n^7*d^3*l^2 + 1962075524352*n^6*d^4*l^2 + 670082521088*n^5*d^5*l^2 + 104279245824*n^4*d^6*l^2 + 6890728832*n^3*d^7*l^2 + 143702640*n^2*d^8*l^2 + 4587520000*n^9*l^3 + 159367168000*n^8*d*l^3 + 987628851200*n^7*d^2*l^3 + 1876383303680*n^6*d^3*l^3 + 1362437440512*n^5*d^4*l^3 + 428650004480*n^4*d^5*l^3 + 60357327168*n^3*d^6*l^3 + 3452827584*n^2*d^7*l^3 + 56399760*n*d^8*l^3 + 2867200000*n^8*l^4 + 89825280000*n^7*d*l^4 + 501399552000*n^6*d^2*l^4 + 861026124800*n^5*d^3*l^4 + 566286981520*n^4*d^4*l^4 + 159111385120*n^3*d^5*l^4 + 19148824632*n^2*d^6*l^4 + 845264232*n*d^7*l^4 + 8040609*d^8*l^4 + 1146880000*n^7*l^5 + 32100352000*n^6*d*l^5 + 159696076800*n^5*d^2*l^5 + 244241579520*n^4*d^3*l^5 + 141656487168*n^3*d^4*l^5 + 33783314976*n^2*d^5*l^5 + 3129895104*n*d^6*l^5 + 80709912*d^7*l^5 + 286720000*n^6*l^6 + 7088128000*n^5*d*l^6 + 30995763200*n^4*d^2*l^6 + 41236423680*n^3*d^3*l^6 + 20150303392*n^2*d^4*l^6 + 3704346816*n*d^5*l^6 + 202771656*d^6*l^6 + 40960000*n^5*l^7 + 881664000*n^4*d*l^7 + 3318681600*n^3*d^2*l^7 + 3688291840*n^2*d^3*l^7 + 1389976896*n*d^4*l^7 + 153522144*d^5*l^7 + 2560000*n^4*l^8 + 47104000*n^3*d*l^8 + 147033600*n^2*d^2*l^8 + 125975040*n*d^3*l^8 + 29137536*d^4*l^8 + 655360000*n^10*t^2 + 25001984000*n^9*d*t^2 + 174176665600*n^8*d^2*t^2 + 379023011840*n^7*d^3*t^2 + 312282342656*n^6*d^4*t^2 + 108926911488*n^5*d^5*t^2 + 16868377088*n^4*d^6*t^2 + 1067625088*n^3*d^7*t^2 + 19999728*n^2*d^8*t^2 + 1966080000*n^9*l*t^2 + 68370432000*n^8*d*l*t^2 + 433033932800*n^7*d^2*l*t^2 + 854881771520*n^6*d^3*l*t^2 + 641379191808*n^5*d^4*l*t^2 + 204571444480*n^4*d^5*l*t^2 + 28740951616*n^3*d^6*l*t^2 + 1619278848*n^2*d^7*l*t^2 + 25885584*n*d^8*l*t^2 + 2457600000*n^8*l^2*t^2 + 77250560000*n^7*d*l^2*t^2 + 440236032000*n^6*d^2*l^2*t^2 + 779259136000*n^5*d^3*l^2*t^2 + 524386408480*n^4*d^4*l^2*t^2 + 148707740800*n^3*d^5*l^2*t^2 + 17905605488*n^2*d^6*l^2*t^2 + 787646688*n*d^7*l^2*t^2 + 7479234*d^8*l^2*t^2 + 1638400000*n^7*l^3*t^2 + 46080000000*n^6*d*l^3*t^2 + 233294336000*n^5*d^2*l^3*t^2 + 364576076800*n^4*d^3*l^3*t^2 + 214719239680*n^3*d^4*l^3*t^2 + 51501758400*n^2*d^5*l^3*t^2 + 4767389760*n*d^6*l^3*t^2 + 122507856*d^7*l^3*t^2 + 614400000*n^6*l^4*t^2 + 15267840000*n^5*d*l^4*t^2 + 67585408000*n^4*d^2*l^4*t^2 + 91147264000*n^3*d^3*l^4*t^2 + 44931073120*n^2*d^4*l^4*t^2 + 8262241440*n*d^5*l^4*t^2 + 448786296*d^6*l^4*t^2 + 122880000*n^5*l^5*t^2 + 2655232000*n^4*d*l^5*t^2 + 10060492800*n^3*d^2*l^5*t^2 + 11246507520*n^2*d^3*l^5*t^2 + 4243699008*n*d^4*l^5*t^2 + 465322464*d^5*l^5*t^2 + 10240000*n^4*l^6*t^2 + 188416000*n^3*d*l^6*t^2 + 588134400*n^2*d^2*l^6*t^2 + 503900160*n*d^3*l^6*t^2 + 116550144*d^4*l^6*t^2 + 245760000*n^8*t^4 + 7675904000*n^7*d*t^4 + 44435353600*n^6*d^2*t^4 + 81262423040*n^5*d^3*t^4 + 56926049936*n^4*d^4*t^4 + 16647050848*n^3*d^5*t^4 + 2039196024*n^2*d^6*t^4 + 89528184*n*d^7*t^4 + 829665*d^8*t^4 + 491520000*n^7*l*t^4 + 13815808000*n^6*d*l*t^4 + 71010611200*n^5*d^2*l*t^4 + 113750177280*n^4*d^3*l*t^4 + 68715304192*n^3*d^4*l*t^4 + 16777132192*n^2*d^5*l*t^4 + 1575310464*n*d^6*l*t^4 + 41117112*d^7*l*t^4 + 368640000*n^6*l^2*t^4 + 9189376000*n^5*d*l^2*t^4 + 41168742400*n^4*d^2*l^2*t^4 + 56382120960*n^3*d^3*l^2*t^4 + 28140007904*n^2*d^4*l^2*t^4 + 5202984576*n*d^5*l^2*t^4 + 282732696*d^6*l^2*t^4 + 122880000*n^5*l^3*t^4 + 2665472000*n^4*d*l^3*t^4 + 10164940800*n^3*d^2*l^3*t^4 + 11428139520*n^2*d^3*l^3*t^4 + 4317467328*n*d^4*l^3*t^4 + 470078496*d^5*l^3*t^4 + 15360000*n^4*l^4*t^4 + 282624000*n^3*d*l^4*t^4 + 882201600*n^2*d^2*l^4*t^4 + 755850240*n*d^3*l^4*t^4 + 174825216*d^4*l^4*t^4 + 40960000*n^6*t^6 + 1009664000*n^5*d*t^6 + 4568857600*n^4*d^2*t^6 + 6417008640*n^3*d^3*t^6 + 3315743776*n^2*d^4*t^6 + 639875232*n*d^5*t^6 + 36635112*d^6*t^6 + 40960000*n^5*l*t^6 + 891904000*n^4*d*l*t^6 + 3423129600*n^3*d^2*l*t^6 + 3869923840*n^2*d^3*l*t^6 + 1463745216*n*d^4*l*t^6 + 158278176*d^5*l*t^6 + 10240000*n^4*l^2*t^6 + 188416000*n^3*d*l^2*t^6 + 588134400*n^2*d^2*l^2*t^6 + 503900160*n*d^3*l^2*t^6 + 116550144*d^4*l^2*t^6 + 2560000*n^4*t^8 + 47104000*n^3*d*t^8 + 147033600*n^2*d^2*t^8 + 125975040*n*d^3*t^8 + 29137536*d^4*t^8 + 29622272000*n^11 + 613761843200*n^10*d + 3045492776960*n^9*d^2 + 5141912023040*n^8*d^3 + 3428989390848*n^7*d^4 + 997121845248*n^6*d^5 + 130256695808*n^5*d^6 + 7023639296*n^4*d^7 + 114519040*n^3*d^8 + 108658688000*n^10*l + 2068102348800*n^9*d*l + 9392154992640*n^8*d^2*l + 14546833367040*n^7*d^3*l + 9005576690688*n^6*d^4*l + 2465056886784*n^5*d^5*l + 305772761600*n^4*d^6*l + 15769520640*n^3*d^7*l + 248813376*n^2*d^8*l + 173277184000*n^9*l^2 + 3006113382400*n^8*d*l^2 + 12388616785920*n^7*d^2*l^2 + 17469622333440*n^6*d^3*l^2 + 9933077125632*n^5*d^4*l^2 + 2502884765440*n^4*d^5*l^2 + 282256850688*n^3*d^6*l^2 + 12790979648*n^2*d^7*l^2 + 163257888*n*d^8*l^2 + 156729344000*n^8*l^3 + 2454632038400*n^7*d*l^3 + 9093017477120*n^6*d^2*l^3 + 11554003824640*n^5*d^3*l^3 + 5927341441920*n^4*d^4*l^3 + 1328672384000*n^3*d^5*l^3 + 127807741344*n^2*d^6*l^3 + 4478562240*n*d^7*l^3 + 33657120*d^8*l^3 + 87818240000*n^7*l^4 + 1227515904000*n^6*d*l^4 + 4040795443200*n^5*d^2*l^4 + 4552705068800*n^4*d^3*l^4 + 2046254769760*n^3*d^4*l^4 + 385902731536*n^2*d^5*l^4 + 28280171880*n*d^6*l^4 + 573347052*d^7*l^4 + 31154176000*n^6*l^5 + 383533465600*n^5*d*l^5 + 1104095815680*n^4*d^2*l^5 + 1074070917120*n^3*d^3*l^5 + 402017706624*n^2*d^4*l^5 + 57423828000*n*d^5*l^5 + 2429897904*d^6*l^5 + 6815744000*n^5*l^6 + 72704614400*n^4*d*l^6 + 178505400320*n^3*d^2*l^6 + 143052792320*n^2*d^3*l^6 + 40389194304*n*d^4*l^6 + 3344145696*d^5*l^6 + 837632000*n^4*l^7 + 7562035200*n^3*d*l^7 + 15161948160*n^2*d^2*l^7 + 9115422720*n*d^3*l^7 + 1499728896*d^4*l^7 + 44032000*n^3*l^8 + 322355200*n^2*d*l^8 + 482703360*n*d^2*l^8 + 170219520*d^3*l^8 + 24379392000*n^9*t^2 + 425993011200*n^8*d*t^2 + 1815202652160*n^7*d^2*t^2 + 2707565393920*n^6*d^3*t^2 + 1616376337920*n^5*d^4*t^2 + 415818023680*n^4*d^5*t^2 + 46219855104*n^3*d^6*t^2 + 1962563008*n^2*d^7*t^2 + 21721056*n*d^8*t^2 + 66420736000*n^8*l*t^2 + 1049680281600*n^7*d*l*t^2 + 4014779105280*n^6*d^2*l*t^2 + 5337431531520*n^5*d^3*l*t^2 + 2831660164480*n^4*d^4*l*t^2 + 642567624960*n^3*d^5*l*t^2 + 61454290592*n^2*d^6*l*t^2 + 2115194304*n*d^7*l*t^2 + 15573600*d^8*l*t^2 + 74711040000*n^7*l^2*t^2 + 1055438848000*n^6*d*l^2*t^2 + 3570921779200*n^5*d^2*l^2*t^2 + 4156651166720*n^4*d^3*l^2*t^2 + 1909536910400*n^3*d^4*l^2*t^2 + 363244154496*n^2*d^5*l^2*t^2 + 26629047600*n*d^6*l^2*t^2 + 538165440*d^7*l^2*t^2 + 44318720000*n^6*l^3*t^2 + 551372800000*n^5*d*l^3*t^2 + 1619501209600*n^4*d^2*l^3*t^2 + 1608989552640*n^3*d^3*l^3*t^2 + 610525345280*n^2*d^4*l^3*t^2 + 87614041536*n*d^5*l^3*t^2 + 3700060416*d^6*l^3*t^2 + 14581760000*n^5*l^4*t^2 + 156726272000*n^4*d*l^4*t^2 + 389640140800*n^3*d^2*l^4*t^2 + 315961249280*n^2*d^3*l^4*t^2 + 89689822080*n*d^4*l^4*t^2 + 7394317632*d^5*l^4*t^2 + 2512896000*n^4*l^5*t^2 + 22776217600*n^3*d*l^5*t^2 + 45899950080*n^2*d^2*l^5*t^2 + 27663851520*n*d^3*l^5*t^2 + 4530032640*d^4*l^5*t^2 + 176128000*n^3*l^6*t^2 + 1289420800*n^2*d*l^6*t^2 + 1930813440*n*d^2*l^6*t^2 + 680878080*d^3*l^6*t^2 + 7340032000*n^7*t^4 + 104403763200*n^6*d*t^4 + 362387804160*n^5*d^2*t^4 + 439104328960*n^4*d^3*t^4 + 210910499296*n^3*d^4*t^4 + 41405855600*n^2*d^5*t^4 + 3074509320*n*d^6*t^4 + 61525332*d^7*t^4 + 13164544000*n^6*l*t^4 + 165066342400*n^5*d*l*t^4 + 495045816320*n^4*d^2*l*t^4 + 505863004160*n^3*d^3*l*t^4 + 197226465664*n^2*d^4*l*t^4 + 28863019680*n*d^5*l*t^4 + 1237312080*d^6*l*t^4 + 8716288000*n^5*l^2*t^4 + 94351564800*n^4*d*l^2*t^4 + 237817507840*n^3*d^2*l^2*t^4 + 195763781120*n^2*d^3*l^2*t^4 + 56160220992*n*d^4*l^2*t^4 + 4645326240*d^5*l^2*t^4 + 2512896000*n^4*l^3*t^4 + 22866329600*n^3*d*l^3*t^4 + 46314055680*n^2*d^2*l^3*t^4 + 27981434880*n*d^3*l^3*t^4 + 4560878592*d^4*l^3*t^4 + 264192000*n^3*l^4*t^4 + 1934131200*n^2*d*l^4*t^4 + 2896220160*n*d^2*l^4*t^4 + 1021317120*d^3*l^4*t^4 + 950272000*n^5*t^6 + 10329907200*n^4*d*t^6 + 26641807360*n^3*d^2*t^6 + 22733160960*n^2*d^3*t^6 + 6817752576*n*d^4*t^6 + 593191296*d^5*t^6 + 837632000*n^4*l*t^6 + 7652147200*n^3*d*l*t^6 + 15576053760*n^2*d^2*l*t^6 + 9433006080*n*d^3*l*t^6 + 1530574848*d^4*l*t^6 + 176128000*n^3*l^2*t^6 + 1289420800*n^2*d*l^2*t^6 + 1930813440*n*d^2*l^2*t^6 + 680878080*d^3*l^2*t^6 + 44032000*n^3*t^8 + 322355200*n^2*d*t^8 + 482703360*n*d^2*t^8 + 170219520*d^3*t^8 + 598722150400*n^10 + 7602127339520*n^9*d + 25850349899776*n^8*d^2 + 31592578633728*n^7*d^3 + 15782835077120*n^6*d^4 + 3478894374912*n^5*d^5 + 338955333376*n^4*d^6 + 13085859072*n^3*d^7 + 141800704*n^2*d^8 + 2012895641600*n^9*l + 23288892129280*n^8*d*l + 71630180859904*n^7*d^2*l + 79344029052928*n^6*d^3*l + 36276899251200*n^5*d^4*l + 7376910005760*n^4*d^5*l + 663048645632*n^3*d^6*l + 23386036864*n^2*d^7*l + 225258048*n*d^8*l + 2918313164800*n^8*l^2 + 30418124144640*n^7*d*l^2 + 83736502935552*n^6*d^2*l^2 + 83187496343552*n^5*d^3*l^2 + 34194466806400*n^4*d^4*l^2 + 6186266145280*n^3*d^5*l^2 + 477668932800*n^2*d^6*l^2 + 13282671552*n*d^7*l^2 + 78386904*d^8*l^2 + 2371841228800*n^7*l^3 + 21995782307840*n^6*d*l^3 + 53546440507392*n^5*d^2*l^3 + 46932854348800*n^4*d^3*l^3 + 16824706754560*n^3*d^4*l^3 + 2552977413120*n^2*d^5*l^3 + 150203145120*n*d^6*l^3 + 2432023056*d^7*l^3 + 1175994368000*n^6*l^4 + 9569285734400*n^5*d*l^4 + 20262353246720*n^4*d^2*l^4 + 15241265308160*n^3*d^3*l^4 + 4518218252880*n^2*d^4*l^4 + 515146630608*n*d^5*l^4 + 17366569524*d^6*l^4 + 362492723200*n^5*l^5 + 2542642012160*n^4*d*l^5 + 4560313847808*n^3*d^2*l^5 + 2801333305344*n^2*d^3*l^5 + 618870861120*n*d^4*l^5 + 40246045920*d^5*l^5 + 67444940800*n^4*l^6 + 397131120640*n^3*d*l^6 + 575356669952*n^2*d^2*l^6 + 261258991104*n*d^3*l^6 + 32869523520*d^4*l^6 + 6850150400*n^3*l^7 + 32349470720*n^2*d*l^7 + 34374506496*n*d^2*l^7 + 8862852096*d^3*l^7 + 282726400*n^2*l^8 + 972779520*n*d*l^8 + 585778176*d^2*l^8 + 404170342400*n^8*t^2 + 4267331256320*n^7*d*t^2 + 12301834121216*n^6*d^2*t^2 + 13075363028992*n^5*d^3*t^2 + 5669314921856*n^4*d^4*t^2 + 1046574945536*n^3*d^5*t^2 + 78981685184*n^2*d^6*t^2 + 2021907072*n*d^7*t^2 + 10083240*d^8*t^2 + 990352179200*n^7*l*t^2 + 9339343912960*n^6*d*l*t^2 + 23713492062208*n^5*d^2*l*t^2 + 21875636444160*n^4*d^3*l*t^2 + 8114774825472*n^3*d^4*l*t^2 + 1245131419520*n^2*d^5*l*t^2 + 72729633312*n*d^6*l*t^2 + 1156447152*d^7*l*t^2 + 988946432000*n^6*l^2*t^2 + 8192444006400*n^5*d*l^2*t^2 + 17928765245440*n^4*d^2*l^2*t^2 + 13952820633600*n^3*d^3*l^2*t^2 + 4224368191200*n^2*d^4*l^2*t^2 + 485692603776*n*d^5*l^2*t^2 + 16377950232*d^6*l^2*t^2 + 511803392000*n^5*l^3*t^2 + 3642645299200*n^4*d*l^3*t^2 + 6675734118400*n^3*d^2*l^3*t^2 + 4184395432960*n^2*d^3*l^3*t^2 + 935540540544*n*d^4*l^3*t^2 + 61005339072*d^5*l^3*t^2 + 143490048000*n^4*l^4*t^2 + 852570521600*n^3*d*l^4*t^2 + 1249832258560*n^2*d^2*l^4*t^2 + 572549683200*n*d^3*l^4*t^2 + 72061289856*d^4*l^4*t^2 + 20476723200*n^3*l^5*t^2 + 97003356160*n^2*d*l^5*t^2 + 103320557568*n*d^2*l^5*t^2 + 26565682176*d^3*l^5*t^2 + 1130905600*n^2*l^6*t^2 + 3891118080*n*d*l^6*t^2 + 2343112704*d^2*l^6*t^2 + 95815270400*n^6*t^4 + 807659192320*n^5*d*t^4 + 1827215126016*n^4*d^2*t^4 + 1487760655872*n^3*d^3*t^4 + 471795535248*n^2*d^4*t^4 + 55937025456*n*d^5*t^4 + 1902731364*d^6*t^4 + 150490316800*n^5*l*t^4 + 1086818263040*n^4*d*l*t^4 + 2042754240512*n^3*d^2*l*t^4 + 1320019002368*n^2*d^3*l*t^4 + 303533836608*n*d^4*l*t^4 + 20193278688*d^5*l*t^4 + 85235097600*n^4*l^2*t^4 + 511470305280*n^3*d*l^2*t^4 + 760621901824*n^2*d^2*l^2*t^4 + 353197714944*n*d^3*l^2*t^4 + 44806496832*d^4*l^2*t^4 + 20402995200*n^3*l^3*t^4 + 96958300160*n^2*d*l^3*t^4 + 103517595648*n*d^2*l^3*t^4 + 26542808064*d^3*l^3*t^4 + 1696358400*n^2*l^4*t^4 + 5836677120*n*d*l^4*t^4 + 3514669056*d^2*l^4*t^4 + 9189990400*n^4*t^6 + 56178360320*n^3*d*t^6 + 86501026816*n^2*d^2*t^6 + 42035493888*n*d^3*t^6 + 5614122240*d^4*t^6 + 6776422400*n^3*l*t^6 + 32304414720*n^2*d*l*t^6 + 34571544576*n*d^2*l*t^6 + 8839977984*d^3*l*t^6 + 1130905600*n^2*l^2*t^6 + 3891118080*n*d*l^2*t^6 + 2343112704*d^2*l^2*t^6 + 282726400*n^2*t^8 + 972779520*n*d*t^8 + 585778176*d^2*t^8 + 7155212615680*n^9 + 62908461547520*n^8*d + 154811315175424*n^7*d^2 + 140195404521472*n^6*d^3 + 52599067639808*n^5*d^4 + 8659490494464*n^4*d^5 + 610978206208*n^3*d^6 + 16036543488*n^2*d^7 + 104368512*n*d^8 + 22015345950720*n^8*l + 173590705438720*n^7*d*l + 379928906768384*n^6*d^2*l + 306495069986816*n^5*d^3*l + 102919482892800*n^4*d^4*l + 15112041266176*n^3*d^5*l + 930785287040*n^2*d^6*l + 20119153920*n*d^7*l + 89494848*d^8*l + 28861620879360*n^7*l^2 + 201024438353920*n^6*d*l^2 + 386138813956096*n^5*d^2*l^2 + 272971712471040*n^4*d^3*l^2 + 79577269187328*n^3*d^4*l^2 + 9801797538176*n^2*d^5*l^2 + 463901020416*n*d^6*l^2 + 5970995712*d^7*l^2 + 20850431426560*n^6*l^3 + 126361754910720*n^5*d*l^3 + 209431084810240*n^4*d^2*l^3 + 126168424555520*n^3*d^3*l^3 + 30247497260032*n^2*d^4*l^3 + 2791327766016*n*d^5*l^3 + 75821848128*d^6*l^3 + 8990767513600*n^5*l^4 + 46578491904000*n^4*d*l^4 + 64850051763200*n^3*d^2*l^4 + 31655139132160*n^2*d^3*l^4 + 5611287723456*n*d^4*l^4 + 293140175904*d^5*l^4 + 2345300541440*n^4*l^5 + 10116629135360*n^3*d*l^5 + 11275998185472*n^2*d^2*l^5 + 4027432321536*n*d^3*l^5 + 401589072000*d^4*l^5 + 356354703360*n^3*l^6 + 1220857692160*n^2*d*l^6 + 986730196992*n*d^2*l^6 + 197107596288*d^3*l^6 + 28027617280*n^2*l^7 + 69120860160*n*d*l^7 + 31022419968*d^2*l^7 + 803143680*n*l^8 + 1092648960*d*l^8 + 3927990599680*n^7*t^2 + 27817248194560*n^6*d*t^2 + 56701684137984*n^5*d^2*t^2 + 43378920228864*n^4*d^3*t^2 + 13410656593664*n^3*d^4*t^2 + 1686406856192*n^2*d^5*t^2 + 77589340032*n*d^6*t^2 + 908928288*d^7*t^2 + 8551647805440*n^6*l*t^2 + 53093762908160*n^5*d*l*t^2 + 92667013672960*n^4*d^2*l*t^2 + 59062355145728*n^3*d^3*l*t^2 + 14667024032000*n^2*d^4*l*t^2 + 1368705378432*n*d^5*l*t^2 + 36911582208*d^6*l*t^2 + 7448761139200*n^5*l^2*t^2 + 39539933224960*n^4*d*l^2*t^2 + 57148554833920*n^3*d^2*l^2*t^2 + 28889137815040*n^2*d^3*l^2*t^2 + 5227611483072*n*d^4*l^2*t^2 + 275251266144*d^5*l^2*t^2 + 3272155136000*n^4*l^3*t^2 + 14364701573120*n^3*d*l^3*t^2 + 16372057856000*n^2*d^2*l^3*t^2 + 5958976106496*n*d^3*l^3*t^2 + 599781002112*d^4*l^3*t^2 + 750613708800*n^3*l^4*t^2 + 2595969597440*n^2*d*l^4*t^2 + 2118657822720*n*d^2*l^4*t^2 + 424958552064*d^3*l^4*t^2 + 83131760640*n^2*l^5*t^2 + 205254696960*n*d*l^5*t^2 + 91943350272*d^2*l^5*t^2 + 3212574720*n*l^6*t^2 + 4370595840*d*l^6*t^2 + 713849569280*n^5*t^4 + 3886598164480*n^4*d*t^4 + 5838649840640*n^3*d^2*t^4 + 3097029854976*n^2*d^3*t^4 + 587214072576*n*d^4*t^4 + 31837670208*d^5*t^4 + 951656693760*n^4*l*t^4 + 4262195937280*n^3*d*l*t^4 + 4998333952000*n^2*d^2*l*t^4 + 1877886598656*n*d^3*l*t^4 + 194335227648*d^4*l*t^4 + 441688965120*n^3*l^2*t^4 + 1545183887360*n^2*d*l^2*t^4 + 1278568427520*n*d^2*l^2*t^4 + 259344681984*d^3*l^2*t^4 + 82180669440*n^2*l^3*t^4 + 203146813440*n*d*l^3*t^4 + 90819440640*d^2*l^3*t^4 + 4818862080*n*l^4*t^4 + 6555893760*d*l^4*t^4 + 47429959680*n^3*t^6 + 171266375680*n^2*d*t^6 + 148248317952*n*d^2*t^6 + 31694782464*d^3*t^6 + 27076526080*n^2*l*t^6 + 67012976640*n*d*l*t^6 + 29898510336*d^2*l*t^6 + 3212574720*n*l^2*t^6 + 4370595840*d*l^2*t^6 + 803143680*n*t^8 + 1092648960*d*t^8 + 56278337847296*n^8 + 365982497439744*n^7*d + 670304835768320*n^6*d^2 + 453199094558720*n^5*d^3 + 126468694014208*n^4*d^4 + 15120060794368*n^3*d^5 + 732565795712*n^2*d^6 + 11768421504*n*d^7 + 35068176*d^8 + 157985554038784*n^7*l + 898325287829504*n^6*d*l + 1429754099343360*n^5*d^2*l + 839648093747200*n^4*d^3*l + 202327847190528*n^3*d^4*l + 20334927282176*n^2*d^5*l + 769214529408*n*d^6*l + 7697761344*d^7*l + 185572680466432*n^6*l^2 + 905961227534336*n^5*d*l^2 + 1230584090081280*n^4*d^2*l^2 + 610492151324672*n^3*d^3*l^2 + 120295360569984*n^2*d^4*l^2 + 9055331492736*n*d^5*l^2 + 198305080992*d^6*l^2 + 117279916490752*n^5*l^3 + 482513178296320*n^4*d*l^3 + 544389253857280*n^3*d^2*l^3 + 216856766601728*n^2*d^3*l^3 + 31383890109312*n*d^4*l^3 + 1332958989888*d^5*l^3 + 42910774251520*n^4*l^4 + 144999557038080*n^3*d*l^4 + 129491965575680*n^2*d^2*l^4 + 37373030774784*n*d^3*l^4 + 3015011835072*d^4*l^4 + 9117172563968*n^3*l^5 + 24175664095232*n^2*d*l^5 + 15475912581120*n*d^2*l^5 + 2469268767744*d^3*l^5 + 1061822062592*n^2*l^6 + 2005765742592*n*d*l^6 + 704832675840*d^2*l^6 + 57426395136*n*l^7 + 59098226688*d*l^7 + 851705856*l^8 + 24742956630016*n^6*t^2 + 123218794807296*n^5*d*t^2 + 180114782914560*n^4*d^2*t^2 + 97847420542976*n^3*d^3*t^2 + 20577734970496*n^2*d^4*t^2 + 1585215894528*n*d^5*t^2 + 33690967200*d^6*t^2 + 47133687676928*n^5*l*t^2 + 200073413591040*n^4*d*l*t^2 + 239824123392000*n^3*d^2*l*t^2 + 101553705223680*n^2*d^3*l*t^2 + 15248972205696*n*d^4*l*t^2 + 655410538944*d^5*l*t^2 + 34926401740800*n^4*l^2*t^2 + 121563505049600*n^3*d*l^2*t^2 + 113075075905536*n^2*d^2*l^2*t^2 + 33813952654848*n*d^3*l^2*t^2 + 2782397678400*d^4*l^2*t^2 + 12512378552320*n^3*l^3*t^2 + 33837087293440*n^2*d*l^3*t^2 + 22146160459776*n*d^2*l^3*t^2 + 3591854834688*d^3*l^3*t^2 + 2203390566400*n^2*l^4*t^2 + 4197640888320*n*d*l^4*t^2 + 1483765032960*d^2*l^4*t^2 + 168207925248*n*l^5*t^2 + 172733718528*d*l^5*t^2 + 3406823424*l^6*t^2 + 3319197863936*n^4*t^4 + 11918515470336*n^3*d*t^4 + 11565326992896*n^2*d^2*t^4 + 3634907460096*n*d^3*t^4 + 313207926912*d^4*t^4 + 3596772442112*n^3*l*t^4 + 9964775809024*n^2*d*l*t^4 + 6723971874816*n*d^2*l*t^4 + 1125507667968*d^3*l*t^4 + 1279822536704*n^2*l^2*t^4 + 2467371098112*n*d*l^2*t^4 + 882895417344*d^2*l^2*t^4 + 164136665088*n*l^3*t^4 + 168172756992*d*l^3*t^4 + 5110235136*l^4*t^4 + 137723191296*n^2*t^6 + 277232984064*n*d*t^6 + 104599185408*d^2*t^6 + 53355134976*n*l*t^6 + 54537265152*d*l*t^6 + 3406823424*l^2*t^6 + 851705856*t^8 + 306554275102720*n^7 + 1533181133094912*n^6*d + 2112371149217792*n^5*d^2 + 1059237484027904*n^4*d^3 + 214307792778752*n^3*d^4 + 17646812933376*n^2*d^5 + 527452407168*n*d^6 + 3934244160*d^7 + 780866446950400*n^6*l + 3290024706113536*n^5*d*l + 3815328338714624*n^4*d^2*l + 1599185973719040*n^3*d^3*l + 262966581208064*n^2*d^4*l + 16239177994752*n*d^5*l + 285102413568*d^6*l + 810304936017920*n^5*l^2 + 2817778879299584*n^4*d*l^2 + 2675708557271040*n^3*d^2*l^2 + 891122297757696*n^2*d^3*l^2 + 106895270198016*n*d^4*l^2 + 3720024012672*d^5*l^2 + 437577170124800*n^4*l^3 + 1224263005175808*n^3*d*l^3 + 906997034674176*n^2*d^2*l^3 + 216466496030208*n*d^3*l^3 + 14357905325568*d^4*l^3 + 130894037770240*n^3*l^4 + 281926877724672*n^2*d*l^4 + 147565774399488*n*d^2*l^4 + 19234526395392*d^3*l^4 + 21297040916480*n^2*l^5 + 32142023737344*n*d*l^5 + 9105476124672*d^2*l^5 + 1693312204800*n*l^6 + 1377293377536*d*l^6 + 47180021760*l^7 + 105349878120448*n^5*t^2 + 375255357898752*n^4*d*t^2 + 389290505654272*n^3*d^2*t^2 + 143730512955392*n^2*d^3*t^2 + 18541410491904*n*d^4*t^2 + 663190560000*d^5*t^2 + 171970182676480*n^4*l*t^2 + 499794310037504*n^3*d*l*t^2 + 396568449640448*n^2*d^2*l*t^2 + 101044194144768*n*d^3*l*t^2 + 6966140850432*d^4*l*t^2 + 104400046243840*n^3*l^2*t^2 + 232532165541888*n^2*d*l^2*t^2 + 127040328744960*n*d^2*l^2*t^2 + 17149004550144*d^3*l^2*t^2 + 28619078533120*n^2*l^3*t^2 + 44092800024576*n*d*l^3*t^2 + 12749232734208*d^2*l^3*t^2 + 3441746411520*n*l^4*t^2 + 2815524126720*d*l^4*t^2 + 135757430784*l^5*t^2 + 9863949574144*n^3*t^4 + 22764814893056*n^2*d*t^4 + 13008486266880*n*d^2*t^4 + 1846446778368*d^3*t^4 + 8127792644096*n^2*l*t^4 + 12865297022976*n*d*l*t^4 + 3836989071360*d^2*l*t^4 + 1966068645888*n*l^2*t^4 + 1626700161024*d*l^2*t^4 + 129974796288*l^3*t^4 + 213069201408*n*t^6 + 185755041792*d*t^6 + 41397387264*l*t^6 + 1183643757641728*n^6 + 4655920385064960*n^5*d + 4804739510022144*n^4*d^2 + 1745031255052288*n^3*d^3 + 243054870322432*n^2*d^4 + 12378547260672*n*d^5 + 172785669696*d^6 + 2711142248873984*n^5*l + 8520540526346240*n^4*d*l + 7071045098119168*n^3*d^2*l + 2016394030569472*n^2*d^3*l + 203515293851136*n*d^4*l + 5842137611520*d^5*l + 2432838536069120*n^4*l^2 + 5969175688560640*n^3*d*l^2 + 3797682612242432*n^2*d^2*l^2 + 766775571965952*n*d^3*l^2 + 42456592159488*d^4*l^2 + 1082773717319680*n^3*l^3 + 1989845082939392*n^2*d*l^3 + 878956657846272*n*d^2*l^3 + 95686851704832*d^3*l^3 + 249188525019136*n^2*l^4 + 313040772870144*n*d*l^4 + 73519376292864*d^2*l^4 + 27681196523520*n*l^5 + 18351067521024*d*l^5 + 1129787375616*l^6 + 306296096751616*n^4*t^2 + 774721000734720*n^3*d*t^2 + 547426863724544*n^2*d^2*t^2 + 124132139139072*n*d^3*t^2 + 7455175801344*d^4*t^2 + 415299571679232*n^3*l*t^2 + 797918828142592*n^2*d*l*t^2 + 380154780825600*n*d^2*l*t^2 + 44335050882048*d^3*l*t^2 + 194233082126336*n^2*l^2*t^2 + 252947693641728*n*d*l^2*t^2 + 62035884564480*d^2*l^2*t^2 + 36242681856000*n*l^3*t^2 + 24507373584384*d*l^3*t^2 + 2233754615808*l^4*t^2 + 18301413756928*n^2*t^4 + 24781641560064*n*d*t^4 + 6366611579904*d^2*t^4 + 10166769205248*n*l*t^4 + 7071943237632*d*l*t^4 + 1250550300672*l^2*t^4 + 136900509696*t^6 + 3255584372817920*n^5 + 10167891400327168*n^4*d + 7689902014152704*n^3*d^2 + 1923115552591872*n^2*d^3 + 165680432560128*n*d^4 + 3948651233280*d^5 + 6608354798469120*n^4*l + 15285970142101504*n^3*d*l + 8666055084023808*n^2*d^2*l + 1514865008842752*n*d^3*l + 71091623623680*d^4*l + 4959220912488448*n^3*l^2 + 8241189218697216*n^2*d*l^2 + 3177147300139008*n*d^2*l^2 + 295467661357056*d^3*l^2 + 1713813394194432*n^2*l^3 + 1880245309022208*n*d*l^3 + 377647993995264*d^2*l^3 + 270759718109184*n*l^4 + 152047182569472*d*l^4 + 15450718371840*l^5 + 598560767344640*n^3*t^2 + 1035823410167808*n^2*d*t^2 + 451792573095936*n*d^2*t^2 + 47838115454976*d^3*t^2 + 639947766005760*n^2*l*t^2 + 738389590695936*n*d*l*t^2 + 160866443096064*d^2*l*t^2 + 205523067813888*n*l^2*t^2 + 119711135342592*d*l^2*t^2 + 19586538307584*l^3*t^2 + 19381681324032*n*t^4 + 11767531732992*d*t^4 + 5424749346816*l*t^4 + 6307467688148992*n^4 + 15576808748875776*n^3*d + 8222825831792640*n^2*d^2 + 1273418612834304*n*d^3 + 51359026876416*d^4 + 11078071892312064*n^3*l + 18096921761611776*n^2*d*l + 6323617891516416*n*d^2*l + 514010234953728*d^3*l + 6571679757434880*n^2*l^2 + 6699230804705280*n*d*l^2 + 1190510062571520*d^2*l^2 + 1575686765150208*n*l^3 + 787617250099200*d*l^3 + 128667130085376*l^4 + 749532066152448*n^2*t^2 + 808610123808768*n*d*t^2 + 166068085358592*d^2*t^2 + 570786045493248*n*l*t^2 + 301590289022976*d*l*t^2 + 94613229748224*l^2*t^2 + 8957550919680*t^4 + 8350528752844800*n^3 + 15906140848128000*n^2*d + 5280223803604992*n*d^2 + 383552337346560*d^3 + 12165935136768000*n^2*l + 12738840093130752*n*d*l + 2083866748452864*d^2*l + 5118154058760192*n*l^2 + 2438065320689664*d*l^2 + 642151506640896*l^3 + 540773698240512*n*t^2 + 279650931572736*d*t^2 + 224486415138816*l*t^2 + 7113721667125248*n^2 + 9739767958732800*n*d + 1542696187723776*d^2 + 7885998331527168*n*l + 4047566311784448*d*l + 1783038718771200*l^2 + 169968742170624*t^2 + 3455658208788480*n + 2712467511705600*d + 2291594774446080*l + 706813976641536


==> anc/geq3_min_4.csv <==
A,(4*n^2 + 4*n*l + 2*l^2 + 8*n*λ + 4*l*λ + 2*λ^2 + 16*n + 14*l + 10*λ + 8)/(8*n^2 + 8*n*l + 40*n + 16*l + 48)
B,(4*n^2 + 4*n*l + l^2 + 4*n*λ + 2*l*λ + λ^2 - 6*n - 3*l - 3*λ + 2)/(8*n^2 + 8*n*l + 40*n + 16*l + 48)
N,1
l_0,3
r_N,(l^4 + 4*l^3*λ + 6*l^2*λ^2 + 4*l*λ^3 + λ^4 + 14*l^3 + 34*l^2*λ + 26*l*λ^2 + 6*λ^3 + 35*l^2 + 38*l*λ + 11*λ^2 - 2*l - 18*λ)/(8*l^3 + 16*l^2*λ + 8*l*λ^2 + 64*l^2 + 56*l*λ + 24*λ^2 + 104*l + 24*λ - 48)
rtilde,(896*n^4 + 1088*n^3*l + 192*n^2*l^2 + 896*n^3*λ + 448*n^2*l*λ + 224*n^2*λ^2 + 3200*n^3 + 2368*n^2*l + 576*n*l^2 + 2624*n^2*λ + 1312*n*l*λ + 544*n*λ^2 + 1792*n^2 + 512*n*l + 384*l^2 + 1856*n*λ + 480*l*λ + 192*λ^2 - 2560*n + 256*l + 384*λ - 1024)/(896*n^4 + 896*n^3*l + 4864*n^3 + 3072*n^2*l + 9088*n^2 + 2944*n*l + 6656*n + 768*l + 1536)
delta_N,(-3*l^4 - 11*l^3*λ - 13*l^2*λ^2 - 5*l*λ^3 + 54*l^3 + 95*l^2*λ + 34*l*λ^2 - 15*λ^3 + 195*l^2 + 52*l*λ + 69*λ^2 - 78*l - 126*λ + 72)/(18*l^4 + 71*l^3*λ + 103*l^2*λ^2 + 65*l*λ^3 + 15*λ^4 + 156*l^3 + 415*l^2*λ + 356*l*λ^2 + 105*λ^3 + 330*l^2 + 518*l*λ + 96*λ^2 + 48*l - 144*λ - 72)
C,(392*n^8 + 784*n^7*l + 490*n^6*l^2 + 98*n^5*l^3 + 392*n^7*λ + 588*n^6*l*λ + 196*n^5*l^2*λ + 98*n^6*λ^2 + 98*n^5*l*λ^2 + 3276*n^7 + 6062*n^6*l + 3752*n^5*l^2 + 770*n^4*l^3 + 3570*n^6*λ + 4718*n^5*l*λ + 1540*n^4*l^2*λ + 966*n^5*λ^2 + 770*n^4*l*λ^2 + 9480*n^6 + 16678*n^5*l + 10380*n^4*l^2 + 2230*n^3*l^3 + 12182*n^5*λ + 14150*n^4*l*λ + 4460*n^3*l^2*λ + 3770*n^4*λ^2 + 2230*n^3*l*λ^2 + 8952*n^5 + 18290*n^4*l + 12520*n^3*l^2 + 2950*n^2*l^3 + 18330*n^4*λ + 19930*n^3*l*λ + 5900*n^2*l^2*λ + 7410*n^3*λ^2 + 2950*n^2*l*λ^2 - 6312*n^4 + 2146*n^3*l + 5810*n^2*l^2 + 1752*n*l^3 + 8378*n^3*λ + 13462*n^2*l*λ + 3504*n*l^2*λ + 7652*n^2*λ^2 + 1752*n*l*λ^2 - 15636*n^3 - 10672*n^2*l + 48*n*l^2 + 360*l^3 - 7500*n^2*λ + 3912*n*l*λ + 720*l^2*λ + 3864*n*λ^2 + 360*l*λ^2 - 5000*n^2 - 7368*n*l - 360*l^2 - 8712*n*λ + 360*l*λ + 720*λ^2 + 3408*n - 1440*l - 2160*λ + 1440)/(784*n^8 + 1904*n^7*l + 1492*n^6*l^2 + 408*n^5*l^3 + 36*n^4*l^4 + 1568*n^7*λ + 2688*n^6*l*λ + 1288*n^5*l^2*λ + 168*n^4*l^3*λ + 1176*n^6*λ^2 + 1260*n^5*l*λ^2 + 280*n^4*l^2*λ^2 + 392*n^5*λ^3 + 196*n^4*l*λ^3 + 49*n^4*λ^4 + 8736*n^7 + 17608*n^6*l + 11716*n^5*l^2 + 3132*n^4*l^3 + 288*n^3*l^4 + 15680*n^6*λ + 22880*n^5*l*λ + 10072*n^4*l^2*λ + 1332*n^3*l^3*λ + 10472*n^5*λ^2 + 9934*n^4*l*λ^2 + 2164*n^3*l^2*λ^2 + 3080*n^4*λ^3 + 1442*n^3*l*λ^3 + 336*n^3*λ^4 + 37440*n^6 + 60904*n^5*l + 34252*n^4*l^2 + 8712*n^3*l^3 + 828*n^2*l^4 + 60416*n^5*λ + 73080*n^4*l*λ + 28136*n^3*l^2*λ + 3654*n^2*l^3*λ + 35576*n^4*λ^2 + 28424*n^3*l*λ^2 + 5639*n^2*l^2*λ^2 + 8920*n^3*λ^3 + 3543*n^2*l*λ^3 + 779*n^2*λ^4 + 74464*n^5 + 94920*n^4*l + 46700*n^3*l^2 + 10884*n^2*l^3 + 1008*n*l^4 + 110728*n^4*λ + 108392*n^3*l*λ + 35134*n^2*l^2*λ + 4014*n*l^3*λ + 57560*n^3*λ^2 + 36740*n^2*l*λ^2 + 5609*n*l^2*λ^2 + 11800*n^2*λ^3 + 3299*n*l*λ^3 + 696*n*λ^4 + 57904*n^4 + 58312*n^3*l + 29568*n^2*l^2 + 6384*n*l^3 + 432*l^4 + 92320*n^3*λ + 72932*n^2*l*λ + 20434*n*l^2*λ + 1380*l^3*λ + 44672*n^2*λ^2 + 21426*n*l*λ^2 + 1626*l^2*λ^2 + 7008*n*λ^3 + 870*l*λ^3 + 180*λ^4 - 16640*n^3 - 2896*n^2*l + 7024*n*l^2 + 1872*l^3 + 18232*n^2*λ + 17980*n*l*λ + 5132*l^2*λ + 14608*n*λ^2 + 4572*l*λ^2 + 1440*λ^3 - 48256*n^2 - 14368*n*l + 768*l^2 - 14688*n*λ + 1864*l*λ + 1632*λ^2 - 19968*n - 3648*l - 4896*λ - 2304)
epsilon,(-252*n^7*l - 246*n^6*l^2 + 12*n^5*l^3 + 6*n^4*l^4 - 168*n^6*l*λ - 56*n^5*l^2*λ + 14*n^4*l^3*λ - 42*n^5*l*λ^2 + 7*n^4*l^2*λ^2 - 756*n^7 - 1990*n^6*l - 626*n^5*l^2 + 128*n^4*l^3 + 24*n^3*l^4 - 406*n^6*λ - 1066*n^5*l*λ - 360*n^4*l^2*λ + 13*n^3*l^3*λ - 126*n^5*λ^2 - 319*n^4*l*λ^2 - 74*n^3*l^2*λ^2 - 49*n^4*λ^3 - 49*n^3*l*λ^3 - 5968*n^6 - 4206*n^5*l + 2624*n^4*l^2 + 772*n^3*l^3 - 6*n^2*l^4 - 3170*n^5*λ - 1280*n^4*l*λ + 451*n^3*l^2*λ - 214*n^2*l^3*λ - 670*n^4*λ^2 - 493*n^3*l*λ^2 - 446*n^2*l^2*λ^2 - 336*n^3*λ^3 - 189*n^2*l*λ^3 - 16232*n^5 + 1286*n^4*l + 9170*n^3*l^2 + 2416*n^2*l^3 - 96*n*l^4 - 9278*n^4*λ + 3950*n^3*l*λ + 4372*n^2*l^2*λ - 495*n*l^3*λ - 698*n^3*λ^2 + 271*n^2*l*λ^2 - 611*n*l^2*λ^2 - 779*n^2*λ^3 - 212*n*l*λ^3 - 15528*n^4 + 8354*n^3*l + 7382*n^2*l^2 + 3200*n*l^3 - 72*l^4 - 13046*n^3*λ + 11516*n^2*l*λ + 5403*n*l^2*λ - 210*l^3*λ + 1158*n^2*λ^2 + 785*n*l*λ^2 - 186*l^2*λ^2 - 696*n*λ^3 - 60*l*λ^3 + 2732*n^3 - 4336*n^2*l + 1736*n*l^2 + 1248*l^3 - 9436*n^2*λ + 9632*n*l*λ + 1378*l^2*λ + 2088*n*λ^2 + 258*l*λ^2 - 180*λ^3 + 10104*n^2 - 13832*n*l + 1032*l^2 - 3496*n*λ + 2096*l*λ + 648*λ^2 + 2128*n - 3552*l - 624*λ - 96)/(784*n^8 + 1904*n^7*l + 1492*n^6*l^2 + 408*n^5*l^3 + 36*n^4*l^4 + 1568*n^7*λ + 2688*n^6*l*λ + 1288*n^5*l^2*λ + 168*n^4*l^3*λ + 1176*n^6*λ^2 + 1260*n^5*l*λ^2 + 280*n^4*l^2*λ^2 + 392*n^5*λ^3 + 196*n^4*l*λ^3 + 49*n^4*λ^4 + 8736*n^7 + 17608*n^6*l + 11716*n^5*l^2 + 3132*n^4*l^3 + 288*n^3*l^4 + 15680*n^6*λ + 22880*n^5*l*λ + 10072*n^4*l^2*λ + 1332*n^3*l^3*λ + 10472*n^5*λ^2 + 9934*n^4*l*λ^2 + 2164*n^3*l^2*λ^2 + 3080*n^4*λ^3 + 1442*n^3*l*λ^3 + 336*n^3*λ^4 + 37440*n^6 + 60904*n^5*l + 34252*n^4*l^2 + 8712*n^3*l^3 + 828*n^2*l^4 + 60416*n^5*λ + 73080*n^4*l*λ + 28136*n^3*l^2*λ + 3654*n^2*l^3*λ + 35576*n^4*λ^2 + 28424*n^3*l*λ^2 + 5639*n^2*l^2*λ^2 + 8920*n^3*λ^3 + 3543*n^2*l*λ^3 + 779*n^2*λ^4 + 74464*n^5 + 94920*n^4*l + 46700*n^3*l^2 + 10884*n^2*l^3 + 1008*n*l^4 + 110728*n^4*λ + 108392*n^3*l*λ + 35134*n^2*l^2*λ + 4014*n*l^3*λ + 57560*n^3*λ^2 + 36740*n^2*l*λ^2 + 5609*n*l^2*λ^2 + 11800*n^2*λ^3 + 3299*n*l*λ^3 + 696*n*λ^4 + 57904*n^4 + 58312*n^3*l + 29568*n^2*l^2 + 6384*n*l^3 + 432*l^4 + 92320*n^3*λ + 72932*n^2*l*λ + 20434*n*l^2*λ + 1380*l^3*λ + 44672*n^2*λ^2 + 21426*n*l*λ^2 + 1626*l^2*λ^2 + 7008*n*λ^3 + 870*l*λ^3 + 180*λ^4 - 16640*n^3 - 2896*n^2*l + 7024*n*l^2 + 1872*l^3 + 18232*n^2*λ + 17980*n*l*λ + 5132*l^2*λ + 14608*n*λ^2 + 4572*l*λ^2 + 1440*λ^3 - 48256*n^2 - 14368*n*l + 768*l^2 - 14688*n*λ + 1864*l*λ + 1632*λ^2 - 19968*n - 3648*l - 4896*λ - 2304)
bounddelta,243*l^8 + 946*l^6*t^2 + 1388*l^4*t^4 + 910*l^2*t^6 + 225*t^8 + 14364*l^7 + 35344*l^5*t^2 + 28188*l^3*t^4 + 7080*l*t^6 + 260910*l^6 + 378486*l^4*t^2 + 156074*l^2*t^4 + 19170*t^6 + 2259936*l^5 + 2097196*l^3*t^2 + 260076*l*t^4 + 10731123*l^4 + 7264840*l^2*t^2 + 52677*t^4 + 29068452*l^3 + 14864172*l*t^2 + 43299180*l^2 + 13055940*t^2 + 30087072*l + 4935168
boundC,1053696*n^17*l + 6221824*n^16*l^2 + 15941632*n^15*l^3 + 23255808*n^14*l^4 + 21276352*n^13*l^5 + 12628288*n^12*l^6 + 4820352*n^11*l^7 + 1113984*n^10*l^8 + 133056*n^9*l^9 + 5184*n^8*l^10 + 2765952*n^16*t^2 + 11327232*n^15*l*t^2 + 20479648*n^14*l^2*t^2 + 22684704*n^13*l^3*t^2 + 17603264*n^12*l^4*t^2 + 9517088*n^11*l^5*t^2 + 3198944*n^10*l^6*t^2 + 551040*n^9*l^7*t^2 + 32256*n^8*l^8*t^2 + 1728720*n^14*t^4 + 5235552*n^13*l*t^4 + 6944280*n^12*l^2*t^4 + 5256720*n^11*l^3*t^4 + 2422168*n^10*l^4*t^4 + 628768*n^9*l^5*t^4 + 64288*n^8*l^6*t^4 + 345744*n^12*t^6 + 732648*n^11*l*t^6 + 614656*n^10*l^2*t^6 + 252448*n^9*l^3*t^6 + 43904*n^8*l^4*t^6 + 21609*n^10*t^8 + 28812*n^9*l*t^8 + 9604*n^8*l^2*t^8 + 33981696*n^17 + 232358784*n^16*l + 690601408*n^15*l^2 + 1181092256*n^14*l^3 + 1294484352*n^13*l^4 + 953938048*n^12*l^5 + 477942656*n^11*l^6 + 158708448*n^10*l^7 + 32422464*n^9*l^8 + 3459456*n^8*l^9 + 124416*n^7*l^10 + 143236800*n^15*t^2 + 551633376*n^14*l*t^2 + 949871328*n^13*l^2*t^2 + 999535120*n^12*l^3*t^2 + 713998144*n^11*l^4*t^2 + 340918416*n^10*l^5*t^2 + 99015264*n^9*l^6*t^2 + 14814528*n^8*l^7*t^2 + 779904*n^7*l^8*t^2 + 73100160*n^13*t^4 + 209328000*n^12*l*t^4 + 260537816*n^11*l^2*t^4 + 183110760*n^10*l^3*t^4 + 76748224*n^9*l^4*t^4 + 17521952*n^8*l^5*t^4 + 1544704*n^7*l^6*t^4 + 12422088*n^11*t^6 + 24588396*n^10*l*t^6 + 19068056*n^9*l^2*t^6 + 6981520*n^8*l^3*t^6 + 1011360*n^7*l^4*t^6 + 642096*n^9*t^8 + 740880*n^8*l*t^8 + 208544*n^7*l^2*t^8 + 1787962176*n^16 + 9846435648*n^15*l + 23745432912*n^14*l^2 + 33263519232*n^13*l^3 + 30273415072*n^12*l^4 + 18858394112*n^11*l^5 + 8133158608*n^10*l^6 + 2355613632*n^9*l^7 + 422459136*n^8*l^8 + 39761280*n^7*l^9 + 1296000*n^6*l^10 + 3474367344*n^14*t^2 + 12578339424*n^13*l*t^2 + 20458382032*n^12*l^2*t^2 + 20081317264*n^11*l^3*t^2 + 12967386744*n^10*l^4*t^2 + 5421861104*n^9*l^5*t^2 + 1355975160*n^8*l^6*t^2 + 174629472*n^7*l^7*t^2 + 8099424*n^6*l^8*t^2 + 1444825368*n^12*t^4 + 3877234704*n^11*l*t^4 + 4486994620*n^10*l^2*t^4 + 2893114584*n^9*l^3*t^4 + 1084141712*n^8*l^4*t^4 + 213446816*n^7*l^5*t^4 + 15841664*n^6*l^6*t^4 + 206107524*n^10*t^6 + 376149816*n^9*l*t^6 + 263763766*n^8*l^2*t^6 + 83898920*n^7*l^3*t^6 + 9950808*n^6*l^4*t^6 + 8482194*n^8*t^8 + 8346072*n^7*l*t^8 + 1947848*n^6*l^2*t^8 + 43515706752*n^15 + 208377807744*n^14*l + 434126144992*n^13*l^2 + 523238389504*n^12*l^3 + 409697102432*n^11*l^4 + 220451200640*n^10*l^5 + 82557080832*n^9*l^6 + 20817268416*n^8*l^7 + 3246276096*n^7*l^8 + 265296384*n^6*l^9 + 7651584*n^5*l^10 + 52447796352*n^13*t^2 + 177808002672*n^12*l*t^2 + 269990231280*n^11*l^2*t^2 + 242896098688*n^10*l^3*t^2 + 139673443952*n^9*l^4*t^2 + 50688609816*n^8*l^5*t^2 + 10834046584*n^7*l^6*t^2 + 1184938752*n^6*l^7*t^2 + 47156832*n^5*l^8*t^2 + 17674767432*n^11*t^4 + 44050223760*n^10*l*t^4 + 46898109592*n^9*l^2*t^4 + 27321163732*n^8*l^3*t^4 + 8966969448*n^7*l^4*t^4 + 1488094576*n^6*l^5*t^4 + 90379360*n^5*l^6*t^4 + 2086026768*n^9*t^6 + 3451386336*n^8*l*t^6 + 2136163078*n^7*l^2*t^6 + 574773352*n^6*l^3*t^6 + 54568344*n^5*l^4*t^6 + 65546460*n^7*t^8 + 54010992*n^6*l*t^8 + 10212272*n^5*l^2*t^8 + 650617033680*n^14 + 2759996576064*n^13*l + 5061594867408*n^12*l^2 + 5343219184288*n^11*l^3 + 3653151760672*n^10*l^4 + 1713607760000*n^9*l^5 + 558159186848*n^8*l^6 + 121790789760*n^7*l^7 + 16298668800*n^6*l^8 + 1133148096*n^5*l^9 + 27998784*n^4*l^10 + 551439313344*n^12*t^2 + 1737930967152*n^11*l*t^2 + 2429871467744*n^10*l^2*t^2 + 1970744691168*n^9*l^3*t^2 + 995395912496*n^8*l^4*t^2 + 310223681960*n^7*l^5*t^2 + 55982566860*n^6*l^6*t^2 + 5100601392*n^5*l^7*t^2 + 168203952*n^4*l^8*t^2 + 149428928484*n^10*t^4 + 342481030728*n^9*l*t^4 + 331023297004*n^8*l^2*t^4 + 170928778116*n^7*l^3*t^4 + 47957318397*n^6*l^4*t^4 + 6527299084*n^5*l^5*t^4 + 313107476*n^4*l^6*t^4 + 14314137498*n^8*t^6 + 21032412552*n^7*l*t^6 + 11187248411*n^6*l^2*t^6 + 2472078564*n^5*l^3*t^6 + 182227756*n^4*l^4*t^6 + 327831561*n^6*t^8 + 221064780*n^5*l*t^8 + 32839172*n^4*l^2*t^8 + 6693125524128*n^13 + 25291997580768*n^12*l + 41091327288608*n^11*l^2 + 38245912358656*n^10*l^3 + 22955222247552*n^9*l^4 + 9403360812032*n^8*l^5 + 2653516479424*n^7*l^6 + 495689889504*n^6*l^7 + 55899009216*n^5*l^8 + 3215223936*n^4*l^9 + 65007360*n^3*l^10 + 4277287294704*n^11*t^2 + 12404181561648*n^10*l*t^2 + 15731854823040*n^9*l^2*t^2 + 11321277919712*n^8*l^3*t^2 + 4952344385872*n^7*l^4*t^2 + 1307233335016*n^6*l^5*t^2 + 195605612720*n^5*l^6*t^2 + 14438906784*n^4*l^7*t^2 + 375936192*n^3*l^8*t^2 + 923417225928*n^9*t^4 + 1923438450156*n^8*l*t^4 + 1659305150836*n^7*l^2*t^4 + 741698449064*n^6*l^3*t^4 + 172809193234*n^5*l^4*t^4 + 18635568136*n^4*l^5*t^4 + 673256104*n^3*l^6*t^4 + 69956208810*n^7*t^6 + 89067162930*n^6*l*t^6 + 39491480532*n^5*l^2*t^6 + 6915819656*n^4*l^3*t^6 + 379007856*n^3*l^4*t^6 + 1107811692*n^5*t^8 + 592823136*n^4*l*t^8 + 66251024*n^3*l^2*t^8 + 50282871161904*n^12 + 169353212114976*n^11*l + 244017217324992*n^10*l^2 + 200456832852096*n^9*l^3 + 105579080917856*n^8*l^4 + 37624060337920*n^7*l^5 + 9112600636496*n^6*l^6 + 1433459322432*n^5*l^7 + 132723455616*n^4*l^8 + 6064692480*n^3*l^9 + 93498624*n^2*l^10 + 25273202390424*n^10*t^2 + 66597893994096*n^9*l*t^2 + 75420714286344*n^8*l^2*t^2 + 47382608097024*n^7*l^3*t^2 + 17662263667040*n^6*l^4*t^2 + 3874674254696*n^5*l^5*t^2 + 468162018548*n^4*l^6*t^2 + 26860501776*n^3*l^7*t^2 + 513435600*n^2*l^8*t^2 + 4300712161812*n^8*t^4 + 8019543455916*n^7*l*t^4 + 6041278909138*n^6*l^2*t^4 + 2270431854340*n^5*l^3*t^4 + 423707498489*n^4*l^4*t^4 + 34549798396*n^3*l^5*t^4 + 876139492*n^2*l^6*t^4 + 248848218243*n^6*t^6 + 266553879120*n^5*l*t^6 + 94950399033*n^4*l^2*t^6 + 12570369516*n^3*l^3*t^6 + 478796180*n^2*l^4*t^6 + 2558762820*n^4*t^8 + 1040391216*n^3*l*t^8 + 81792976*n^2*l^2*t^8 + 285729308156736*n^11 + 855950427627648*n^10*l + 1091517053766944*n^9*l^2 + 789165065777024*n^8*l^3 + 362922505399648*n^7*l^4 + 111482253026944*n^6*l^5 + 22816844541504*n^5*l^6 + 2948558359680*n^4*l^7 + 215614718208*n^3*l^8 + 7338180096*n^2*l^9 + 76142592*n*l^10 + 115789560022224*n^9*t^2 + 273253271082312*n^8*l*t^2 + 271702193608360*n^7*l^2*t^2 + 146356104356176*n^6*l^3*t^2 + 45549013192976*n^5*l^4*t^2 + 8084733321488*n^4*l^5*t^2 + 757862772784*n^3*l^6*t^2 + 31630317504*n^2*l^7*t^2 + 391307328*n*l^8*t^2 + 15328420888212*n^7*t^4 + 25085819694960*n^6*l*t^4 + 16045621733600*n^5*l^2*t^4 + 4886640494644*n^4*l^3*t^4 + 696116414940*n^3*l^4*t^4 + 40023509680*n^2*l^5*t^4 + 630255504*n*l^6*t^4 + 646864102224*n^5*t^6 + 561969175806*n^4*l*t^6 + 153212237244*n^3*l^2*t^6 + 14296179320*n^2*l^3*t^6 + 335445168*n*l^4*t^6 + 3984288192*n^3*t^8 + 1150819392*n^2*l*t^8 + 56434560*n*l^2*t^8 + 1254882143584944*n^10 + 3330179709407232*n^9*l + 3740849918086416*n^8*l^2 + 2365321594058528*n^7*l^3 + 940631724780896*n^6*l^4 + 245276118696640*n^5*l^5 + 41412683208064*n^4*l^6 + 4233142779648*n^3*l^7 + 229613889024*n^2*l^8 + 5171724288*n*l^9 + 26873856*l^10 + 414813456157824*n^8*t^2 + 862368053612568*n^7*l*t^2 + 738767231296012*n^6*l^2*t^2 + 333845427819904*n^5*l^3*t^2 + 84374926317656*n^4*l^4*t^2 + 11643157798016*n^3*l^5*t^2 + 793889503344*n^2*l^6*t^2 + 21370037568*n*l^7*t^2 + 127407168*l^8*t^2 + 41966161624233*n^6*t^4 + 58712822604576*n^5*l*t^4 + 30744585409966*n^4*l^2*t^4 + 7223108632504*n^3*l^3*t^4 + 731523393772*n^2*l^4*t^4 + 26241010288*n*l^5*t^4 + 191875536*l^6*t^4 + 1215136107045*n^4*t^6 + 815546297508*n^3*l*t^6 + 158470281416*n^2*l^2*t^6 + 9219049680*n*l^3*t^6 + 99700240*l^4*t^6 + 3997823616*n^2*t^8 + 727153920*n*l*t^8 + 16646400*l^2*t^8 + 4314638639848608*n^9 + 10083037213418592*n^8*l + 9903358792691680*n^7*l^2 + 5419978229501024*n^6*l^3 + 1835301347505216*n^5*l^4 + 396708251448448*n^4*l^5 + 53232170732288*n^3*l^6 + 4045890349056*n^2*l^7 + 144929046528*n*l^8 + 1618403328*l^9 + 1163697677233200*n^7*t^2 + 2091003251861544*n^6*l*t^2 + 1508699229630928*n^5*l^2*t^2 + 555774142678368*n^4*l^3*t^2 + 109555487249888*n^3*l^4*t^2 + 11024356765760*n^2*l^5*t^2 + 485750946816*n*l^6*t^2 + 6307799040*l^7*t^2 + 87653841329214*n^5*t^4 + 101200811650596*n^4*l*t^4 + 41289721942304*n^3*l^2*t^4 + 6961260850912*n^2*l^3*t^4 + 443002885824*n*l^4*t^4 + 7411489408*l^5*t^4 + 1603198541124*n^3*t^6 + 773798973432*n^2*l*t^6 + 94696605552*n*l^2*t^6 + 2565626400*l^3*t^6 + 2331279360*n*t^8 + 199756800*l*t^8 + 11688607694029968*n^8 + 23855801362113504*n^7*l + 20264259485950800*n^6*l^2 + 9450620073117120*n^5*l^3 + 2661406617766528*n^4*l^4 + 459563686236416*n^3*l^5 + 46090423846144*n^2*l^6 + 2321099108352*n*l^7 + 41232457728*l^8 + 2544232789595016*n^6*t^2 + 3861230833723752*n^5*l*t^2 + 2278350860237012*n^4*l^2*t^2 + 656694766743376*n^3*l^3*t^2 + 94688036864240*n^2*l^4*t^2 + 6177483860096*n*l^5*t^2 + 131821670272*l^6*t^2 + 137095614774693*n^4*t^4 + 124383008916684*n^3*l*t^4 + 36755552243836*n^2*l^2*t^4 + 3925489345440*n*l^3*t^4 + 117206844896*l^4*t^4 + 1405637093556*n^2*t^6 + 430951193136*n*l*t^6 + 24787578960*l^2*t^6 + 599270400*t^8 + 24972447284497152*n^7 + 44005735615985472*n^6*l + 31821462621816256*n^5*l^2 + 12353521551922048*n^4*l^3 + 2789190316890368*n^3*l^4 + 361975822820864*n^2*l^5 + 24190855010304*n*l^6 + 606835998720*l^7 + 4285328209758864*n^5*t^2 + 5331251413124976*n^4*l*t^2 + 2467800225967664*n^3*l^2*t^2 + 521741169257536*n^2*l^3*t^2 + 48930083956544*n*l^4*t^2 + 1552600879616*l^5*t^2 + 155136354849756*n^3*t^4 + 102807915715056*n^2*l*t^4 + 19404402286416*n*l^2*t^4 + 978930224064*l^3*t^4 + 733207152096*n*t^6 + 106504303680*l*t^6 + 41886935535445632*n^6 + 62714044603109760*n^5*l + 37714946054698048*n^4*l^2 + 11754044450961152*n^3*l^3 + 2002666608676864*n^2*l^4 + 174221543129088*n*l^5 + 5836552556544*l^6 + 5448034564743600*n^4*t^2 + 5327481505694496*n^3*l*t^2 + 1812802329733776*n^2*l^2*t^2 + 249917524696896*n*l^3*t^2 + 11440395308608*l^4*t^2 + 119569257687348*n^2*t^4 + 51013622986992*n*l*t^4 + 4580589002256*l^2*t^4 + 171636770880*t^6 + 54564089675982336*n^5 + 67809287798558976*n^4*l + 32717146797947904*n^3*l^2 + 7708780121785344*n^2*l^3 + 884506761498624*n*l^4 + 38823565418496*l^5 + 5052355674736896*n^3*t^2 + 3637581065956800*n^2*l*t^2 + 808581181350528*n*l^2*t^2 + 54547700682240*l^3*t^2 + 55942109402976*n*t^4 + 11435011462080*l*t^4 + 54141092986284288*n^4 + 53887459470031872*n^3*l + 19654337640093696*n^2*l^2 + 3126423764570112*n*l^3 + 181946983514112*l^4 + 3222747689048640*n^2*t^2 + 1517557357271808*n*l*t^2 + 165304437170688*l^2*t^2 + 11937318732864*t^4 + 39604077990236160*n^3 + 29756423715803136*n^2*l + 7330725556420608*n*l^2 + 593371937193984*l^3 + 1263133250929152*n*t^2 + 291671387080704*l*t^2 + 20177708578873344*n^2 + 10230823081525248*n*l + 1284085261615104*l^2 + 229157117604864*t^2 + 6412845097746432*n + 1655952036986880*l + 960903076184064
boundeps,614656*n^18 + 5444096*n^17*l + 11220608*n^16*l^2 + 5979008*n^15*l^3 + 284624*n^14*l^4 + 9729536*n^13*l^5 + 16169056*n^12*l^6 + 8616768*n^11*l^7 + 1572048*n^10*l^8 + 91584*n^9*l^9 + 614656*n^16*t^2 + 4434304*n^15*l*t^2 + 11863488*n^14*l^2*t^2 + 17366944*n^13*l^3*t^2 + 15433152*n^12*l^4*t^2 + 8335264*n^11*l^5*t^2 + 2840768*n^10*l^6*t^2 + 631680*n^9*l^7*t^2 + 16128*n^8*l^8*t^2 + 230496*n^14*t^4 + 1350048*n^13*l*t^4 + 2709112*n^12*l^2*t^4 + 2713424*n^11*l^3*t^4 + 1675800*n^10*l^4*t^4 + 570752*n^9*l^5*t^4 + 57232*n^8*l^6*t^4 + 38416*n^12*t^6 + 183848*n^11*l*t^6 + 285376*n^10*l^2*t^6 + 164640*n^9*l^3*t^6 + 43904*n^8*l^4*t^6 + 2401*n^10*t^8 + 9604*n^9*l*t^8 + 9604*n^8*l^2*t^8 + 42323456*n^17 + 229103616*n^16*l + 340987136*n^15*l^2 + 239617024*n^14*l^3 + 484093728*n^13*l^4 + 908715488*n^12*l^5 + 731299040*n^11*l^6 + 257800608*n^10*l^7 + 38848896*n^9*l^8 + 2356992*n^8*l^9 + 41472*n^7*l^10 + 36572032*n^15*t^2 + 228736704*n^14*l*t^2 + 570258976*n^13*l^2*t^2 + 772393232*n^12*l^3*t^2 + 620290432*n^11*l^4*t^2 + 305081968*n^10*l^5*t^2 + 93142368*n^9*l^6*t^2 + 14570880*n^8*l^7*t^2 + 518976*n^7*l^8*t^2 + 11799200*n^13*t^4 + 60269216*n^12*l*t^4 + 112251832*n^11*l^2*t^4 + 106033704*n^10*l^3*t^4 + 56158816*n^9*l^4*t^4 + 14913248*n^8*l^5*t^4 + 1439872*n^7*l^6*t^4 + 1687560*n^11*t^6 + 6859020*n^10*l*t^6 + 9106552*n^9*l^2*t^6 + 4783184*n^8*l^3*t^6 + 1011360*n^7*l^4*t^6 + 90552*n^9*t^8 + 285376*n^8*l*t^8 + 208544*n^7*l^2*t^8 + 1014866048*n^16 + 3857162624*n^15*l + 5445245600*n^14*l^2 + 10003164416*n^13*l^3 + 21357525360*n^12*l^4 + 23917375840*n^11*l^5 + 12973293808*n^10*l^6 + 3424885056*n^9*l^7 + 438327072*n^8*l^8 + 27457920*n^7*l^9 + 787968*n^6*l^10 + 991957568*n^14*t^2 + 5552676192*n^13*l*t^2 + 12694338832*n^12*l^2*t^2 + 15605000656*n^11*l^3*t^2 + 11271045736*n^10*l^4*t^2 + 4929801392*n^9*l^5*t^2 + 1245043176*n^8*l^6*t^2 + 147686784*n^7*l^7*t^2 + 6268752*n^6*l^8*t^2 + 280154952*n^12*t^4 + 1268719088*n^11*l*t^4 + 2151261788*n^10*l^2*t^4 + 1813207128*n^9*l^3*t^4 + 802101744*n^8*l^4*t^4 + 171700704*n^7*l^5*t^4 + 14470496*n^6*l^6*t^4 + 32982292*n^10*t^6 + 113853432*n^9*l*t^6 + 129247846*n^8*l^2*t^6 + 58568888*n^7*l^3*t^6 + 9605064*n^6*l^4*t^6 + 1474802*n^8*t^8 + 3616200*n^7*l*t^8 + 1947848*n^6*l^2*t^8 + 12078101504*n^15 + 37636786816*n^14*l + 90541187264*n^13*l^2 + 252302749120*n^12*l^3 + 399794893184*n^11*l^4 + 316278806464*n^10*l^5 + 127807423680*n^9*l^6 + 26815927104*n^8*l^7 + 2996557632*n^7*l^8 + 190156032*n^6*l^9 + 6262272*n^5*l^10 + 16470006112*n^13*t^2 + 83196943664*n^12*l*t^2 + 172291164240*n^11*l^2*t^2 + 190232203136*n^10*l^3*t^2 + 121920031792*n^9*l^4*t^2 + 45665142424*n^8*l^5*t^2 + 9233702968*n^7*l^6*t^2 + 881071968*n^6*l^7*t^2 + 39341952*n^5*l^8*t^2 + 4120312840*n^11*t^4 + 16489998928*n^10*l*t^4 + 24715587224*n^9*l^2*t^4 + 17870080180*n^8*l^3*t^4 + 6502080648*n^7*l^4*t^4 + 1127571120*n^6*l^5*t^4 + 77142880*n^5*l^6*t^4 + 379864240*n^9*t^6 + 1109881888*n^8*l*t^6 + 1063186566*n^7*l^2*t^6 + 398569048*n^6*l^3*t^6 + 49826712*n^5*l^4*t^6 + 13681164*n^7*t^8 + 25795056*n^6*l*t^8 + 10212272*n^5*l^2*t^8 + 79055304208*n^14 + 332059963648*n^13*l + 1483629359680*n^12*l^2 + 3641449582080*n^11*l^3 + 4267518778720*n^10*l^4 + 2540835798400*n^9*l^5 + 801673025984*n^8*l^6 + 138337538880*n^7*l^7 + 13823091792*n^6*l^8 + 860483520*n^5*l^9 + 26915328*n^4*l^10 + 187630698288*n^12*t^2 + 855441554320*n^11*l*t^2 + 1591670755664*n^10*l^2*t^2 + 1560662177056*n^9*l^3*t^2 + 866414785904*n^8*l^4*t^2 + 268149130408*n^7*l^5*t^2 + 43014560268*n^6*l^6*t^2 + 3468600432*n^5*l^7*t^2 + 142818336*n^4*l^8*t^2 + 41794076532*n^10*t^4 + 145499053096*n^9*l*t^4 + 187057831820*n^8*l^2*t^4 + 112717447396*n^7*l^3*t^4 + 33258286421*n^6*l^4*t^4 + 4612626884*n^5*l^5*t^4 + 240625076*n^4*l^6*t^4 + 2873680906*n^8*t^6 + 7043685112*n^7*l*t^6 + 5576702963*n^6*l^2*t^6 + 1668920236*n^5*l^3*t^6 + 155570188*n^4*l^4*t^6 + 80224449*n^6*t^8 + 114537348*n^5*l*t^8 + 32839172*n^4*l^2*t^8 + 324352337952*n^13 + 3721241668064*n^12*l + 17578916554592*n^11*l^2 + 32959412704416*n^10*l^3 + 29315469091872*n^9*l^4 + 13557902888800*n^8*l^5 + 3425497468960*n^7*l^6 + 497076201120*n^6*l^7 + 45071623872*n^5*l^8 + 2624223744*n^4*l^9 + 67350528*n^3*l^10 + 1555662718256*n^11*t^2 + 6389323444816*n^10*l*t^2 + 10590044148736*n^9*l^2*t^2 + 9054465607456*n^8*l^3*t^2 + 4221733436880*n^7*l^4*t^2 + 1048886663688*n^6*l^5*t^2 + 134263343312*n^5*l^6*t^2 + 9397989504*n^4*l^7*t^2 + 308072448*n^3*l^8*t^2 + 306407008968*n^9*t^4 + 908087111244*n^8*l*t^4 + 974134212244*n^7*l^2*t^4 + 477535721256*n^6*l^3*t^4 + 112273117706*n^5*l^4*t^4 + 12123142344*n^4*l^5*t^4 + 451844872*n^3*l^6*t^4 + 15039330282*n^7*t^6 + 30465848818*n^6*l*t^6 + 19419337692*n^5*l^2*t^6 + 4475050744*n^4*l^3*t^6 + 300492720*n^3*l^4*t^6 + 311315796*n^5*t^8 + 328964400*n^4*l*t^8 + 66251024*n^3*l^2*t^8 + 1950616696688*n^12 + 38858769907296*n^11*l + 141105525133040*n^10*l^2 + 200377719757888*n^9*l^3 + 137894649657840*n^8*l^4 + 50349146405984*n^7*l^5 + 10323999622832*n^6*l^6 + 1278666091584*n^5*l^7 + 105140708928*n^4*l^8 + 5355120384*n^3*l^9 + 97708032*n^2*l^10 + 9734927435720*n^10*t^2 + 35865833233712*n^9*l*t^2 + 52207762600152*n^8*l^2*t^2 + 37901417290272*n^7*l^3*t^2 + 14351672485888*n^6*l^4*t^2 + 2801764156904*n^5*l^5*t^2 + 290534431844*n^4*l^6*t^2 + 17342761584*n^3*l^7*t^2 + 384677712*n^2*l^8*t^2 + 1656147264756*n^8*t^4 + 4081117051308*n^7*l*t^4 + 3559000108050*n^6*l^2*t^4 + 1385551566644*n^5*l^3*t^4 + 253299884001*n^4*l^4*t^4 + 20417724436*n^3*l^5*t^4 + 500700820*n^2*l^6*t^4 + 55770539771*n^6*t^6 + 91384999688*n^5*l*t^6 + 45378898657*n^4*l^2*t^6 + 7702110404*n^3*l^3*t^6 + 351228164*n^2*l^4*t^6 + 810879092*n^4*t^8 + 611801168*n^3*l*t^8 + 81792976*n^2*l^2*t^8 + 22699829358400*n^11 + 294320020352384*n^10*l + 784406661515392*n^9*l^2 + 853509362070272*n^8*l^3 + 459121504791424*n^7*l^4 + 133128898444544*n^6*l^5 + 22271359806144*n^5*l^6 + 2372102934912*n^4*l^7 + 172798023168*n^3*l^8 + 6996409344*n^2*l^9 + 75644928*n*l^10 + 47109226820464*n^9*t^2 + 154113972790408*n^8*l*t^2 + 192527205394888*n^7*l^2*t^2 + 114745696057008*n^6*l^3*t^2 + 34101208480816*n^5*l^4*t^2 + 5157032446480*n^4*l^5*t^2 + 438178773520*n^3*l^6*t^2 + 20571189504*n^2*l^7*t^2 + 253502784*n*l^8*t^2 + 6638353502644*n^7*t^4 + 13267052792912*n^6*l*t^4 + 9153395623952*n^5*l^2*t^4 + 2750684892500*n^4*l^3*t^4 + 377079362852*n^3*l^4*t^4 + 21250027680*n^2*l^5*t^4 + 300960336*n*l^6*t^4 + 147410253768*n^5*t^6 + 189646060510*n^4*l*t^6 + 70189277524*n^3*l^2*t^6 + 8215469640*n^2*l^3*t^6 + 227194608*n*l^4*t^6 + 1401296928*n^3*t^8 + 710778368*n^2*l*t^8 + 56434560*n*l^2*t^8 + 197921820849776*n^10 + 1563401624345408*n^9*l + 3101947752150176*n^8*l^2 + 2607893545037952*n^7*l^3 + 1098122839706672*n^6*l^4 + 252027904889792*n^5*l^5 + 34340089705408*n^4*l^6 + 3132674541312*n^3*l^7 + 190723544064*n^2*l^8 + 5270261760*n*l^9 + 23887872*l^10 + 178846254595664*n^8*t^2 + 509276686990904*n^7*l*t^2 + 528545490823132*n^6*l^2*t^2 + 248633180222272*n^5*l^3*t^2 + 56015297910248*n^4*l^4*t^2 + 6500946886336*n^3*l^5*t^2 + 443715736752*n^2*l^6*t^2 + 13924966848*n*l^7*t^2 + 67159872*l^8*t^2 + 19668483403729*n^6*t^4 + 31005145733432*n^5*l*t^4 + 16389927759838*n^4*l^2*t^4 + 3658398686024*n^3*l^3*t^4 + 354759222956*n^2*l^4*t^4 + 12442460944*n*l^5*t^4 + 75774096*l^6*t^4 + 275074797389*n^4*t^6 + 266286195436*n^3*l*t^6 + 68714030328*n^2*l^2*t^6 + 4930037488*n*l^3*t^6 + 62245840*l^4*t^6 + 1538587456*n^2*t^8 + 468122880*n*l*t^8 + 16646400*l^2*t^8 + 1120143590013216*n^9 + 5921187360600544*n^8*l + 8877236505067936*n^7*l^2 + 5769784826776608*n^6*l^3 + 1886036842970688*n^5*l^4 + 337996568468480*n^4*l^5 + 37138483102208*n^3*l^6 + 2824801849344*n^2*l^7 + 127025971200*n*l^8 + 1731870720*l^9 + 534486901815408*n^7*t^2 + 1283780390792552*n^6*l*t^2 + 1062117695598768*n^5*l^2*t^2 + 376773455901120*n^4*l^3*t^2 + 61986465192672*n^3*l^4*t^2 + 5440362594752*n^2*l^5*t^2 + 270192480384*n*l^6*t^2 + 4032592128*l^7*t^2 + 42579915356438*n^5*t^4 + 51170415687748*n^4*l*t^4 + 19857915259056*n^3*l^2*t^4 + 3102946265472*n^2*l^3*t^4 + 190995630816*n*l^4*t^4 + 3144078784*l^5*t^4 + 352618783820*n^3*t^6 + 240475168872*n^2*l*t^6 + 38412687376*n*l^2*t^6 + 1267919840*l^3*t^6 + 969538560*n*t^8 + 133171200*l*t^8 + 4323483591602704*n^8 + 16241482706302560*n^7*l + 18499397874035536*n^6*l^2 + 9207577472637632*n^5*l^3 + 2287479203931840*n^4*l^4 + 311444782590208*n^3*l^5 + 26946037998592*n^2*l^6 + 1575978430464*n*l^7 + 38528483328*l^8 + 1246199635427464*n^6*t^2 + 2419301235949800*n^5*l*t^2 + 1516731340137252*n^4*l^2*t^2 + 383582594786992*n^3*l^3*t^2 + 43990462770672*n^2*l^4*t^2 + 2763390983040*n*l^5*t^2 + 73797715840*l^6*t^2 + 65901049094893*n^4*t^4 + 57649587407140*n^3*l*t^4 + 15396564703596*n^2*l^2*t^4 + 1511642216800*n*l^3*t^4 + 44935267552*l^4*t^4 + 294003214292*n^2*t^6 + 125461510032*n*l*t^6 + 9301438480*l^2*t^6 + 266342400*t^8 + 11814475099744640*n^7 + 32465380597597504*n^6*l + 27919975851464768*n^5*l^2 + 10393943659782016*n^4*l^3 + 1882918914669056*n^3*l^4 + 185220770335744*n^2*l^5 + 11912488894464*n*l^6 + 414382030848*l^7 + 2217887275234640*n^5*t^2 + 3297583550045744*n^4*l*t^2 + 1467734469339536*n^3*l^2*t^2 + 244705824419200*n^2*l^3*t^2 + 18116615244096*n*l^4*t^2 + 649514896384*l^5*t^2 + 70259206600356*n^3*t^4 + 41709097329504*n^2*l*t^4 + 6831363430352*n*l^2*t^4 + 321388265792*l^3*t^4 + 142730461056*n*t^6 + 28587384960*l*t^6 + 23251535022092672*n^6 + 47060725461329280*n^5*l + 29915051434990656*n^4*l^2 + 7950269535081728*n^3*l^3 + 969710385785856*n^2*l^4 + 62524106207232*n*l^5 + 2473877274624*l^6 + 2908059007592176*n^4*t^2 + 3089850514081824*n^3*l*t^2 + 888364004805328*n^2*l^2*t^2 + 85558789497792*n*l^3*t^2 + 3318545665344*l^4*t^2 + 48392730137044*n^2*t^4 + 17213310859920*n*l*t^4 + 1305876647888*l^2*t^4 + 30401369280*t^6 + 32987111594097152*n^5 + 48552169012793600*n^4*l + 21814679956997632*n^3*l^2 + 3773207769020416*n^2*l^3 + 260284862988288*n*l^4 + 8667238514688*l^5 + 2664423191220608*n^3*t^2 + 1831984094925760*n^2*l*t^2 + 288085996664064*n*l^2*t^2 + 11755179167488*l^3*t^2 + 19056384245760*n*t^4 + 3017952793344*l*t^4 + 33242066152913152*n^4 + 34272267503719424*n^3*l + 9947705141527552*n^2*l^2 + 904357412376576*n*l^3 + 20097059586048*l^4 + 1569763562984256*n^2*t^2 + 587710627256064*n*l*t^2 + 33605552447488*l^2*t^2 + 3175252104384*t^4 + 22972161687681024*n^3 + 15315859324243968*n^2*l + 2340779816878080*n*l^2 + 48616472936448*l^3 + 511087537529856*n*t^2 + 68575306748928*l*t^2 + 10148487005786112*n^2 + 3662199339761664*n*l + 144566347825152*l^2 + 63503822121984*t^2 + 2471889873862656*n + 283256161173504*l + 221995430313984


==> anc/geq3_min_5.csv <==
A,(8*n^2 + 8*n*l + 3*l^2 + 12*n*λ + 6*l*λ + 3*λ^2 + 24*n + 19*l + 15*λ + 10)/(12*n^2 + 12*n*l + 66*n + 24*l + 84)
B,(4*n^2 + 4*n*l + l^2 + 4*n*λ + 2*l*λ + λ^2 - 6*n - 3*l - 3*λ + 2)/(12*n^2 + 12*n*l + 66*n + 24*l + 84)
N,1
l_0,3
r_N,(9*l^4 + 36*l^3*λ + 54*l^2*λ^2 + 36*l*λ^3 + 9*λ^4 + 102*l^3 + 258*l^2*λ + 210*l*λ^2 + 54*λ^3 + 215*l^2 + 270*l*λ + 87*λ^2 - 70*l - 150*λ)/(72*l^3 + 144*l^2*λ + 72*l*λ^2 + 516*l^2 + 576*l*λ + 252*λ^2 + 780*l + 252*λ - 504)
rtilde,(448*n^4 + 544*n^3*l + 96*n^2*l^2 + 448*n^3*λ + 224*n^2*l*λ + 112*n^2*λ^2 + 1984*n^3 + 1440*n^2*l + 336*n*l^2 + 1536*n^2*λ + 768*n*l*λ + 328*n*λ^2 + 1328*n^2 + 248*n*l + 240*l^2 + 1136*n*λ + 288*l*λ + 120*λ^2 - 2560*n + 120*l + 240*λ - 1200)/(448*n^4 + 448*n^3*l + 2880*n^3 + 1760*n^2*l + 6192*n^2 + 1792*n*l + 4960*n + 480*l + 1200)
delta_N,(-63*l^4 - 216*l^3*λ - 243*l^2*λ^2 - 90*l*λ^3 + 861*l^3 + 1476*l^2*λ + 372*l*λ^2 - 315*λ^3 + 3430*l^2 + 2637*l*λ + 1785*λ^2 + 196*l - 1470*λ)/(378*l^4 + 1476*l^3*λ + 2133*l^2*λ^2 + 1350*l*λ^3 + 315*λ^4 + 2709*l^3 + 7554*l^2*λ + 6978*l*λ^2 + 2205*λ^3 + 4095*l^2 + 6813*l*λ + 1260*λ^2 - 2646*l - 3780*λ)
C,(3136*n^8 + 6272*n^7*l + 3920*n^6*l^2 + 784*n^5*l^3 + 3136*n^7*λ + 4704*n^6*l*λ + 1568*n^5*l^2*λ + 784*n^6*λ^2 + 784*n^5*l*λ^2 + 30912*n^7 + 56336*n^6*l + 34328*n^5*l^2 + 6944*n^4*l^3 + 33264*n^6*λ + 43232*n^5*l*λ + 13888*n^4*l^2*λ + 8904*n^5*λ^2 + 6944*n^4*l*λ^2 + 106528*n^6 + 180520*n^5*l + 107708*n^4*l^2 + 22236*n^3*l^3 + 131672*n^5*λ + 147304*n^4*l*λ + 44472*n^3*l^2*λ + 39596*n^4*λ^2 + 22236*n^3*l*λ^2 + 129376*n^5 + 237612*n^4*l + 147362*n^3*l^2 + 31696*n^2*l^3 + 230356*n^4*λ + 234648*n^3*l*λ + 63392*n^2*l^2*λ + 87286*n^3*λ^2 + 31696*n^2*l*λ^2 - 48284*n^4 + 67958*n^3*l + 83252*n^2*l^2 + 19820*n*l^3 + 134382*n^3*λ + 182312*n^2*l*λ + 39640*n*l^2*λ + 99060*n^2*λ^2 + 19820*n*l*λ^2 - 204788*n^3 - 120908*n^2*l + 11090*n*l^2 + 4200*l^3 - 82180*n^2*λ + 64840*n*l*λ + 8400*l^2*λ + 53750*n*λ^2 + 4200*l*λ^2 - 82380*n^2 - 104810*n*l - 2100*l^2 - 119250*n*λ + 8400*l*λ + 10500*λ^2 + 44500*n - 23100*l - 31500*λ + 21000)/(9408*n^8 + 22848*n^7*l + 17904*n^6*l^2 + 4896*n^5*l^3 + 432*n^4*l^4 + 18816*n^7*λ + 32256*n^6*l*λ + 15456*n^5*l^2*λ + 2016*n^4*l^3*λ + 14112*n^6*λ^2 + 15120*n^5*l*λ^2 + 3360*n^4*l^2*λ^2 + 4704*n^5*λ^3 + 2352*n^4*l*λ^3 + 588*n^4*λ^4 + 120960*n^7 + 241632*n^6*l + 159120*n^5*l^2 + 42336*n^4*l^3 + 3888*n^3*l^4 + 213696*n^6*λ + 309504*n^5*l*λ + 135984*n^4*l^2*λ + 18000*n^3*l^3*λ + 141456*n^5*λ^2 + 134160*n^4*l*λ^2 + 29328*n^3*l^2*λ^2 + 41664*n^4*λ^3 + 19656*n^3*l*λ^3 + 4620*n^3*λ^4 + 588384*n^6 + 933792*n^5*l + 513624*n^4*l^2 + 129816*n^3*l^3 + 12420*n^2*l^4 + 917376*n^5*λ + 1091856*n^4*l*λ + 417864*n^3*l^2*λ + 54792*n^2*l^3*λ + 530784*n^4*λ^2 + 422508*n^3*l*λ^2 + 84900*n^2*l^2*λ^2 + 133416*n^3*λ^3 + 53940*n^2*l*λ^3 + 12057*n^2*λ^4 + 1272960*n^5 + 1537200*n^4*l + 738648*n^3*l^2 + 172152*n^2*l^3 + 16524*n*l^4 + 1800864*n^4*λ + 1718256*n^3*l*λ + 551868*n^2*l^2*λ + 65160*n*l^3*λ + 917364*n^3*λ^2 + 581124*n^2*l*λ^2 + 90828*n*l^2*λ^2 + 190176*n^2*λ^3 + 54132*n*l*λ^3 + 11715*n*λ^4 + 871308*n^4 + 782124*n^3*l + 440067*n^2*l^2 + 101376*n*l^3 + 7560*l^4 + 1425048*n^3*λ + 1102884*n^2*l*λ + 327756*n*l^2*λ + 23472*l^3*λ + 708894*n^2*λ^2 + 350304*n*l*λ^2 + 27360*l^2*λ^2 + 118920*n*λ^3 + 14760*l*λ^3 + 3150*λ^4 - 920520*n^3 - 450378*n^2*l + 31977*n*l^2 + 30240*l^3 - 89460*n^2*λ + 132924*n*l*λ + 84312*l^2*λ + 187230*n*λ^2 + 76140*l*λ^2 + 25200*λ^3 - 1501500*n^2 - 505890*n*l - 24570*l^2 - 627300*n*λ - 26640*l*λ + 6300*λ^2 - 441000*n - 132300*l - 189000*λ)
epsilon,(-2688*n^7*l - 2672*n^6*l^2 + 88*n^5*l^3 + 72*n^4*l^4 - 2016*n^6*l*λ - 672*n^5*l^2*λ + 168*n^4*l^3*λ - 504*n^5*l*λ^2 + 84*n^4*l^2*λ^2 - 12544*n^7 - 31168*n^6*l - 11640*n^5*l^2 + 764*n^4*l^3 + 360*n^3*l^4 - 9408*n^6*λ - 18504*n^5*l*λ - 6000*n^4*l^2*λ + 324*n^3*l^3*λ - 3136*n^5*λ^2 - 5032*n^4*l*λ^2 - 804*n^3*l^2*λ^2 - 588*n^4*λ^3 - 588*n^3*l*λ^3 - 111104*n^6 - 103520*n^5*l + 11020*n^4*l^2 + 5430*n^3*l^3 + 54*n^2*l^4 - 77056*n^5*λ - 51884*n^4*l*λ - 4156*n^3*l^2*λ - 2580*n^2*l^3*λ - 21896*n^4*λ^2 - 12886*n^3*l*λ^2 - 5841*n^2*l^2*λ^2 - 4620*n^3*λ^3 - 2562*n^2*l*λ^3 - 315008*n^5 - 46704*n^4*l + 90006*n^3*l^2 + 23473*n^2*l^3 - 1494*n*l^4 - 213632*n^4*λ - 16274*n^3*l*λ + 40986*n^2*l^2*λ - 7488*n*l^3*λ - 42744*n^3*λ^2 - 8264*n^2*l*λ^2 - 8859*n*l^2*λ^2 - 12057*n^2*λ^3 - 3090*n*l*λ^3 - 202496*n^4 + 208256*n^3*l + 93796*n^2*l^2 + 40049*n*l^3 - 1260*l^4 - 220944*n^3*λ + 144281*n^2*l*λ + 62530*n*l^2*λ - 3312*l^3*λ - 6214*n^2*λ^2 + 2086*n*l*λ^2 - 2790*l^2*λ^2 - 11715*n*λ^3 - 900*l*λ^3 + 395632*n^3 + 63640*n^2*l + 50658*n*l^2 + 17010*l^3 - 32500*n^2*λ + 193601*n*l*λ + 16068*l^2*λ + 37870*n*λ^2 + 1560*l*λ^2 - 3150*λ^3 + 423520*n^2 - 247920*n*l + 31920*l^2 + 61300*n*λ + 52890*l*λ + 14700*λ^2 - 94000*n - 79800*l + 21000*λ - 84000)/(9408*n^8 + 22848*n^7*l + 17904*n^6*l^2 + 4896*n^5*l^3 + 432*n^4*l^4 + 18816*n^7*λ + 32256*n^6*l*λ + 15456*n^5*l^2*λ + 2016*n^4*l^3*λ + 14112*n^6*λ^2 + 15120*n^5*l*λ^2 + 3360*n^4*l^2*λ^2 + 4704*n^5*λ^3 + 2352*n^4*l*λ^3 + 588*n^4*λ^4 + 120960*n^7 + 241632*n^6*l + 159120*n^5*l^2 + 42336*n^4*l^3 + 3888*n^3*l^4 + 213696*n^6*λ + 309504*n^5*l*λ + 135984*n^4*l^2*λ + 18000*n^3*l^3*λ + 141456*n^5*λ^2 + 134160*n^4*l*λ^2 + 29328*n^3*l^2*λ^2 + 41664*n^4*λ^3 + 19656*n^3*l*λ^3 + 4620*n^3*λ^4 + 588384*n^6 + 933792*n^5*l + 513624*n^4*l^2 + 129816*n^3*l^3 + 12420*n^2*l^4 + 917376*n^5*λ + 1091856*n^4*l*λ + 417864*n^3*l^2*λ + 54792*n^2*l^3*λ + 530784*n^4*λ^2 + 422508*n^3*l*λ^2 + 84900*n^2*l^2*λ^2 + 133416*n^3*λ^3 + 53940*n^2*l*λ^3 + 12057*n^2*λ^4 + 1272960*n^5 + 1537200*n^4*l + 738648*n^3*l^2 + 172152*n^2*l^3 + 16524*n*l^4 + 1800864*n^4*λ + 1718256*n^3*l*λ + 551868*n^2*l^2*λ + 65160*n*l^3*λ + 917364*n^3*λ^2 + 581124*n^2*l*λ^2 + 90828*n*l^2*λ^2 + 190176*n^2*λ^3 + 54132*n*l*λ^3 + 11715*n*λ^4 + 871308*n^4 + 782124*n^3*l + 440067*n^2*l^2 + 101376*n*l^3 + 7560*l^4 + 1425048*n^3*λ + 1102884*n^2*l*λ + 327756*n*l^2*λ + 23472*l^3*λ + 708894*n^2*λ^2 + 350304*n*l*λ^2 + 27360*l^2*λ^2 + 118920*n*λ^3 + 14760*l*λ^3 + 3150*λ^4 - 920520*n^3 - 450378*n^2*l + 31977*n*l^2 + 30240*l^3 - 89460*n^2*λ + 132924*n*l*λ + 84312*l^2*λ + 187230*n*λ^2 + 76140*l*λ^2 + 25200*λ^3 - 1501500*n^2 - 505890*n*l - 24570*l^2 - 627300*n*λ - 26640*l*λ + 6300*λ^2 - 441000*n - 132300*l - 189000*λ)
bounddelta,127008*l^8 + 501876*l^6*t^2 + 721953*l^4*t^4 + 446310*l^2*t^6 + 99225*t^8 + 5530140*l^7 + 15190470*l^5*t^2 + 13438062*l^3*t^4 + 4008420*l*t^6 + 93324861*l^6 + 171887256*l^4*t^2 + 84194694*l^2*t^4 + 11679795*t^6 + 823346412*l^5 + 994045272*l^3*t^2 + 205490664*l*t^4 + 4211210234*l^4 + 3211166469*l^2*t^2 + 172286127*t^4 + 12852099652*l^3 + 5560166616*l*t^2 + 22812034133*l^2 + 4027417641*t^2 + 21290397492*l + 7762018068
boundC,75866112*n^15*l + 283594752*n^14*l^2 + 423456768*n^13*l^3 + 325601280*n^12*l^4 + 139737600*n^11*l^5 + 33907968*n^10*l^6 + 4230144*n^9*l^7 + 186624*n^8*l^8 + 44255232*n^14*t^2 + 151732224*n^13*l*t^2 + 218792448*n^12*l^2*t^2 + 173440512*n^11*l^3*t^2 + 77317632*n^10*l^4*t^2 + 16353792*n^9*l^5*t^2 + 1161216*n^8*l^6*t^2 + 27659520*n^12*t^4 + 50577408*n^11*l*t^4 + 41827968*n^10*l^2*t^4 + 15692544*n^9*l^3*t^4 + 2314368*n^8*l^4*t^4 + 5531904*n^10*t^6 + 4346496*n^9*l*t^6 + 1580544*n^8*l^2*t^6 + 345744*n^8*t^8 + 758661120*n^15 + 6243600384*n^14*l + 15669384192*n^13*l^2 + 18637926912*n^12*l^3 + 12178213632*n^11*l^4 + 4633558272*n^10*l^5 + 1021174272*n^9*l^6 + 117199872*n^8*l^7 + 4852224*n^7*l^8 + 2102123520*n^13*t^2 + 6624059904*n^12*l*t^2 + 8826177024*n^11*l^2*t^2 + 6356832768*n^10*l^3*t^2 + 2489817600*n^9*l^4*t^2 + 467624448*n^8*l^5*t^2 + 30398976*n^7*l^6*t^2 + 1001274624*n^11*t^4 + 1798546176*n^10*l*t^4 + 1358203392*n^9*l^2*t^4 + 467857152*n^8*l^3*t^4 + 60238080*n^7*l^4*t^4 + 163586304*n^9*t^6 + 132031872*n^8*l*t^6 + 39570048*n^7*l^2*t^6 + 8199072*n^7*t^8 + 35233486848*n^14 + 187555286016*n^13*l + 367152544512*n^12*l^2 + 363222056448*n^11*l^3 + 204963670080*n^10*l^4 + 69152684544*n^9*l^5 + 13720932864*n^8*l^6 + 1428917760*n^7*l^7 + 54587520*n^6*l^8 + 45961429248*n^12*t^2 + 132875334144*n^11*l*t^2 + 161479018368*n^10*l^2*t^2 + 103606706304*n^9*l^3*t^2 + 35414755200*n^8*l^4*t^2 + 5835386880*n^7*l^5*t^2 + 340329600*n^6*l^6*t^2 + 16835192640*n^10*t^4 + 28831582080*n^9*l*t^4 + 19780568352*n^8*l^2*t^4 + 6084283392*n^7*l^3*t^4 + 665628480*n^6*l^4*t^4 + 2207370816*n^8*t^6 + 1733175360*n^7*l*t^6 + 420971040*n^6*l^2*t^6 + 83236104*n^6*t^8 + 743800651776*n^13 + 3081543860736*n^12*l + 4970724115968*n^11*l^2 + 4183636323456*n^10*l^3 + 2055543708672*n^9*l^4 + 613287239040*n^8*l^5 + 108370543104*n^7*l^6 + 10068115968*n^6*l^7 + 346934016*n^5*l^8 + 614030635008*n^11*t^2 + 1617073589376*n^10*l*t^2 + 1763515512576*n^9*l^2*t^2 + 992197178496*n^8*l^3*t^2 + 293201775360*n^7*l^4*t^2 + 41723866368*n^6*l^5*t^2 + 2125657728*n^5*l^6*t^2 + 173201527296*n^9*t^4 + 276033744000*n^8*l*t^4 + 169676305344*n^7*l^2*t^4 + 45150833664*n^6*l^3*t^4 + 4066108416*n^5*l^4*t^4 + 17873025408*n^7*t^6 + 12896508672*n^6*l*t^6 + 2481261984*n^5*l^2*t^6 + 471781296*n^5*t^8 + 9463320486144*n^12 + 32330662606080*n^11*l + 44084985520320*n^10*l^2 + 31945572614016*n^9*l^3 + 13699884720816*n^8*l^4 + 3592576825632*n^7*l^5 + 557524760976*n^6*l^6 + 45216149184*n^5*l^7 + 1361900304*n^4*l^8 + 5598746255808*n^10*t^2 + 13271080005504*n^9*l*t^2 + 12768756896160*n^8*l^2*t^2 + 6209277893280*n^7*l^3*t^2 + 1565502100128*n^6*l^4*t^2 + 188420820192*n^5*l^5*t^2 + 8089717536*n^4*l^6*t^2 + 1211479566480*n^8*t^4 + 1757232539712*n^7*l*t^4 + 945720989208*n^6*l^2*t^4 + 210003333264*n^5*l^3*t^4 + 14975596440*n^4*l^4*t^4 + 95731391376*n^6*t^6 + 59885437608*n^5*l*t^6 + 8846022024*n^4*l^2*t^6 + 1630452609*n^4*t^8 + 81120828436992*n^11 + 234194978477952*n^10*l + 273398902587072*n^9*l^2 + 171429329244384*n^8*l^3 + 64014550228368*n^7*l^4 + 14604589288656*n^6*l^5 + 1953686902176*n^5*l^6 + 134363790144*n^4*l^7 + 3379877280*n^3*l^8 + 36789909871680*n^9*t^2 + 77282378584416*n^8*l*t^2 + 64486734967008*n^7*l^2*t^2 + 26686424852064*n^6*l^3*t^2 + 5634876025440*n^5*l^4*t^2 + 557276909472*n^4*l^5*t^2 + 19177300800*n^3*l^6*t^2 + 6062823523152*n^7*t^4 + 7809337267632*n^6*l*t^4 + 3562577349696*n^5*l^2*t^4 + 632750981328*n^4*l^3*t^4 + 33970821552*n^3*l^4*t^4 + 352011874032*n^5*t^6 + 179725545288*n^4*l*t^6 + 19497446928*n^3*l^2*t^6 + 3512715210*n^3*t^8 + 496190370265344*n^10 + 1224181235166912*n^9*l + 1230160637695536*n^8*l^2 + 667177380797472*n^7*l^3 + 215342488275948*n^6*l^4 + 42079414529520*n^5*l^5 + 4727305730952*n^4*l^6 + 264518975808*n^3*l^7 + 5176261584*n^2*l^8 + 179151104399472*n^8*t^2 + 327622128743520*n^7*l*t^2 + 232848347935464*n^6*l^2*t^2 + 80436839318136*n^5*l^3*t^2 + 13850269363368*n^4*l^4*t^2 + 1079001199584*n^3*l^5*t^2 + 27604082016*n^2*l^6*t^2 + 22245464822508*n^6*t^4 + 24664839451416*n^5*l*t^4 + 9141131455830*n^4*l^2*t^4 + 1231133343984*n^3*l^3*t^4 + 46274797656*n^2*l^4*t^4 + 892926172404*n^4*t^6 + 348082621416*n^3*l*t^6 + 25900831800*n^2*l^2*t^6 + 4600401381*n^2*t^8 + 2237386769505792*n^9 + 4737666140094816*n^8*l + 4098352544391168*n^7*l^2 + 1911743175604248*n^6*l^3 + 526309032645000*n^5*l^4 + 86034358466496*n^4*l^5 + 7809387197040*n^3*l^6 + 333156265920*n^2*l^7 + 4470717888*n*l^8 + 654696510171552*n^7*t^2 + 1021926291268824*n^6*l*t^2 + 605812229545248*n^5*l^2*t^2 + 170138472944472*n^4*l^3*t^2 + 22957444521936*n^3*l^4*t^2 + 1317718564992*n^2*l^5*t^2 + 22026676032*n*l^6*t^2 + 60215228135784*n^5*t^4 + 55128936242304*n^4*l*t^4 + 15698943117324*n^3*l^2*t^4 + 1487462356368*n^2*l^3*t^4 + 34586237952*n*l^4*t^4 + 1531171314792*n^3*t^6 + 418859303904*n^2*l*t^6 + 18933296688*n*l^2*t^6 + 3344154660*n*t^8 + 7575791770199520*n^8 + 13761211852716624*n^7*l + 10197018694672740*n^6*l^2 + 4043373790383864*n^5*l^3 + 929232596272797*n^4*l^4 + 122524249018320*n^3*l^5 + 8443935681624*n^2*l^6 + 243964224000*n*l^7 + 1666598976*l^8 + 1799447242850748*n^6*t^2 + 2343657402122760*n^5*l*t^2 + 1127736822114972*n^4*l^2*t^2 + 247602762527832*n^3*l^3*t^2 + 24558018287544*n^2*l^4*t^2 + 920111095008*n*l^5*t^2 + 7461994752*l^6*t^2 + 118979163329130*n^4*t^4 + 84989013535800*n^3*l*t^4 + 17193278074878*n^2*l^2*t^4 + 1010545473312*n*l^3*t^4 + 10868373216*l^4*t^4 + 1687300614972*n^2*t^6 + 283765886136*n*l*t^6 + 5827659840*l^2*t^6 + 1032336900*t^8 + 19433950529352192*n^7 + 30130480592036064*n^6*l + 18918237245541048*n^5*l^2 + 6250372914564360*n^4*l^3 + 1158325043001498*n^3*l^4 + 115998756603984*n^2*l^5 + 5408409369888*n*l^6 + 79256040192*l^7 + 3695147418407832*n^5*t^2 + 3903075842567904*n^4*l*t^2 + 1465639592317416*n^3*l^2*t^2 + 236199818926656*n^2*l^3*t^2 + 15309060330960*n*l^4*t^2 + 279820391616*l^5*t^2 + 166518566178156*n^3*t^4 + 85559215489488*n^2*l*t^4 + 10802219797728*n*l^2*t^4 + 293874761664*l^3*t^4 + 1073124320616*n*t^6 + 82395236880*l*t^6 + 37809391224297960*n^6 + 49511066179218840*n^5*l + 25845647545211706*n^4*l^2 + 6883241153543784*n^3*l^3 + 970225258073733*n^2*l^4 + 65892011165568*n*l^5 + 1562742883296*l^6 + 5576613441689088*n^4*t^2 + 4589948513708568*n^3*l*t^2 + 1262870470081116*n^2*l^2*t^2 + 132991691736744*n*l^3*t^2 + 4225783877568*l^4*t^2 + 155666526475086*n^2*t^4 + 50338734375312*n*l*t^4 + 2948930978328*l^2*t^4 + 297970462080*t^6 + 55416336553779552*n^5 + 60179494916642400*n^4*l + 25297284088243836*n^3*l^2 + 5130072149524416*n^2*l^3 + 491946607773180*n*l^4 + 17078339267136*l^5 + 5998951757290824*n^3*t^2 + 3611134137379680*n^2*l*t^2 + 648077050102392*n*l^2*t^2 + 33521690728080*l^3*t^2 + 86651160263136*n*t^4 + 13053480438528*l*t^4 + 60212476803707001*n^4 + 52568755477134408*n^3*l + 16830468882545598*n^2*l^2 + 2328173783760384*n*l^3 + 114709842682596*l^4 + 4351333478618556*n^2*t^2 + 1704248939885112*n*l*t^2 + 149958303106752*l^2*t^2 + 21577972088664*t^4 + 47072125271123226*n^3 + 31280059708301808*n^2*l + 6841640363035464*n*l^2 + 488373202618560*l^3 + 1906323396004152*n*t^2 + 364610964332592*l*t^2 + 25078701473339733*n^2 + 11387947345504128*n*l + 1288962097325784*l^2 + 380793707072640*t^2 + 8175341361505500*n + 1922826086213760*l + 1235593880129700
boundeps,88510464*n^16 + 429907968*n^15*l + 598800384*n^14*l^2 + 393136128*n^13*l^3 + 312415488*n^12*l^4 + 225921024*n^11*l^5 + 53012736*n^10*l^6 + 3773952*n^9*l^7 + 88510464*n^14*t^2 + 284497920*n^13*l*t^2 + 313850880*n^12*l^2*t^2 + 222985728*n^11*l^3*t^2 + 77156352*n^10*l^4*t^2 + 22401792*n^9*l^5*t^2 + 580608*n^8*l^6*t^2 + 33191424*n^12*t^4 + 61641216*n^11*l*t^4 + 38215296*n^10*l^2*t^4 + 18740736*n^9*l^3*t^4 + 2060352*n^8*l^4*t^4 + 5531904*n^10*t^6 + 4346496*n^9*l*t^6 + 1580544*n^8*l^2*t^6 + 345744*n^8*t^8 + 4981874688*n^15 + 17687642112*n^14*l + 21842989056*n^13*l^2 + 18594791424*n^12*l^3 + 15484902912*n^11*l^4 + 7351847424*n^10*l^5 + 1425394944*n^9*l^6 + 102373632*n^8*l^7 + 1492992*n^7*l^8 + 4058836992*n^13*t^2 + 11245344768*n^12*l*t^2 + 12595709952*n^11*l^2*t^2 + 7783234560*n^10*l^3*t^2 + 2763876096*n^9*l^4*t^2 + 560234880*n^8*l^5*t^2 + 19844352*n^7*l^6*t^2 + 1226502144*n^11*t^4 + 2093769216*n^10*l*t^4 + 1397668608*n^9*l^2*t^4 + 514838016*n^8*l^3*t^4 + 55956096*n^7*l^4*t^4 + 163586304*n^9*t^6 + 132031872*n^8*l*t^6 + 39570048*n^7*l^2*t^6 + 8199072*n^7*t^8 + 112472414208*n^14 + 325890754560*n^13*l + 417343532544*n^12*l^2 + 422711617536*n^11*l^3 + 298052269056*n^10*l^4 + 105868583424*n^9*l^5 + 17268421824*n^8*l^6 + 1233646848*n^7*l^7 + 31352832*n^6*l^8 + 83546201088*n^12*t^2 + 211223061504*n^11*l*t^2 + 223319644416*n^10*l^2*t^2 + 125612606592*n^9*l^3*t^2 + 40336701696*n^8*l^4*t^2 + 6069990528*n^7*l^5*t^2 + 259339968*n^6*l^6*t^2 + 20817232128*n^10*t^4 + 33453592704*n^9*l*t^4 + 21440274336*n^8*l^2*t^4 + 6206456448*n^7*l^3*t^4 + 610115616*n^6*l^4*t^4 + 2194924032*n^8*t^6 + 1708281792*n^7*l*t^6 + 408524256*n^6*l^2*t^6 + 83236104*n^6*t^8 + 1426720038912*n^13 + 3813089366016*n^12*l + 5529124776960*n^11*l^2 + 5596213966848*n^10*l^3 + 3169374020352*n^9*l^4 + 893383420032*n^8*l^5 + 124791416064*n^7*l^6 + 8703407232*n^6*l^7 + 273964032*n^5*l^8 + 1044605592576*n^11*t^2 + 2435056321536*n^10*l*t^2 + 2364246273024*n^9*l^2*t^2 + 1204382630016*n^8*l^3*t^2 + 324809705088*n^7*l^4*t^2 + 38092804416*n^6*l^5*t^2 + 1770128640*n^5*l^6*t^2 + 217113958656*n^9*t^4 + 325366733952*n^8*l*t^4 + 184669515072*n^7*l^2*t^4 + 42709003776*n^6*l^3*t^4 + 3536267328*n^5*l^4*t^4 + 17503178112*n^7*t^6 + 12343515840*n^6*l*t^6 + 2298116448*n^5*l^2*t^6 + 471781296*n^5*t^8 + 11979000730368*n^12 + 33713415567360*n^11*l + 53008078731264*n^10*l^2 + 47179753341696*n^9*l^3 + 21379101921504*n^8*l^4 + 4927652841600*n^7*l^5 + 598191284016*n^6*l^6 + 39761101152*n^5*l^7 + 1286212608*n^4*l^8 + 8901170595072*n^10*t^2 + 19054262089728*n^9*l*t^2 + 16776754645824*n^8*l^2*t^2 + 7483094695584*n^7*l^3*t^2 + 1625719546368*n^6*l^4*t^2 + 155623638960*n^5*l^5*t^2 + 6985324656*n^4*l^6*t^2 + 1555208410752*n^8*t^4 + 2099028322656*n^7*l*t^4 + 995979578904*n^6*l^2*t^4 + 183705045120*n^5*l^3*t^4 + 12012776820*n^4*l^4*t^4 + 91187934192*n^6*t^6 + 54945969480*n^5*l*t^6 + 7749879480*n^4*l^2*t^6 + 1630452609*n^4*t^8 + 75811453318656*n^11 + 240791187073536*n^10*l + 364681917414144*n^9*l^2 + 268157728090368*n^8*l^3 + 97922493119232*n^7*l^4 + 18737373981024*n^6*l^5 + 1992122835984*n^5*l^6 + 122224579344*n^4*l^7 + 3487722624*n^3*l^8 + 54675687214080*n^9*t^2 + 106914039685632*n^8*l*t^2 + 83807947541376*n^7*l^2*t^2 + 31287334469760*n^6*l^3*t^2 + 5367990713904*n^5*l^4*t^2 + 434874204216*n^4*l^5*t^2 + 16312899744*n^3*l^6*t^2 + 8014421956032*n^7*t^4 + 9282797936352*n^6*l*t^4 + 3526471148688*n^5*l^2*t^4 + 510158630880*n^4*l^3*t^4 + 24630649992*n^3*l^4*t^4 + 321857652816*n^5*t^6 + 156463113816*n^4*l*t^6 + 16087300272*n^3*l^2*t^6 + 3512715210*n^3*t^8 + 403050972400128*n^10 + 1366959183736320*n^9*l + 1795676214834432*n^8*l^2 + 1065172899725568*n^7*l^3 + 315257579519760*n^6*l^4 + 50361978212064*n^5*l^5 + 4672254858228*n^4*l^6 + 252605143296*n^3*l^7 + 5431971456*n^2*l^8 + 250214648515776*n^8*t^2 + 443230163977536*n^7*l*t^2 + 299211893147952*n^6*l^2*t^2 + 89373922255800*n^5*l^3*t^2 + 12057120518832*n^4*l^4*t^2 + 828824785344*n^3*l^5*t^2 + 21929630256*n^2*l^6*t^2 + 30087418658832*n^6*t^4 + 28393091890488*n^5*l*t^4 + 8319251884014*n^4*l^2*t^4 + 913005332064*n^3*l^3*t^4 + 29928044772*n^2*l^4*t^4 + 774307866960*n^4*t^6 + 285314246568*n^3*l*t^6 + 20092744296*n^2*l^2*t^6 + 4600401381*n^2*t^8 + 1867099318318080*n^9 + 5928036173762688*n^8*l + 6357262687475328*n^7*l^2 + 3016106123049216*n^6*l^3 + 723342214504656*n^5*l^4 + 96124191101208*n^4*l^5 + 7626839503032*n^3*l^6 + 337028627088*n^2*l^7 + 4467778560*n*l^8 + 871347802469184*n^7*t^2 + 1369956468269376*n^6*l*t^2 + 759751357516992*n^5*l^2*t^2 + 174533312352168*n^4*l^3*t^2 + 18539144590032*n^3*l^4*t^2 + 1019327153688*n^2*l^5*t^2 + 15532534080*n*l^6*t^2 + 81692119086768*n^5*t^4 + 59626437671448*n^4*l*t^4 + 12937595465772*n^3*l^2*t^4 + 1015552637280*n^2*l^3*t^4 + 19848518640*n*l^4*t^4 + 1247099762592*n^3*t^6 + 321479010864*n^2*l*t^6 + 13803806448*n*l^2*t^6 + 3344154660*n*t^8 + 7196385484019952*n^8 + 19099158651104544*n^7*l + 16247108863365480*n^6*l^2 + 6122662361534088*n^5*l^3 + 1179239514135525*n^4*l^4 + 128217145777776*n^3*l^5 + 8308220441364*n^2*l^6 + 261443101248*n*l^7 + 1481421312*l^8 + 2331154336582944*n^6*t^2 + 3125071242258408*n^5*l*t^2 + 1346378317266528*n^4*l^2*t^2 + 229854233965752*n^3*l^3*t^2 + 18915498209952*n^2*l^4*t^2 + 717539885856*n*l^5*t^2 + 4455995328*l^6*t^2 + 157094136943362*n^4*t^4 + 83892609230184*n^3*l*t^4 + 12724359521526*n^2*l^2*t^4 + 638663305248*n*l^3*t^4 + 5556088656*l^4*t^4 + 1281818073672*n^2*t^6 + 203153001336*n*l*t^6 + 3992394240*l^2*t^6 + 1032336900*t^8 + 21601220474085408*n^7 + 45014552460959328*n^6*l + 29903763448912032*n^5*l^2 + 8832130483944528*n^4*l^3 + 1336586829568002*n^3*l^4 + 114333061466808*n^2*l^5 + 5467271182128*n*l^6 + 88988155200*l^7 + 4758823706918832*n^5*t^2 + 5118940787392296*n^4*l*t^2 + 1610692653760560*n^3*l^2*t^2 + 196731977087088*n^2*l^3*t^2 + 11567332095696*n*l^4*t^2 + 216569777760*l^5*t^2 + 206489047492980*n^3*t^4 + 75158071056504*n^2*l*t^4 + 7171531222464*n*l^2*t^4 + 173824441344*l^3*t^4 + 757061510616*n*t^6 + 54866252880*l*t^6 + 48243437506323576*n^6 + 76652352173909016*n^5*l + 39111672224700738*n^4*l^2 + 8811964003564584*n^3*l^3 + 1001834726553225*n^2*l^4 + 61747301820960*n*l^5 + 1651492707984*l^6 + 7211957734798488*n^4*t^2 + 5755275453908232*n^3*l*t^2 + 1229260563913320*n^2*l^2*t^2 + 99911986772904*n*l^3*t^2 + 3184038235296*l^4*t^2 + 174773033166114*n^2*t^4 + 38573205571152*n*l*t^4 + 1767324271608*l^2*t^4 + 194736772080*t^6 + 77931055020441312*n^5 + 92605355874370440*n^4*l + 35254838221654932*n^3*l^2 + 5748742324857024*n^2*l^3 + 446346298376748*n*l^4 + 15467468480352*l^5 + 7712874554559984*n^3*t^2 + 4135239075558528*n^2*l*t^2 + 537025714081992*n*l^2*t^2 + 23088587966928*l^3*t^2 + 85065928256016*n*t^4 + 8601828719328*l*t^4 + 88800001892883189*n^4 + 76806771718464936*n^3*l + 20619839732450274*n^2*l^2 + 2181804712690176*n*l^3 + 89620551353844*l^4 + 5367998854435248*n^2*t^2 + 1670743446568920*n*l*t^2 + 101895865813296*l^2*t^2 + 17929396197864*t^4 + 68918121735899634*n^3 + 41108316680595960*n^2*l + 6916564246213944*n*l^2 + 356720072482368*l^3 + 2113091347855752*n*t^2 + 279356349856752*l*t^2 + 34255265033665665*n^2 + 12522321812389536*n*l + 968319748466280*l^2 + 339915831348240*t^2 + 9633980913380460*n + 1572860104976160*l + 1115434022894100


==> anc/geq3_min_geq6.csv <==
A,(4*n^2*d + 4*n*d*l + d*l^2 + 4*n*d*λ + 2*d*l*λ + d*λ^2 - 12*n^2 + 8*n*d - 12*n*l + 5*d*l - 2*l^2 - 8*n*λ + 5*d*λ - 4*l*λ - 2*λ^2 - 16*n + 2*d - 6*l - 10*λ)/(4*n^2*d + 2*n*d^2 + 4*n*d*l - 8*n^2 + 8*n*d + 4*d^2 - 8*n*l + 8*d*l - 24*n - 16*l - 16)
B,(4*n^2 + 4*n*l + l^2 + 4*n*λ + 2*l*λ + λ^2 - 6*n - 3*l - 3*λ + 2)/(4*n^2*d + 2*n*d^2 + 4*n*d*l - 8*n^2 + 8*n*d + 4*d^2 - 8*n*l + 8*d*l - 24*n - 16*l - 16)
N,1
d_0,6
l_0,3
r_N,(d^2*l^4 + 4*d^2*l^3*λ + 6*d^2*l^2*λ^2 + 4*d^2*l*λ^3 + d^2*λ^4 + 6*d^2*l^3 - 4*d*l^4 + 18*d^2*l^2*λ - 16*d*l^3*λ + 18*d^2*l*λ^2 - 24*d*l^2*λ^2 + 6*d^2*λ^3 - 16*d*l*λ^3 - 4*d*λ^4 + 7*d^2*l^2 - 8*d*l^3 + 4*l^4 + 14*d^2*l*λ - 40*d*l^2*λ + 16*l^3*λ + 7*d^2*λ^2 - 56*d*l*λ^2 + 24*l^2*λ^2 - 24*d*λ^3 + 16*l*λ^3 + 4*λ^4 - 14*d^2*l + 12*d*l^2 - 8*l^3 - 14*d^2*λ - 8*d*l*λ + 8*l^2*λ - 20*d*λ^2 + 40*l*λ^2 + 24*λ^3 + 64*d*l - 20*l^2 + 48*d*λ - 40*l*λ + 12*λ^2 - 40*l - 40*λ)/(4*d^3*l^2 + 8*d^2*l^3 + 8*d^3*l*λ + 16*d^2*l^2*λ + 4*d^3*λ^2 + 8*d^2*l*λ^2 + 4*d^3*l - 32*d*l^3 + 4*d^3*λ - 8*d^2*l*λ - 64*d*l^2*λ - 8*d^2*λ^2 - 32*d*l*λ^2 - 8*d^3 + 8*d^2*l + 16*d*l^2 + 32*l^3 - 8*d^2*λ - 64*d*l*λ + 64*l^2*λ - 16*d*λ^2 + 32*l*λ^2 + 16*d^2 + 48*d*l - 64*l^2 - 16*d*λ + 96*l*λ + 32*λ^2 + 32*d - 160*l + 32*λ - 64)
rtilde,(40*n^3*d + 12*n^2*d^2 + 40*n^2*d*l + 12*n*d^2*l + 10*n*d*l^2 + 3*d^2*l^2 + 40*n^2*d*λ + 12*n*d^2*λ + 20*n*d*l*λ + 6*d^2*l*λ + 10*n*d*λ^2 + 3*d^2*λ^2 - 80*n^3 + 16*n^2*d - 4*n*d^2 - 80*n^2*l + 6*n*d*l + 3*d^2*l - 20*n*l^2 + 4*d*l^2 - 80*n^2*λ + 26*n*d*λ + 3*d^2*λ - 40*n*l*λ + 8*d*l*λ - 20*n*λ^2 + 4*d*λ^2 + 80*n^2 + 56*n*d - 10*d^2 + 60*n*l + 20*d*l - 20*l^2 - 100*n*λ + 4*d*λ - 40*l*λ - 20*λ^2 + 200*n + 32*d + 140*l - 20*λ + 40)/(40*n^3*d + 32*n^2*d^2 + 6*n*d^3 + 40*n^2*d*l + 12*n*d^2*l - 80*n^3 + 16*n^2*d + 40*n*d^2 + 6*d^3 - 80*n^2*l + 56*n*d*l + 12*d^2*l - 160*n^2 - 64*n*d + 8*d^2 - 160*n*l + 16*d*l - 80*n - 40*d - 80*l)
delta_N,(14*d^3*l^2 + 28*d^2*l^3 + 28*d^3*l*λ + 56*d^2*l^2*λ + 14*d^3*λ^2 + 28*d^2*l*λ^2 - 10*d^3*l - 112*d^2*l^2 - 216*d*l^3 - 10*d^3*λ - 204*d^2*l*λ - 432*d*l^2*λ - 92*d^2*λ^2 - 216*d*l*λ^2 - 4*d^3 - 148*d^2*l - 424*d*l^2 + 320*l^3 - 204*d^2*λ - 664*d*l*λ + 640*l^2*λ - 112*d*λ^2 + 320*l*λ^2 + 296*d^2 + 32*d*l - 480*l^2 + 208*d*λ + 1920*l*λ + 480*λ^2 - 96*d - 2720*l + 480*λ - 960)/(3*d^3*l^4 + 12*d^3*l^3*λ + 18*d^3*l^2*λ^2 + 12*d^3*l*λ^3 + 3*d^3*λ^4 + 18*d^3*l^3 + 8*d^2*l^4 + 54*d^3*l^2*λ + 32*d^2*l^3*λ + 54*d^3*l*λ^2 + 48*d^2*l^2*λ^2 + 18*d^3*λ^3 + 32*d^2*l*λ^3 + 8*d^2*λ^4 + 7*d^3*l^2 + 68*d^2*l^3 - 68*d*l^4 + 14*d^3*l*λ + 184*d^2*l^2*λ - 272*d*l^3*λ + 7*d^3*λ^2 + 164*d^2*l*λ^2 - 408*d*l^2*λ^2 + 48*d^2*λ^3 - 272*d*l*λ^3 - 68*d*λ^4 - 32*d^3*l + 288*d^2*l^2 + 32*d*l^3 + 80*l^4 - 32*d^3*λ + 460*d^2*l*λ - 344*d*l^2*λ + 320*l^3*λ + 172*d^2*λ^2 - 784*d*l*λ^2 + 480*l^2*λ^2 - 408*d*λ^3 + 320*l*λ^3 + 80*λ^4 + 4*d^3 + 60*d^2*l + 604*d*l^2 - 480*l^3 + 68*d^2*λ + 384*d*l*λ - 480*l^2*λ - 252*d*λ^2 + 480*l*λ^2 + 480*λ^3 - 296*d^2 + 1128*d*l + 80*l^2 + 632*d*λ - 2720*l*λ - 240*λ^2 + 96*d + 1920*l - 1280*λ + 960)
C,(1600*n^6*d + 1760*n^5*d^2 + 624*n^4*d^3 + 72*n^3*d^4 + 3200*n^5*d*l + 2720*n^4*d^2*l + 768*n^3*d^3*l + 72*n^2*d^4*l + 2000*n^4*d*l^2 + 1400*n^3*d^2*l^2 + 300*n^2*d^3*l^2 + 18*n*d^4*l^2 + 400*n^3*d*l^3 + 240*n^2*d^2*l^3 + 36*n*d^3*l^3 + 1600*n^5*d*λ + 1760*n^4*d^2*λ + 624*n^3*d^3*λ + 72*n^2*d^4*λ + 2400*n^4*d*l*λ + 1840*n^3*d^2*l*λ + 456*n^2*d^3*l*λ + 36*n*d^4*l*λ + 800*n^3*d*l^2*λ + 480*n^2*d^2*l^2*λ + 72*n*d^3*l^2*λ + 400*n^4*d*λ^2 + 440*n^3*d^2*λ^2 + 156*n^2*d^3*λ^2 + 18*n*d^4*λ^2 + 400*n^3*d*l*λ^2 + 240*n^2*d^2*l*λ^2 + 36*n*d^3*l*λ^2 - 3200*n^6 + 480*n^5*d + 1712*n^4*d^2 + 264*n^3*d^3 - 36*n^2*d^4 - 6400*n^5*l + 3760*n^4*d*l + 3704*n^3*d^2*l + 660*n^2*d^3*l + 18*n*d^4*l - 4000*n^4*l^2 + 4000*n^3*d*l^2 + 2480*n^2*d^2*l^2 + 336*n*d^3*l^2 + 18*d^4*l^2 - 800*n^3*l^3 + 1120*n^2*d*l^3 + 528*n*d^2*l^3 + 36*d^3*l^3 - 3200*n^5*λ + 1680*n^4*d*λ + 3032*n^3*d^2*λ + 732*n^2*d^3*λ + 18*n*d^4*λ - 4800*n^4*l*λ + 4720*n^3*d*l*λ + 3568*n^2*d^2*l*λ + 636*n*d^3*l*λ + 36*d^4*l*λ - 1600*n^3*l^2*λ + 2240*n^2*d*l^2*λ + 1056*n*d^2*l^2*λ + 72*d^3*l^2*λ - 800*n^4*λ^2 + 720*n^3*d*λ^2 + 1088*n^2*d^2*λ^2 + 300*n*d^3*λ^2 + 18*d^4*λ^2 - 800*n^3*l*λ^2 + 1120*n^2*d*l*λ^2 + 528*n*d^2*l*λ^2 + 36*d^3*l*λ^2 - 8000*n^5 - 6720*n^4*d - 2896*n^3*d^2 - 912*n^2*d^3 - 72*n*d^4 - 18400*n^4*l - 8080*n^3*d*l - 2048*n^2*d^2*l - 468*n*d^3*l - 54*d^4*l - 13600*n^3*l^2 - 960*n^2*d*l^2 + 256*n*d^2*l^2 + 36*d^3*l^2 - 3200*n^2*l^3 + 800*n*d*l^3 + 288*d^2*l^3 - 10400*n^4*λ - 5360*n^3*d*λ - 512*n^2*d^2*λ - 324*n*d^3*λ - 54*d^4*λ - 16800*n^3*l*λ - 1760*n^2*d*l*λ + 944*n*d^2*l*λ + 180*d^3*l*λ - 6400*n^2*l^2*λ + 1600*n*d*l^2*λ + 576*d^2*l^2*λ - 3200*n^3*λ^2 - 800*n^2*d*λ^2 + 688*n*d^2*λ^2 + 144*d^3*λ^2 - 3200*n^2*l*λ^2 + 800*n*d*l*λ^2 + 288*d^2*l*λ^2 + 1600*n^4 - 1440*n^3*d - 1792*n^2*d^2 - 264*n*d^3 + 36*d^4 - 4800*n^3*l - 7520*n^2*d*l - 2576*n*d^2*l - 360*d^3*l - 10400*n^2*l^2 - 4000*n*d*l^2 - 824*d^2*l^2 - 4000*n*l^3 + 80*d*l^3 - 6400*n^3*λ - 5280*n^2*d*λ - 1904*n*d^2*λ - 432*d^3*λ - 14400*n^2*l*λ - 5920*n*d*l*λ - 784*d^2*l*λ - 8000*n*l^2*λ + 160*d*l^2*λ - 4000*n^2*λ^2 - 1920*n*d*λ^2 + 40*d^2*λ^2 - 4000*n*l*λ^2 + 80*d*l*λ^2 + 11200*n^3 + 6720*n^2*d + 1136*n*d^2 + 288*d^3 + 16800*n^2*l + 3680*n*d*l + 456*d^2*l + 4000*n*l^2 - 1040*d*l^2 - 1600*l^3 + 5600*n^2*λ + 2560*n*d*λ - 120*d^2*λ + 2400*n*l*λ - 1840*d*l*λ - 3200*l^2*λ - 1600*n*λ^2 - 800*d*λ^2 - 1600*l*λ^2 + 1600*n^2 + 960*n*d + 80*d^2 + 6400*n*l + 2560*d*l + 4800*l^2 + 4800*n*λ + 2400*d*λ + 4800*l*λ - 3200*n - 1600*d - 3200*l)/(1600*n^6*d^2 + 960*n^5*d^3 + 144*n^4*d^4 + 3200*n^5*d^2*l + 1920*n^4*d^3*l + 288*n^3*d^4*l + 2400*n^4*d^2*l^2 + 1440*n^3*d^3*l^2 + 216*n^2*d^4*l^2 + 800*n^3*d^2*l^3 + 480*n^2*d^3*l^3 + 72*n*d^4*l^3 + 100*n^2*d^2*l^4 + 60*n*d^3*l^4 + 9*d^4*l^4 + 3200*n^5*d^2*λ + 1920*n^4*d^3*λ + 288*n^3*d^4*λ + 4800*n^4*d^2*l*λ + 2880*n^3*d^3*l*λ + 432*n^2*d^4*l*λ + 2400*n^3*d^2*l^2*λ + 1440*n^2*d^3*l^2*λ + 216*n*d^4*l^2*λ + 400*n^2*d^2*l^3*λ + 240*n*d^3*l^3*λ + 36*d^4*l^3*λ + 2400*n^4*d^2*λ^2 + 1440*n^3*d^3*λ^2 + 216*n^2*d^4*λ^2 + 2400*n^3*d^2*l*λ^2 + 1440*n^2*d^3*l*λ^2 + 216*n*d^4*l*λ^2 + 600*n^2*d^2*l^2*λ^2 + 360*n*d^3*l^2*λ^2 + 54*d^4*l^2*λ^2 + 800*n^3*d^2*λ^3 + 480*n^2*d^3*λ^3 + 72*n*d^4*λ^3 + 400*n^2*d^2*l*λ^3 + 240*n*d^3*l*λ^3 + 36*d^4*l*λ^3 + 100*n^2*d^2*λ^4 + 60*n*d^3*λ^4 + 9*d^4*λ^4 - 6400*n^6*d + 4160*n^5*d^2 + 2464*n^4*d^3 + 192*n^3*d^4 - 12800*n^5*d*l + 5920*n^4*d^2*l + 4288*n^3*d^3*l + 408*n^2*d^4*l - 9600*n^4*d*l^2 + 3040*n^3*d^2*l^2 + 2656*n^2*d^3*l^2 + 264*n*d^4*l^2 - 3200*n^3*d*l^3 + 680*n^2*d^2*l^3 + 672*n*d^3*l^3 + 54*d^4*l^3 - 400*n^2*d*l^4 + 60*n*d^2*l^4 + 54*d^3*l^4 - 12800*n^5*d*λ + 7520*n^4*d^2*λ + 4768*n^3*d^3*λ + 408*n^2*d^4*λ - 19200*n^4*d*l*λ + 7680*n^3*d^2*l*λ + 5792*n^2*d^3*l*λ + 528*n*d^4*l*λ - 9600*n^3*d*l^2*λ + 2440*n^2*d^2*l^2*λ + 2136*n*d^3*l^2*λ + 162*d^4*l^2*λ - 1600*n^2*d*l^3*λ + 240*n*d^2*l^3*λ + 216*d^3*l^3*λ - 9600*n^4*d*λ^2 + 4640*n^3*d^2*λ^2 + 3136*n^2*d^3*λ^2 + 264*n*d^4*λ^2 - 9600*n^3*d*l*λ^2 + 2840*n^2*d^2*l*λ^2 + 2256*n*d^3*l*λ^2 + 162*d^4*l*λ^2 - 2400*n^2*d*l^2*λ^2 + 360*n*d^2*l^2*λ^2 + 324*d^3*l^2*λ^2 - 3200*n^3*d*λ^3 + 1080*n^2*d^2*λ^3 + 792*n*d^3*λ^3 + 54*d^4*λ^3 - 1600*n^2*d*l*λ^3 + 240*n*d^2*l*λ^3 + 216*d^3*l*λ^3 - 400*n^2*d*λ^4 + 60*n*d^2*λ^4 + 54*d^3*λ^4 + 6400*n^6 - 15360*n^5*d + 10496*n^4*d^2 + 2464*n^3*d^3 - 224*n^2*d^4 + 12800*n^5*l - 24320*n^4*d*l + 12032*n^3*d^2*l + 4144*n^2*d^3*l - 144*n*d^4*l + 9600*n^4*l^2 - 16640*n^3*d*l^2 + 4164*n^2*d^2*l^2 + 2076*n*d^3*l^2 + 9*d^4*l^2 + 3200*n^3*l^3 - 6080*n^2*d*l^3 + 88*n*d^2*l^3 + 360*d^3*l^3 + 400*n^2*l^4 - 960*n*d*l^4 - 124*d^2*l^4 + 12800*n^5*λ - 40320*n^4*d*λ + 10752*n^3*d^2*λ + 4320*n^2*d^3*λ - 144*n*d^4*λ + 19200*n^4*l*λ - 49280*n^3*d*l*λ + 5848*n^2*d^2*l*λ + 4368*n*d^3*l*λ + 18*d^4*l*λ + 9600*n^3*l^2*λ - 22240*n^2*d*l^2*λ - 456*n*d^2*l^2*λ + 1044*d^3*l^2*λ + 1600*n^2*l^3*λ - 3840*n*d*l^3*λ - 496*d^2*l^3*λ + 9600*n^4*λ^2 - 32640*n^3*d*λ^2 + 2084*n^2*d^2*λ^2 + 2292*n*d^3*λ^2 + 9*d^4*λ^2 + 9600*n^3*l*λ^2 - 26240*n^2*d*l*λ^2 - 1176*n*d^2*l*λ^2 + 1008*d^3*l*λ^2 + 2400*n^2*l^2*λ^2 - 5760*n*d*l^2*λ^2 - 744*d^2*l^2*λ^2 + 3200*n^3*λ^3 - 10080*n^2*d*λ^3 - 632*n*d^2*λ^3 + 324*d^3*λ^3 + 1600*n^2*l*λ^3 - 3840*n*d*l*λ^3 - 496*d^2*l*λ^3 + 400*n^2*λ^4 - 960*n*d*λ^4 - 124*d^2*λ^4 + 6400*n^5 + 25024*n^3*d^2 + 1008*n^2*d^3 - 192*n*d^4 + 9600*n^4*l + 7680*n^3*d*l + 27120*n^2*d^2*l + 2840*n*d^3*l - 156*d^4*l + 9600*n^3*l^2 + 3120*n^2*d*l^2 + 10172*n*d^2*l^2 + 878*d^3*l^2 + 5600*n^2*l^3 - 640*n*d*l^3 + 904*d^2*l^3 + 1200*n*l^4 - 440*d*l^4 + 35200*n^4*λ - 36480*n^3*d*λ + 21968*n^2*d^2*λ + 2264*n*d^3*λ - 156*d^4*λ + 44800*n^3*l*λ - 27520*n^2*d*l*λ + 12072*n*d^2*l*λ + 1528*d^3*l*λ + 23200*n^2*l^2*λ - 10560*n*d*l^2*λ + 1064*d^2*l^2*λ + 4800*n*l^3*λ - 1760*d*l^3*λ + 35200*n^3*λ^2 - 37040*n^2*d*λ^2 + 1660*n*d^2*λ^2 + 650*d^3*λ^2 + 29600*n^2*l*λ^2 - 19200*n*d*l*λ^2 - 584*d^2*l*λ^2 + 7200*n*l^2*λ^2 - 2640*d*l^2*λ^2 + 12000*n^2*λ^3 - 9280*n*d*λ^3 - 744*d^2*λ^3 + 4800*n*l*λ^3 - 1760*d*l*λ^3 + 1200*n*λ^4 - 440*d*λ^4 - 38400*n^4 + 33920*n^3*d + 26624*n^2*d^2 - 2128*n*d^3 + 20*d^4 - 64000*n^3*l + 44960*n^2*d*l + 21392*n*d^2*l + 212*d^3*l - 33200*n^2*l^2 + 10880*n*d*l^2 + 6084*d^2*l^2 - 5600*n*l^3 + 320*d*l^3 + 800*l^4 - 12800*n^3*λ - 14880*n^2*d*λ + 21808*n*d^2*λ + 204*d^3*λ - 21600*n^2*l*λ - 640*n*d*l*λ + 7832*d^2*l*λ + 2400*n*l^2*λ - 2000*d*l^2*λ + 3200*l^3*λ + 37200*n^2*λ^2 - 19200*n*d*λ^2 + 1684*d^2*λ^2 + 21600*n*l*λ^2 - 4960*d*l*λ^2 + 4800*l^2*λ^2 + 13600*n*λ^3 - 2640*d*λ^3 + 3200*l*λ^3 + 800*λ^4 - 44800*n^3 + 64000*n^2*d + 12960*n*d^2 - 1504*d^3 - 48000*n^2*l + 61760*n*d*l + 4832*d^2*l - 22800*n*l^2 + 9000*d*l^2 - 8000*l^3 - 99200*n^2*λ - 13120*n*d*λ + 6176*d^2*λ - 90400*n*l*λ - 320*d*l*λ - 11200*l^2*λ + 9200*n*λ^2 - 4840*d*λ^2 + 1600*l*λ^2 + 4800*λ^3 + 36800*n^2 + 54400*n*d + 2128*d^2 + 51200*n*l + 31440*d*l + 10400*l^2 - 76800*n*λ - 5520*d*λ - 43200*l*λ - 2400*λ^2 + 52800*n + 13440*d + 38400*l - 12800*λ + 9600)
epsilon,(800*n^5*d^2 + 640*n^4*d^3 + 120*n^3*d^4 + 1600*n^4*d^2*l + 880*n^3*d^3*l + 120*n^2*d^4*l + 1000*n^3*d^2*l^2 + 400*n^2*d^3*l^2 + 30*n*d^4*l^2 + 200*n^2*d^2*l^3 + 60*n*d^3*l^3 + 800*n^4*d^2*λ + 640*n^3*d^3*λ + 120*n^2*d^4*λ + 1200*n^3*d^2*l*λ + 560*n^2*d^3*l*λ + 60*n*d^4*l*λ + 400*n^2*d^2*l^2*λ + 120*n*d^3*l^2*λ + 200*n^3*d^2*λ^2 + 160*n^2*d^3*λ^2 + 30*n*d^4*λ^2 + 200*n^2*d^2*l*λ^2 + 60*n*d^3*l*λ^2 - 8800*n^5*d - 4560*n^4*d^2 - 216*n^3*d^3 + 44*n^2*d^4 - 14400*n^4*d*l - 4200*n^3*d^2*l + 216*n^2*d^3*l + 126*n*d^4*l - 7200*n^3*d*l^2 - 960*n^2*d^2*l^2 + 420*n*d^3*l^2 + 42*d^4*l^2 - 1200*n^2*d*l^3 + 120*n*d^2*l^3 + 84*d^3*l^3 - 8000*n^4*d*λ - 3640*n^3*d^2*λ + 208*n^2*d^3*λ + 126*n*d^4*λ - 9600*n^3*d*l*λ - 1320*n^2*d^2*l*λ + 588*n*d^3*l*λ + 84*d^4*l*λ - 2400*n^2*d*l^2*λ + 240*n*d^2*l^2*λ + 168*d^3*l^2*λ - 1600*n^3*d*λ^2 - 520*n^2*d^2*λ^2 + 168*n*d^3*λ^2 + 42*d^4*λ^2 - 1200*n^2*d*l*λ^2 + 120*n*d^2*l*λ^2 + 84*d^3*l*λ^2 + 8000*n^5 - 25280*n^4*d - 13184*n^3*d^2 - 1384*n^2*d^3 - 144*n*d^4 + 11200*n^4*l - 38240*n^3*d*l - 14280*n^2*d^2*l - 1960*n*d^3*l - 30*d^4*l + 5600*n^3*l^2 - 16960*n^2*d*l^2 - 5872*n*d^2*l^2 - 196*d^3*l^2 + 1600*n^2*l^3 - 2880*n*d*l^3 - 368*d^2*l^3 + 12800*n^4*λ - 22080*n^3*d*λ - 13736*n^2*d^2*λ - 1576*n*d^3*λ - 30*d^4*λ + 14400*n^3*l*λ - 26000*n^2*d*l*λ - 7896*n*d^2*l*λ - 332*d^3*l*λ + 3200*n^2*l^2*λ - 5760*n*d*l^2*λ - 736*d^2*l^2*λ + 2400*n^3*λ^2 - 4400*n^2*d*λ^2 - 2216*n*d^2*λ^2 - 136*d^3*λ^2 + 1600*n^2*l*λ^2 - 2880*n*d*l*λ^2 - 368*d^2*l*λ^2 + 9600*n^4 - 32960*n^3*d - 5376*n^2*d^2 + 1488*n*d^3 - 44*d^4 + 5600*n^3*l - 35920*n^2*d*l - 3768*n*d^2*l - 672*d^3*l + 4800*n^2*l^2 - 7920*n*d*l^2 - 2520*d^2*l^2 + 4800*n*l^3 - 1200*d*l^3 + 53600*n^3*λ - 11120*n^2*d*λ - 9992*n*d^2*λ - 712*d^3*λ + 52800*n^2*l*λ - 15840*n*d*l*λ - 4032*d^2*l*λ + 9600*n*l^2*λ - 2400*d*l^2*λ + 9600*n^2*λ^2 - 2480*n*d*λ^2 - 1256*d^2*λ^2 + 4800*n*l*λ^2 - 1200*d*l*λ^2 - 54400*n^3 - 53440*n^2*d + 1584*d^3 - 84800*n^2*l - 39760*n*d*l + 1688*d^2*l - 24800*n*l^2 - 2480*d*l^2 + 3200*l^3 + 73600*n^2*λ + 6480*n*d*λ - 1416*d^2*λ + 57600*n*l*λ - 880*d*l*λ + 6400*l^2*λ + 12000*n*λ^2 + 320*d*λ^2 + 3200*l*λ^2 - 115200*n^2 - 50400*n*d - 528*d^2 - 125600*n*l - 23840*d*l - 24000*l^2 + 37600*n*λ + 3520*d*λ + 19200*l*λ + 4800*λ^2 - 68800*n - 13440*d - 46400*l + 4800*λ - 9600)/(1600*n^6*d^2 + 960*n^5*d^3 + 144*n^4*d^4 + 3200*n^5*d^2*l + 1920*n^4*d^3*l + 288*n^3*d^4*l + 2400*n^4*d^2*l^2 + 1440*n^3*d^3*l^2 + 216*n^2*d^4*l^2 + 800*n^3*d^2*l^3 + 480*n^2*d^3*l^3 + 72*n*d^4*l^3 + 100*n^2*d^2*l^4 + 60*n*d^3*l^4 + 9*d^4*l^4 + 3200*n^5*d^2*λ + 1920*n^4*d^3*λ + 288*n^3*d^4*λ + 4800*n^4*d^2*l*λ + 2880*n^3*d^3*l*λ + 432*n^2*d^4*l*λ + 2400*n^3*d^2*l^2*λ + 1440*n^2*d^3*l^2*λ + 216*n*d^4*l^2*λ + 400*n^2*d^2*l^3*λ + 240*n*d^3*l^3*λ + 36*d^4*l^3*λ + 2400*n^4*d^2*λ^2 + 1440*n^3*d^3*λ^2 + 216*n^2*d^4*λ^2 + 2400*n^3*d^2*l*λ^2 + 1440*n^2*d^3*l*λ^2 + 216*n*d^4*l*λ^2 + 600*n^2*d^2*l^2*λ^2 + 360*n*d^3*l^2*λ^2 + 54*d^4*l^2*λ^2 + 800*n^3*d^2*λ^3 + 480*n^2*d^3*λ^3 + 72*n*d^4*λ^3 + 400*n^2*d^2*l*λ^3 + 240*n*d^3*l*λ^3 + 36*d^4*l*λ^3 + 100*n^2*d^2*λ^4 + 60*n*d^3*λ^4 + 9*d^4*λ^4 - 6400*n^6*d + 4160*n^5*d^2 + 2464*n^4*d^3 + 192*n^3*d^4 - 12800*n^5*d*l + 5920*n^4*d^2*l + 4288*n^3*d^3*l + 408*n^2*d^4*l - 9600*n^4*d*l^2 + 3040*n^3*d^2*l^2 + 2656*n^2*d^3*l^2 + 264*n*d^4*l^2 - 3200*n^3*d*l^3 + 680*n^2*d^2*l^3 + 672*n*d^3*l^3 + 54*d^4*l^3 - 400*n^2*d*l^4 + 60*n*d^2*l^4 + 54*d^3*l^4 - 12800*n^5*d*λ + 7520*n^4*d^2*λ + 4768*n^3*d^3*λ + 408*n^2*d^4*λ - 19200*n^4*d*l*λ + 7680*n^3*d^2*l*λ + 5792*n^2*d^3*l*λ + 528*n*d^4*l*λ - 9600*n^3*d*l^2*λ + 2440*n^2*d^2*l^2*λ + 2136*n*d^3*l^2*λ + 162*d^4*l^2*λ - 1600*n^2*d*l^3*λ + 240*n*d^2*l^3*λ + 216*d^3*l^3*λ - 9600*n^4*d*λ^2 + 4640*n^3*d^2*λ^2 + 3136*n^2*d^3*λ^2 + 264*n*d^4*λ^2 - 9600*n^3*d*l*λ^2 + 2840*n^2*d^2*l*λ^2 + 2256*n*d^3*l*λ^2 + 162*d^4*l*λ^2 - 2400*n^2*d*l^2*λ^2 + 360*n*d^2*l^2*λ^2 + 324*d^3*l^2*λ^2 - 3200*n^3*d*λ^3 + 1080*n^2*d^2*λ^3 + 792*n*d^3*λ^3 + 54*d^4*λ^3 - 1600*n^2*d*l*λ^3 + 240*n*d^2*l*λ^3 + 216*d^3*l*λ^3 - 400*n^2*d*λ^4 + 60*n*d^2*λ^4 + 54*d^3*λ^4 + 6400*n^6 - 15360*n^5*d + 10496*n^4*d^2 + 2464*n^3*d^3 - 224*n^2*d^4 + 12800*n^5*l - 24320*n^4*d*l + 12032*n^3*d^2*l + 4144*n^2*d^3*l - 144*n*d^4*l + 9600*n^4*l^2 - 16640*n^3*d*l^2 + 4164*n^2*d^2*l^2 + 2076*n*d^3*l^2 + 9*d^4*l^2 + 3200*n^3*l^3 - 6080*n^2*d*l^3 + 88*n*d^2*l^3 + 360*d^3*l^3 + 400*n^2*l^4 - 960*n*d*l^4 - 124*d^2*l^4 + 12800*n^5*λ - 40320*n^4*d*λ + 10752*n^3*d^2*λ + 4320*n^2*d^3*λ - 144*n*d^4*λ + 19200*n^4*l*λ - 49280*n^3*d*l*λ + 5848*n^2*d^2*l*λ + 4368*n*d^3*l*λ + 18*d^4*l*λ + 9600*n^3*l^2*λ - 22240*n^2*d*l^2*λ - 456*n*d^2*l^2*λ + 1044*d^3*l^2*λ + 1600*n^2*l^3*λ - 3840*n*d*l^3*λ - 496*d^2*l^3*λ + 9600*n^4*λ^2 - 32640*n^3*d*λ^2 + 2084*n^2*d^2*λ^2 + 2292*n*d^3*λ^2 + 9*d^4*λ^2 + 9600*n^3*l*λ^2 - 26240*n^2*d*l*λ^2 - 1176*n*d^2*l*λ^2 + 1008*d^3*l*λ^2 + 2400*n^2*l^2*λ^2 - 5760*n*d*l^2*λ^2 - 744*d^2*l^2*λ^2 + 3200*n^3*λ^3 - 10080*n^2*d*λ^3 - 632*n*d^2*λ^3 + 324*d^3*λ^3 + 1600*n^2*l*λ^3 - 3840*n*d*l*λ^3 - 496*d^2*l*λ^3 + 400*n^2*λ^4 - 960*n*d*λ^4 - 124*d^2*λ^4 + 6400*n^5 + 25024*n^3*d^2 + 1008*n^2*d^3 - 192*n*d^4 + 9600*n^4*l + 7680*n^3*d*l + 27120*n^2*d^2*l + 2840*n*d^3*l - 156*d^4*l + 9600*n^3*l^2 + 3120*n^2*d*l^2 + 10172*n*d^2*l^2 + 878*d^3*l^2 + 5600*n^2*l^3 - 640*n*d*l^3 + 904*d^2*l^3 + 1200*n*l^4 - 440*d*l^4 + 35200*n^4*λ - 36480*n^3*d*λ + 21968*n^2*d^2*λ + 2264*n*d^3*λ - 156*d^4*λ + 44800*n^3*l*λ - 27520*n^2*d*l*λ + 12072*n*d^2*l*λ + 1528*d^3*l*λ + 23200*n^2*l^2*λ - 10560*n*d*l^2*λ + 1064*d^2*l^2*λ + 4800*n*l^3*λ - 1760*d*l^3*λ + 35200*n^3*λ^2 - 37040*n^2*d*λ^2 + 1660*n*d^2*λ^2 + 650*d^3*λ^2 + 29600*n^2*l*λ^2 - 19200*n*d*l*λ^2 - 584*d^2*l*λ^2 + 7200*n*l^2*λ^2 - 2640*d*l^2*λ^2 + 12000*n^2*λ^3 - 9280*n*d*λ^3 - 744*d^2*λ^3 + 4800*n*l*λ^3 - 1760*d*l*λ^3 + 1200*n*λ^4 - 440*d*λ^4 - 38400*n^4 + 33920*n^3*d + 26624*n^2*d^2 - 2128*n*d^3 + 20*d^4 - 64000*n^3*l + 44960*n^2*d*l + 21392*n*d^2*l + 212*d^3*l - 33200*n^2*l^2 + 10880*n*d*l^2 + 6084*d^2*l^2 - 5600*n*l^3 + 320*d*l^3 + 800*l^4 - 12800*n^3*λ - 14880*n^2*d*λ + 21808*n*d^2*λ + 204*d^3*λ - 21600*n^2*l*λ - 640*n*d*l*λ + 7832*d^2*l*λ + 2400*n*l^2*λ - 2000*d*l^2*λ + 3200*l^3*λ + 37200*n^2*λ^2 - 19200*n*d*λ^2 + 1684*d^2*λ^2 + 21600*n*l*λ^2 - 4960*d*l*λ^2 + 4800*l^2*λ^2 + 13600*n*λ^3 - 2640*d*λ^3 + 3200*l*λ^3 + 800*λ^4 - 44800*n^3 + 64000*n^2*d + 12960*n*d^2 - 1504*d^3 - 48000*n^2*l + 61760*n*d*l + 4832*d^2*l - 22800*n*l^2 + 9000*d*l^2 - 8000*l^3 - 99200*n^2*λ - 13120*n*d*λ + 6176*d^2*λ - 90400*n*l*λ - 320*d*l*λ - 11200*l^2*λ + 9200*n*λ^2 - 4840*d*λ^2 + 1600*l*λ^2 + 4800*λ^3 + 36800*n^2 + 54400*n*d + 2128*d^2 + 51200*n*l + 31440*d*l + 10400*l^2 - 76800*n*λ - 5520*d*λ - 43200*l*λ - 2400*λ^2 + 52800*n + 13440*d + 38400*l - 12800*λ + 9600)
bounddelta,9*d^6*l^8 + 36*d^6*l^6*t^2 + 54*d^6*l^4*t^4 + 36*d^6*l^2*t^6 + 9*d^6*t^8 + 324*d^6*l^7 + 372*d^5*l^8 + 972*d^6*l^5*t^2 + 1488*d^5*l^6*t^2 + 972*d^6*l^3*t^4 + 2232*d^5*l^4*t^4 + 324*d^6*l*t^6 + 1488*d^5*l^2*t^6 + 372*d^5*t^8 + 4902*d^6*l^6 + 13512*d^5*l^7 + 5956*d^4*l^8 + 10734*d^6*l^4*t^2 + 40296*d^5*l^5*t^2 + 23824*d^4*l^6*t^2 + 6762*d^6*l^2*t^4 + 40056*d^5*l^3*t^4 + 35736*d^4*l^4*t^4 + 930*d^6*t^6 + 13272*d^5*l*t^6 + 23824*d^4*l^2*t^6 + 5956*d^4*t^8 + 40668*d^6*l^5 + 207472*d^5*l^6 + 220976*d^4*l^7 + 47296*d^3*l^8 + 61656*d^6*l^3*t^2 + 446440*d^5*l^4*t^2 + 649808*d^4*l^5*t^2 + 189184*d^3*l^6*t^2 + 20988*d^6*l*t^4 + 276128*d^5*l^2*t^4 + 636688*d^4*l^3*t^4 + 283776*d^3*l^4*t^4 + 37160*d^5*t^6 + 207856*d^4*l*t^6 + 189184*d^3*l^2*t^6 + 47296*d^3*t^8 + 201537*d^6*l^4 + 1753384*d^5*l^5 + 3475784*d^4*l^6 + 1815456*d^3*l^7 + 199296*d^2*l^8 + 192354*d^6*l^2*t^2 + 2574640*d^5*l^3*t^2 + 7249688*d^4*l^4*t^2 + 5220768*d^3*l^5*t^2 + 797184*d^2*l^6*t^2 + 24417*d^6*t^4 + 846216*d^5*l*t^4 + 4338648*d^4*l^2*t^4 + 4995168*d^3*l^3*t^4 + 1195776*d^2*l^4*t^4 + 566280*d^4*t^6 + 1589856*d^3*l*t^6 + 797184*d^2*l^2*t^6 + 199296*d^2*t^8 + 610152*d^6*l^3 + 8899484*d^5*l^4 + 30201200*d^4*l^5 + 29576416*d^3*l^6 + 7975296*d^2*l^7 + 428032*d*l^8 + 307752*d^6*l*t^2 + 8119280*d^5*l^2*t^2 + 42209536*d^4*l^3*t^2 + 58928960*d^3*l^4*t^2 + 22324608*d^2*l^5*t^2 + 1712128*d*l^6*t^2 + 981716*d^5*t^4 + 13142416*d^4*l*t^4 + 33631584*d^3*l^2*t^4 + 20723328*d^2*l^3*t^4 + 2568192*d*l^4*t^4 + 4197120*d^3*t^6 + 6374016*d^2*l*t^6 + 1712128*d*l^2*t^6 + 428032*d*t^8 + 1103592*d^6*l^2 + 27789968*d^5*l^3 + 158426900*d^4*l^4 + 266840480*d^3*l^5 + 135557056*d^2*l^6 + 17925632*d*l^7 + 369664*l^8 + 197400*d^6*t^2 + 13306736*d^5*l*t^2 + 135390456*d^4*l^2*t^2 + 348048192*d^3*l^3*t^2 + 255356032*d^2*l^4*t^2 + 48743936*d*l^5*t^2 + 1478656*l^6*t^2 + 15206884*d^4*t^4 + 100923808*d^3*l*t^4 + 138181568*d^2*l^2*t^4 + 43710976*d*l^3*t^4 + 2217984*l^4*t^4 + 16213760*d^2*t^6 + 12892672*d*l*t^6 + 1478656*l^2*t^6 + 369664*t^8 + 1093536*d^6*l + 52217600*d^5*l^2 + 514117152*d^4*l^3 + 1458158048*d^3*l^4 + 1277991424*d^2*l^5 + 319142912*d*l^6 + 16226304*l^7 + 8930016*d^5*t^2 + 228179040*d^4*l*t^2 + 1138666528*d^3*l^2*t^2 + 1528935552*d^2*l^3*t^2 + 564684800*d*l^4*t^2 + 42842112*l^5*t^2 + 116625728*d^3*t^4 + 413037184*d^2*l*t^4 + 289932288*d*l^2*t^4 + 37005312*l^3*t^4 + 31365120*d*t^6 + 10389504*l*t^6 + 456144*d^6 + 54068800*d^5*l + 1008240736*d^4*l^2 + 4941588928*d^3*l^3 + 7306145088*d^2*l^4 + 3153839616*d*l^5 + 303121408*l^6 + 159293792*d^4*t^2 + 1968089664*d^3*l*t^2 + 5076871104*d^2*l^2*t^2 + 3412876288*d*l^3*t^2 + 501764096*l^4*t^2 + 478770816*d^2*t^4 + 870206976*d*l*t^4 + 245609472*l^2*t^4 + 23930880*t^6 + 23659584*d^5 + 1092310400*d^4*l + 10128777856*d^3*l^2 + 25893043456*d^2*l^3 + 18881306624*d*l^4 + 3142668288*l^5 + 1410763008*d^3*t^2 + 8898997760*d^2*l*t^2 + 11397174272*d*l^2*t^2 + 3041867776*l^3*t^2 + 1018515456*d*t^4 + 747456512*l*t^4 + 500513088*d^4 + 11463810816*d^3*l + 55392892160*d^2*l^2 + 69857589248*d*l^3 + 19674464256*l^4 + 6424331776*d^2*t^2 + 19966991360*d*l*t^2 + 10099721216*l^2*t^2 + 890078208*t^4 + 5481787392*d^3 + 65277870080*d^2*l + 155345051648*d*l^2 + 75665424384*l^3 + 14218878976*d*t^2 + 17393451008*l*t^2 + 32438685696*d^2 + 189547757568*d*l + 173676118016*l^2 + 11931615232*t^2 + 97279967232*d + 217364103168*l + 113892065280
boundC,2560000*n^12*d^4 + 3072000*n^11*d^5 + 1382400*n^10*d^6 + 276480*n^9*d^7 + 20736*n^8*d^8 + 10240000*n^11*d^4*l + 12288000*n^10*d^5*l + 5529600*n^9*d^6*l + 1105920*n^8*d^7*l + 82944*n^7*d^8*l + 17920000*n^10*d^4*l^2 + 21504000*n^9*d^5*l^2 + 9676800*n^8*d^6*l^2 + 1935360*n^7*d^7*l^2 + 145152*n^6*d^8*l^2 + 17920000*n^9*d^4*l^3 + 21504000*n^8*d^5*l^3 + 9676800*n^7*d^6*l^3 + 1935360*n^6*d^7*l^3 + 145152*n^5*d^8*l^3 + 11200000*n^8*d^4*l^4 + 13440000*n^7*d^5*l^4 + 6048000*n^6*d^6*l^4 + 1209600*n^5*d^7*l^4 + 90720*n^4*d^8*l^4 + 4480000*n^7*d^4*l^5 + 5376000*n^6*d^5*l^5 + 2419200*n^5*d^6*l^5 + 483840*n^4*d^7*l^5 + 36288*n^3*d^8*l^5 + 1120000*n^6*d^4*l^6 + 1344000*n^5*d^5*l^6 + 604800*n^4*d^6*l^6 + 120960*n^3*d^7*l^6 + 9072*n^2*d^8*l^6 + 160000*n^5*d^4*l^7 + 192000*n^4*d^5*l^7 + 86400*n^3*d^6*l^7 + 17280*n^2*d^7*l^7 + 1296*n*d^8*l^7 + 10000*n^4*d^4*l^8 + 12000*n^3*d^5*l^8 + 5400*n^2*d^6*l^8 + 1080*n*d^7*l^8 + 81*d^8*l^8 + 2560000*n^10*d^4*t^2 + 3072000*n^9*d^5*t^2 + 1382400*n^8*d^6*t^2 + 276480*n^7*d^7*t^2 + 20736*n^6*d^8*t^2 + 7680000*n^9*d^4*l*t^2 + 9216000*n^8*d^5*l*t^2 + 4147200*n^7*d^6*l*t^2 + 829440*n^6*d^7*l*t^2 + 62208*n^5*d^8*l*t^2 + 9600000*n^8*d^4*l^2*t^2 + 11520000*n^7*d^5*l^2*t^2 + 5184000*n^6*d^6*l^2*t^2 + 1036800*n^5*d^7*l^2*t^2 + 77760*n^4*d^8*l^2*t^2 + 6400000*n^7*d^4*l^3*t^2 + 7680000*n^6*d^5*l^3*t^2 + 3456000*n^5*d^6*l^3*t^2 + 691200*n^4*d^7*l^3*t^2 + 51840*n^3*d^8*l^3*t^2 + 2400000*n^6*d^4*l^4*t^2 + 2880000*n^5*d^5*l^4*t^2 + 1296000*n^4*d^6*l^4*t^2 + 259200*n^3*d^7*l^4*t^2 + 19440*n^2*d^8*l^4*t^2 + 480000*n^5*d^4*l^5*t^2 + 576000*n^4*d^5*l^5*t^2 + 259200*n^3*d^6*l^5*t^2 + 51840*n^2*d^7*l^5*t^2 + 3888*n*d^8*l^5*t^2 + 40000*n^4*d^4*l^6*t^2 + 48000*n^3*d^5*l^6*t^2 + 21600*n^2*d^6*l^6*t^2 + 4320*n*d^7*l^6*t^2 + 324*d^8*l^6*t^2 + 960000*n^8*d^4*t^4 + 1152000*n^7*d^5*t^4 + 518400*n^6*d^6*t^4 + 103680*n^5*d^7*t^4 + 7776*n^4*d^8*t^4 + 1920000*n^7*d^4*l*t^4 + 2304000*n^6*d^5*l*t^4 + 1036800*n^5*d^6*l*t^4 + 207360*n^4*d^7*l*t^4 + 15552*n^3*d^8*l*t^4 + 1440000*n^6*d^4*l^2*t^4 + 1728000*n^5*d^5*l^2*t^4 + 777600*n^4*d^6*l^2*t^4 + 155520*n^3*d^7*l^2*t^4 + 11664*n^2*d^8*l^2*t^4 + 480000*n^5*d^4*l^3*t^4 + 576000*n^4*d^5*l^3*t^4 + 259200*n^3*d^6*l^3*t^4 + 51840*n^2*d^7*l^3*t^4 + 3888*n*d^8*l^3*t^4 + 60000*n^4*d^4*l^4*t^4 + 72000*n^3*d^5*l^4*t^4 + 32400*n^2*d^6*l^4*t^4 + 6480*n*d^7*l^4*t^4 + 486*d^8*l^4*t^4 + 160000*n^6*d^4*t^6 + 192000*n^5*d^5*t^6 + 86400*n^4*d^6*t^6 + 17280*n^3*d^7*t^6 + 1296*n^2*d^8*t^6 + 160000*n^5*d^4*l*t^6 + 192000*n^4*d^5*l*t^6 + 86400*n^3*d^6*l*t^6 + 17280*n^2*d^7*l*t^6 + 1296*n*d^8*l*t^6 + 40000*n^4*d^4*l^2*t^6 + 48000*n^3*d^5*l^2*t^6 + 21600*n^2*d^6*l^2*t^6 + 4320*n*d^7*l^2*t^6 + 324*d^8*l^2*t^6 + 10000*n^4*d^4*t^8 + 12000*n^3*d^5*t^8 + 5400*n^2*d^6*t^8 + 1080*n*d^7*t^8 + 81*d^8*t^8 + 40960000*n^12*d^3 + 154624000*n^11*d^4 + 134451200*n^10*d^5 + 48568320*n^9*d^6 + 7879680*n^8*d^7 + 470016*n^7*d^8 + 163840000*n^11*d^3*l + 585216000*n^10*d^4*l + 500428800*n^9*d^5*l + 178606080*n^8*d^6*l + 28615680*n^7*d^7*l + 1679616*n^6*d^8*l + 286720000*n^10*d^3*l^2 + 967168000*n^9*d^4*l^2 + 810854400*n^8*d^5*l^2 + 284912640*n^7*d^6*l^2 + 44858880*n^6*d^7*l^2 + 2571264*n^5*d^8*l^2 + 286720000*n^9*d^3*l^3 + 911488000*n^8*d^4*l^3 + 746470400*n^7*d^5*l^3 + 257034240*n^6*d^6*l^3 + 39502080*n^5*d^7*l^3 + 2185920*n^4*d^8*l^3 + 179200000*n^8*d^3*l^4 + 535680000*n^7*d^4*l^4 + 426624000*n^6*d^5*l^4 + 143078400*n^5*d^6*l^4 + 21254400*n^4*d^7*l^4 + 1114560*n^3*d^8*l^4 + 71680000*n^7*d^3*l^5 + 200992000*n^6*d^4*l^5 + 154809600*n^5*d^5*l^5 + 50146560*n^4*d^6*l^5 + 7093440*n^3*d^7*l^5 + 340848*n^2*d^8*l^5 + 17920000*n^6*d^3*l^6 + 47008000*n^5*d^4*l^6 + 34774400*n^4*d^5*l^6 + 10751040*n^3*d^6*l^6 + 1412640*n^2*d^7*l^6 + 57888*n*d^8*l^6 + 2560000*n^5*d^3*l^7 + 6264000*n^4*d^4*l^7 + 4411200*n^3*d^5*l^7 + 1278720*n^2*d^6*l^7 + 149040*n*d^7*l^7 + 4212*d^8*l^7 + 160000*n^4*d^3*l^8 + 364000*n^3*d^4*l^8 + 241200*n^2*d^5*l^8 + 63720*n*d^6*l^8 + 5940*d^7*l^8 + 40960000*n^10*d^3*t^2 + 141824000*n^9*d^4*t^2 + 119859200*n^8*d^5*t^2 + 42347520*n^7*d^6*t^2 + 6704640*n^6*d^7*t^2 + 387072*n^5*d^8*t^2 + 122880000*n^9*d^3*l*t^2 + 400512000*n^8*d^4*l*t^2 + 330265600*n^7*d^5*l*t^2 + 114140160*n^6*d^6*l*t^2 + 17591040*n^5*d^7*l*t^2 + 976320*n^4*d^8*l*t^2 + 153600000*n^8*d^3*l^2*t^2 + 469760000*n^7*d^4*l^2*t^2 + 376320000*n^6*d^5*l^2*t^2 + 126489600*n^5*d^6*l^2*t^2 + 18800640*n^4*d^7*l^2*t^2 + 984960*n^3*d^8*l^2*t^2 + 102400000*n^7*d^3*l^3*t^2 + 292800000*n^6*d^4*l^3*t^2 + 226624000*n^5*d^5*l^3*t^2 + 73497600*n^4*d^6*l^3*t^2 + 10385280*n^3*d^7*l^3*t^2 + 496800*n^2*d^8*l^3*t^2 + 38400000*n^6*d^3*l^4*t^2 + 102240000*n^5*d^4*l^4*t^2 + 75920000*n^4*d^5*l^4*t^2 + 23486400*n^3*d^6*l^4*t^2 + 3080160*n^2*d^7*l^4*t^2 + 125280*n*d^8*l^4*t^2 + 7680000*n^5*d^3*l^5*t^2 + 18952000*n^4*d^4*l^5*t^2 + 13377600*n^3*d^5*l^5*t^2 + 3879360*n^2*d^6*l^5*t^2 + 451440*n*d^7*l^5*t^2 + 12636*d^8*l^5*t^2 + 640000*n^4*d^3*l^6*t^2 + 1456000*n^3*d^4*l^6*t^2 + 964800*n^2*d^5*l^6*t^2 + 254880*n*d^6*l^6*t^2 + 23760*d^7*l^6*t^2 + 15360000*n^8*d^3*t^4 + 47744000*n^7*d^4*t^4 + 38579200*n^6*d^5*t^4 + 13086720*n^5*d^6*t^4 + 1969920*n^4*d^7*t^4 + 105408*n^3*d^8*t^4 + 30720000*n^7*d^3*l*t^4 + 89248000*n^6*d^4*l*t^4 + 69510400*n^5*d^5*l*t^4 + 22659840*n^4*d^6*l*t^4 + 3222720*n^3*d^7*l*t^4 + 155952*n^2*d^8*l*t^4 + 23040000*n^6*d^3*l^2*t^4 + 62176000*n^5*d^4*l^2*t^4 + 46364800*n^4*d^5*l^2*t^4 + 14374080*n^3*d^6*l^2*t^4 + 1887840*n^2*d^7*l^2*t^4 + 76896*n*d^8*l^2*t^4 + 7680000*n^5*d^3*l^3*t^4 + 19112000*n^4*d^4*l^3*t^4 + 13521600*n^3*d^5*l^3*t^4 + 3922560*n^2*d^6*l^3*t^4 + 455760*n*d^7*l^3*t^4 + 12636*d^8*l^3*t^4 + 960000*n^4*d^3*l^4*t^4 + 2184000*n^3*d^4*l^4*t^4 + 1447200*n^2*d^5*l^4*t^4 + 382320*n*d^6*l^4*t^4 + 35640*d^7*l^4*t^4 + 2560000*n^6*d^3*t^6 + 6944000*n^5*d^4*t^6 + 5219200*n^4*d^5*t^6 + 1638720*n^3*d^6*t^6 + 220320*n^2*d^7*t^6 + 9504*n*d^8*t^6 + 2560000*n^5*d^3*l*t^6 + 6424000*n^4*d^4*l*t^6 + 4555200*n^3*d^5*l*t^6 + 1321920*n^2*d^6*l*t^6 + 153360*n*d^7*l*t^6 + 4212*d^8*l*t^6 + 640000*n^4*d^3*l^2*t^6 + 1456000*n^3*d^4*l^2*t^6 + 964800*n^2*d^5*l^2*t^6 + 254880*n*d^6*l^2*t^6 + 23760*d^7*l^2*t^6 + 160000*n^4*d^3*t^8 + 364000*n^3*d^4*t^8 + 241200*n^2*d^5*t^8 + 63720*n*d^6*t^8 + 5940*d^7*t^8 + 222720000*n^12*d^2 + 1972736000*n^11*d^3 + 3901568000*n^10*d^4 + 2579056640*n^9*d^5 + 749444352*n^8*d^6 + 98042112*n^7*d^7 + 4625856*n^6*d^8 + 890880000*n^11*d^2*l + 7371264000*n^10*d^3*l + 13797120000*n^9*d^4*l + 8856360960*n^8*d^5*l + 2509851648*n^7*d^6*l + 319235328*n^6*d^7*l + 14511744*n^5*d^8*l + 1570560000*n^10*d^2*l^2 + 12019456000*n^9*d^3*l^2 + 21200204800*n^8*d^4*l^2 + 13132631040*n^7*d^5*l^2 + 3600487296*n^6*d^6*l^2 + 440214912*n^5*d^7*l^2 + 18942336*n^4*d^8*l^2 + 1593600000*n^9*d^2*l^3 + 11162624000*n^8*d^3*l^3 + 18460198400*n^7*d^4*l^3 + 10951708160*n^6*d^5*l^3 + 2874126720*n^5*d^6*l^3 + 332364672*n^4*d^7*l^3 + 13169952*n^3*d^8*l^3 + 1016160000*n^8*d^2*l^4 + 6451872000*n^7*d^3*l^4 + 9943598400*n^6*d^4*l^4 + 5595204480*n^5*d^5*l^4 + 1385158416*n^4*d^6*l^4 + 147813264*n^3*d^7*l^4 + 5144364*n^2*d^8*l^4 + 415680000*n^7*d^2*l^5 + 2373472000*n^6*d^3*l^5 + 3383756800*n^5*d^4*l^5 + 1782775680*n^4*d^5*l^5 + 407445408*n^3*d^6*l^5 + 38498544*n^2*d^7*l^5 + 1070496*n*d^8*l^5 + 106080000*n^6*d^2*l^6 + 541760000*n^5*d^3*l^6 + 707717600*n^4*d^4*l^6 + 342800000*n^3*d^5*l^6 + 69840288*n^2*d^6*l^6 + 5387040*n*d^7*l^6 + 92718*d^8*l^6 + 15360000*n^5*d^2*l^7 + 69984000*n^4*d^3*l^7 + 82713600*n^3*d^4*l^7 + 35806560*n^2*d^5*l^7 + 6087456*n*d^6*l^7 + 307368*d^7*l^7 + 960000*n^4*d^2*l^8 + 3904000*n^3*d^3*l^8 + 4099600*n^2*d^4*l^8 + 1509360*n*d^5*l^8 + 181476*d^6*l^8 + 234240000*n^10*d^2*t^2 + 1762560000*n^9*d^3*t^2 + 3185484800*n^8*d^4*t^2 + 2000486400*n^7*d^5*t^2 + 554117504*n^6*d^6*t^2 + 68403072*n^5*d^7*t^2 + 2973312*n^4*d^8*t^2 + 702720000*n^9*d^2*l*t^2 + 4897280000*n^8*d^3*l*t^2 + 8287782400*n^7*d^4*l*t^2 + 4973734400*n^6*d^5*l*t^2 + 1314726272*n^5*d^6*l*t^2 + 152913792*n^4*d^7*l*t^2 + 6096672*n^3*d^8*l*t^2 + 884160000*n^8*d^2*l^2*t^2 + 5644352000*n^7*d^3*l^2*t^2 + 8881398400*n^6*d^4*l^2*t^2 + 5044046080*n^5*d^5*l^2*t^2 + 1254182816*n^4*d^6*l^2*t^2 + 134103072*n^3*d^7*l^2*t^2 + 4675608*n^2*d^8*l^2*t^2 + 597120000*n^7*d^2*l^3*t^2 + 3449024000*n^6*d^3*l^3*t^2 + 5002956800*n^5*d^4*l^3*t^2 + 2654152960*n^4*d^5*l^3*t^2 + 607668672*n^3*d^6*l^3*t^2 + 57319776*n^2*d^7*l^3*t^2 + 1589760*n*d^8*l^3*t^2 + 227520000*n^6*d^2*l^4*t^2 + 1176064000*n^5*d^3*l^4*t^2 + 1555928800*n^4*d^4*l^4*t^2 + 756983360*n^3*d^5*l^4*t^2 + 154136592*n^2*d^6*l^4*t^2 + 11823408*n*d^7*l^4*t^2 + 202230*d^8*l^4*t^2 + 46080000*n^5*d^2*l^5*t^2 + 211552000*n^4*d^3*l^5*t^2 + 251756800*n^3*d^4*l^5*t^2 + 109190880*n^2*d^5*l^5*t^2 + 18521568*n*d^6*l^5*t^2 + 925128*d^7*l^5*t^2 + 3840000*n^4*d^2*l^6*t^2 + 15616000*n^3*d^3*l^6*t^2 + 16398400*n^2*d^4*l^6*t^2 + 6037440*n*d^5*l^6*t^2 + 725904*d^6*l^6*t^2 + 90720000*n^8*d^2*t^4 + 573856000*n^7*d^3*t^4 + 919752000*n^6*d^4*t^4 + 531219840*n^5*d^5*t^4 + 134654352*n^4*d^6*t^4 + 14778000*n^3*d^7*t^4 + 535788*n^2*d^8*t^4 + 181440000*n^7*d^2*l*t^4 + 1049952000*n^6*d^3*l*t^4 + 1548544000*n^5*d^4*l*t^4 + 831006080*n^4*d^5*l*t^4 + 192312864*n^3*d^6*l*t^4 + 18381168*n^2*d^7*l*t^4 + 519264*n*d^8*l*t^4 + 136800000*n^6*d^2*l^2*t^4 + 714048000*n^5*d^3*l^2*t^4 + 956896800*n^4*d^4*l^2*t^4 + 468421120*n^3*d^5*l^2*t^4 + 95670720*n^2*d^6*l^2*t^4 + 7349184*n*d^7*l^2*t^4 + 126306*d^8*l^2*t^4 + 46080000*n^5*d^2*l^3*t^4 + 213152000*n^4*d^3*l^3*t^4 + 255372800*n^3*d^4*l^3*t^4 + 110962080*n^2*d^5*l^3*t^4 + 18780768*n*d^6*l^3*t^4 + 928152*d^7*l^3*t^4 + 5760000*n^4*d^2*l^4*t^4 + 23424000*n^3*d^3*l^4*t^4 + 24597600*n^2*d^4*l^4*t^4 + 9056160*n*d^5*l^4*t^4 + 1088856*d^6*l^4*t^4 + 15360000*n^6*d^2*t^6 + 79744000*n^5*d^3*t^6 + 108045600*n^4*d^4*t^6 + 53853760*n^3*d^5*t^6 + 11316816*n^2*d^6*t^6 + 912816*n*d^7*t^6 + 16794*d^8*t^6 + 15360000*n^5*d^2*l*t^6 + 71584000*n^4*d^3*l*t^6 + 86329600*n^3*d^4*l*t^6 + 37577760*n^2*d^5*l*t^6 + 6346656*n*d^6*l*t^6 + 310392*d^7*l*t^6 + 3840000*n^4*d^2*l^2*t^6 + 15616000*n^3*d^3*l^2*t^6 + 16398400*n^2*d^4*l^2*t^6 + 6037440*n*d^5*l^2*t^6 + 725904*d^6*l^2*t^6 + 960000*n^4*d^2*t^8 + 3904000*n^3*d^3*t^8 + 4099600*n^2*d^4*t^8 + 1509360*n*d^5*t^8 + 181476*d^6*t^8 + 471040000*n^12*d + 10025472000*n^11*d^2 + 42599321600*n^10*d^3 + 56210590720*n^9*d^4 + 28889628672*n^8*d^5 + 6739025664*n^7*d^6 + 705274112*n^6*d^7 + 26094912*n^5*d^8 + 1884160000*n^11*d*l + 37371648000*n^10*d^2*l + 147779942400*n^9*d^3*l + 183763591680*n^8*d^4*l + 90538800128*n^7*d^5*l + 20270516352*n^6*d^6*l + 2019536768*n^5*d^7*l + 69850464*n^4*d^8*l + 3389440000*n^10*d*l^2 + 61119360000*n^9*d^2*l^2 + 222520499200*n^8*d^3*l^2 + 258893984000*n^7*d^4*l^2 + 121046059008*n^6*d^5*l^2 + 25652115264*n^5*d^6*l^2 + 2384015936*n^4*d^7*l^2 + 74626800*n^3*d^8*l^2 + 3573760000*n^9*d*l^3 + 57168192000*n^8*d^2*l^3 + 189499251200*n^7*d^3*l^3 + 204486088320*n^6*d^4*l^3 + 89567581696*n^5*d^5*l^3 + 17627826144*n^4*d^6*l^3 + 1482389856*n^3*d^7*l^3 + 39789144*n^2*d^8*l^3 + 2394880000*n^8*d*l^4 + 33339648000*n^7*d^2*l^4 + 99501696000*n^6*d^3*l^4 + 98488289280*n^5*d^4*l^4 + 39718861312*n^4*d^5*l^4 + 7059015360*n^3*d^6*l^4 + 510795360*n^2*d^7*l^4 + 10589616*n*d^8*l^4 + 1031680000*n^7*d*l^5 + 12356352000*n^6*d^2*l^5 + 32837708800*n^5*d^3*l^5 + 29378368320*n^4*d^4*l^5 + 10637219520*n^3*d^5*l^5 + 1630792416*n^2*d^6*l^5 + 92144592*n*d^7*l^5 + 1125684*d^8*l^5 + 275200000*n^6*d*l^6 + 2824896000*n^5*d^2*l^6 + 6608499200*n^4*d^3*l^6 + 5232362560*n^3*d^4*l^6 + 1633185152*n^2*d^5*l^6 + 197798832*n*d^6*l^6 + 6761808*d^7*l^6 + 40960000*n^5*d*l^7 + 361344000*n^4*d^2*l^7 + 734169600*n^3*d^3*l^7 + 497469440*n^2*d^4*l^7 + 123888480*n*d^5*l^7 + 9389520*d^6*l^7 + 2560000*n^4*d*l^8 + 19584000*n^3*d^2*l^8 + 33913600*n^2*d^3*l^8 + 18474240*n*d^4*l^8 + 2998080*d^5*l^8 + 563200000*n^10*d*t^2 + 9157248000*n^9*d^2*t^2 + 33213721600*n^8*d^3*t^2 + 39679937280*n^7*d^4*t^2 + 18908765696*n^6*d^5*t^2 + 4067849664*n^5*d^6*t^2 + 383370688*n^4*d^7*t^2 + 12190800*n^3*d^8*t^2 + 1689600000*n^9*d*l*t^2 + 25318464000*n^8*d^2*l*t^2 + 84384268800*n^7*d^3*l*t^2 + 93303706240*n^6*d^4*l*t^2 + 41516356608*n^5*d^5*l*t^2 + 8261700448*n^4*d^6*l*t^2 + 701528160*n^3*d^7*l*t^2 + 19053144*n^2*d^8*l*t^2 + 2158080000*n^8*d*l^2*t^2 + 29169408000*n^7*d^2*l^2*t^2 + 88108992000*n^6*d^3*l^2*t^2 + 89065095680*n^5*d^4*l^2*t^2 + 36353880832*n^4*d^5*l^2*t^2 + 6505104512*n^3*d^6*l^2*t^2 + 472982688*n^2*d^7*l^2*t^2 + 9875232*n*d^8*l^2*t^2 + 1500160000*n^7*d*l^3*t^2 + 17862336000*n^6*d^2*l^3*t^2 + 48159872000*n^5*d^3*l^3*t^2 + 43803320960*n^4*d^4*l^3*t^2 + 15985423744*n^3*d^5*l^3*t^2 + 2455907808*n^2*d^6*l^3*t^2 + 138646368*n*d^7*l^3*t^2 + 1696680*d^8*l^3*t^2 + 591360000*n^6*d*l^4*t^2 + 6093696000*n^5*d^2*l^4*t^2 + 14433088000*n^4*d^3*l^4*t^2 + 11552752960*n^3*d^4*l^4*t^2 + 3617644064*n^2*d^5*l^4*t^2 + 436669776*n*d^6*l^4*t^2 + 14805864*d^7*l^4*t^2 + 122880000*n^5*d*l^5*t^2 + 1087872000*n^4*d^2*l^5*t^2 + 2225420800*n^3*d^3*l^5*t^2 + 1515003520*n^2*d^4*l^5*t^2 + 376800480*n*d^5*l^5*t^2 + 28263024*d^6*l^5*t^2 + 10240000*n^4*d*l^6*t^2 + 78336000*n^3*d^2*l^6*t^2 + 135654400*n^2*d^3*l^6*t^2 + 73896960*n*d^4*l^6*t^2 + 11992320*d^5*l^6*t^2 + 234240000*n^8*d*t^4 + 3002112000*n^7*d^2*t^4 + 9073369600*n^6*d^3*t^4 + 9392811520*n^5*d^4*t^4 + 3933178112*n^4*d^5*t^4 + 725116992*n^3*d^6*t^4 + 54801216*n^2*d^7*t^4 + 1204848*n*d^8*t^4 + 468480000*n^7*d*l*t^4 + 5444544000*n^6*d^2*l*t^4 + 14801971200*n^5*d^3*l*t^4 + 13728837440*n^4*d^4*l*t^4 + 5093230784*n^3*d^5*l*t^4 + 794930688*n^2*d^6*l*t^4 + 45663120*n*d^7*l*t^4 + 570996*d^8*l*t^4 + 357120000*n^6*d*l^2*t^4 + 3681984000*n^5*d^2*l^2*t^4 + 8820902400*n^4*d^3*l^2*t^4 + 7149512640*n^3*d^4*l^2*t^4 + 2253535552*n^2*d^5*l^2*t^4 + 272667024*n*d^6*l^2*t^4 + 9256320*d^7*l^2*t^4 + 122880000*n^5*d*l^3*t^4 + 1091712000*n^4*d^2*l^3*t^4 + 2248332800*n^3*d^3*l^3*t^4 + 1537598720*n^2*d^4*l^3*t^4 + 381935520*n*d^5*l^3*t^4 + 28357488*d^6*l^3*t^4 + 15360000*n^4*d*l^4*t^4 + 117504000*n^3*d^2*l^4*t^4 + 203481600*n^2*d^3*l^4*t^4 + 110845440*n*d^4*l^4*t^4 + 17988480*d^5*l^4*t^4 + 40960000*n^6*d*t^6 + 413184000*n^5*d^2*t^6 + 993753600*n^4*d^3*t^6 + 821186240*n^3*d^4*t^6 + 266657440*n^2*d^5*t^6 + 33715440*n*d^6*t^6 + 1212264*d^7*t^6 + 40960000*n^5*d*l*t^6 + 365184000*n^4*d^2*l*t^6 + 757081600*n^3*d^3*l*t^6 + 520064640*n^2*d^4*l*t^6 + 129023520*n*d^5*l*t^6 + 9483984*d^6*l*t^6 + 10240000*n^4*d*l^2*t^6 + 78336000*n^3*d^2*l^2*t^6 + 135654400*n^2*d^3*l^2*t^6 + 73896960*n*d^4*l^2*t^6 + 11992320*d^5*l^2*t^6 + 2560000*n^4*d*t^8 + 19584000*n^3*d^2*t^8 + 33913600*n^2*d^3*t^8 + 18474240*n*d^4*t^8 + 2998080*d^5*t^8 + 286720000*n^12 + 21164032000*n^11*d + 206042700800*n^10*d^2 + 548927226880*n^9*d^3 + 525094242560*n^8*d^4 + 211691408896*n^7*d^5 + 39372522048*n^6*d^6 + 3253646912*n^5*d^7 + 92604784*n^4*d^8 + 1146880000*n^11*l + 79239168000*n^10*d*l + 711490483200*n^9*d^2*l + 1753279262720*n^8*d^3*l + 1567817514240*n^7*d^4*l + 596610952192*n^6*d^5*l + 104283223488*n^5*d^6*l + 7965063168*n^4*d^7*l + 202794864*n^3*d^8*l + 2191360000*n^10*l^2 + 132090880000*n^9*d*l^2 + 1069822944000*n^8*d^2*l^2 + 2409586986240*n^7*d^3*l^2 + 1992609188928*n^6*d^4*l^2 + 704811148160*n^5*d^5*l^2 + 113244198096*n^4*d^6*l^2 + 7726916816*n^3*d^7*l^2 + 166133052*n^2*d^8*l^2 + 2560000000*n^9*l^3 + 127355392000*n^8*d*l^3 + 911158284800*n^7*d^2*l^3 + 1851568454400*n^6*d^3*l^3 + 1396641364224*n^5*d^4*l^3 + 449812619648*n^4*d^5*l^3 + 64322652000*n^3*d^6*l^3 + 3709453296*n^2*d^7*l^3 + 60373296*n*d^8*l^3 + 1922560000*n^8*l^4 + 76958208000*n^7*d*l^4 + 478004563200*n^6*d^2*l^4 + 863818915840*n^5*d^3*l^4 + 583451758864*n^4*d^4*l^4 + 166050894880*n^3*d^5*l^4 + 20056610568*n^2*d^6*l^4 + 880069608*n*d^7*l^4 + 8215569*d^8*l^4 + 916480000*n^7*l^5 + 29496832000*n^6*d*l^5 + 156930700800*n^5*d^2*l^5 + 247903877120*n^4*d^3*l^5 + 145962377088*n^3*d^4*l^5 + 34972798176*n^2*d^5*l^5 + 3230468160*n*d^6*l^5 + 82398600*d^7*l^5 + 263680000*n^6*l^6 + 6908416000*n^5*d*l^6 + 31143430400*n^4*d^2*l^6 + 42032830720*n^3*d^3*l^6 + 20654147296*n^2*d^4*l^6 + 3798097728*n*d^5*l^6 + 207309384*d^6*l^6 + 40960000*n^5*l^7 + 889344000*n^4*d*l^7 + 3360921600*n^3*d^2*l^7 + 3739831040*n^2*d^3*l^7 + 1410325056*n*d^4*l^7 + 156066336*d^5*l^7 + 2560000*n^4*l^8 + 47104000*n^3*d*l^8 + 147033600*n^2*d^2*l^8 + 125975040*n*d^3*l^8 + 29137536*d^4*l^8 + 471040000*n^10*t^2 + 21029888000*n^9*d*t^2 + 159564947200*n^8*d^2*t^2 + 363229026560*n^7*d^3*t^2 + 309916214848*n^6*d^4*t^2 + 112384020864*n^5*d^5*t^2 + 18435141008*n^4*d^6*t^2 + 1283641360*n^3*d^7*t^2 + 28265724*n^2*d^8*t^2 + 1413120000*n^9*l*t^2 + 58212864000*n^8*d*l*t^2 + 402102105600*n^7*d^2*l*t^2 + 830531777280*n^6*d^3*l*t^2 + 644063385344*n^5*d^4*l*t^2 + 211675686016*n^4*d^5*l*t^2 + 30747383968*n^3*d^6*l*t^2 + 1800104112*n^2*d^7*l*t^2 + 29859120*n*d^8*l*t^2 + 1858560000*n^8*l^2*t^2 + 67939328000*n^7*d*l^2*t^2 + 417396627200*n^6*d^2*l^2*t^2 + 768417175040*n^5*d^3*l^2*t^2 + 530915100064*n^4*d^4*l^2*t^2 + 153349202944*n^3*d^5*l^2*t^2 + 18703286432*n^2*d^6*l^2*t^2 + 827817504*n*d^7*l^2*t^2 + 7829154*d^8*l^2*t^2 + 1361920000*n^7*l^3*t^2 + 42471936000*n^6*d*l^3*t^2 + 226647654400*n^5*d^2*l^3*t^2 + 364187399680*n^4*d^3*l^3*t^2 + 217942215168*n^3*d^4*l^3*t^2 + 52651532736*n^2*d^5*l^3*t^2 + 4875223872*n*d^6*l^3*t^2 + 124380144*d^7*l^3*t^2 + 568320000*n^6*l^4*t^2 + 14785536000*n^5*d*l^4*t^2 + 67115302400*n^4*d^2*l^4*t^2 + 91684026880*n^3*d^3*l^4*t^2 + 45443385568*n^2*d^4*l^4*t^2 + 8359960992*n*d^5*l^4*t^2 + 452898936*d^6*l^4*t^2 + 122880000*n^5*l^5*t^2 + 2662912000*n^4*d*l^5*t^2 + 10102732800*n^3*d^2*l^5*t^2 + 11298046720*n^2*d^3*l^5*t^2 + 4264047168*n*d^4*l^5*t^2 + 467866656*d^5*l^5*t^2 + 10240000*n^4*l^6*t^2 + 188416000*n^3*d*l^6*t^2 + 588134400*n^2*d^2*l^6*t^2 + 503900160*n*d^3*l^6*t^2 + 116550144*d^4*l^6*t^2 + 222720000*n^8*t^4 + 7219712000*n^7*d*t^4 + 42867980800*n^6*d^2*t^4 + 79806778880*n^5*d^3*t^4 + 56881780880*n^4*d^4*t^4 + 17010984928*n^3*d^5*t^4 + 2159544024*n^2*d^6*t^4 + 100326456*n*d^7*t^4 + 1004625*d^8*t^4 + 445440000*n^7*l*t^4 + 13057024000*n^6*d*l*t^4 + 68936665600*n^5*d^2*l*t^4 + 112440296960*n^4*d^3*l*t^4 + 68869924480*n^3*d^4*l*t^4 + 16984241632*n^2*d^5*l*t^4 + 1602464256*n*d^6*l*t^4 + 41660136*d^7*l*t^4 + 345600000*n^6*l^2*t^4 + 8886784000*n^5*d*l^2*t^4 + 40525369600*n^4*d^2*l^2*t^4 + 56050540800*n^3*d^3*l^2*t^4 + 28107465248*n^2*d^4*l^2*t^4 + 5199004416*n*d^5*l^2*t^4 + 281879064*d^6*l^2*t^4 + 122880000*n^5*l^3*t^4 + 2657792000*n^4*d*l^3*t^4 + 10122700800*n^3*d^2*l^3*t^4 + 11376600320*n^2*d^3*l^3*t^4 + 4297119168*n*d^4*l^3*t^4 + 467534304*d^5*l^3*t^4 + 15360000*n^4*l^4*t^4 + 282624000*n^3*d*l^4*t^4 + 882201600*n^2*d^2*l^4*t^4 + 755850240*n*d^3*l^4*t^4 + 174825216*d^4*l^4*t^4 + 40960000*n^6*t^6 + 1009664000*n^5*d*t^6 + 4561177600*n^4*d^2*t^6 + 6396784640*n^3*d^3*t^6 + 3301689376*n^2*d^4*t^6 + 636073632*n*d^5*t^6 + 36275688*d^6*t^6 + 40960000*n^5*l*t^6 + 884224000*n^4*d*l*t^6 + 3380889600*n^3*d^2*l*t^6 + 3818384640*n^2*d^3*l*t^6 + 1443397056*n*d^4*l*t^6 + 155733984*d^5*l*t^6 + 10240000*n^4*l^2*t^6 + 188416000*n^3*d*l^2*t^6 + 588134400*n^2*d^2*l^2*t^6 + 503900160*n*d^3*l^2*t^6 + 116550144*d^4*l^2*t^6 + 2560000*n^4*t^8 + 47104000*n^3*d*t^8 + 147033600*n^2*d^2*t^8 + 125975040*n*d^3*t^8 + 29137536*d^4*t^8 + 14065664000*n^11 + 438771507200*n^10*d + 2564931891200*n^9*d^2 + 4726878304256*n^8*d^3 + 3394210289664*n^7*d^4 + 1072548324864*n^6*d^5 + 156971693312*n^5*d^6 + 10017342848*n^4*d^7 + 211790464*n^3*d^8 + 53538816000*n^10*l + 1523974348800*n^9*d*l + 8132058316800*n^8*d^2*l + 13742783729664*n^7*d^3*l + 9112578256384*n^6*d^4*l + 2663711328768*n^5*d^5*l + 355931879680*n^4*d^6*l + 20114170368*n^3*d^7*l + 355322976*n^2*d^8*l + 94124032000*n^9*l^2 + 2326412646400*n^8*d*l^2 + 11106623508480*n^7*d^2*l^2 + 16973334715904*n^6*d^3*l^2 + 10230900263680*n^5*d^4*l^2 + 2703362880640*n^4*d^5*l^2 + 318395588352*n^3*d^6*l^2 + 15028182944*n^2*d^7*l^2 + 198315984*n*d^8*l^2 + 97817600000*n^8*l^3 + 2023085158400*n^7*d*l^3 + 8475915645440*n^6*d^2*l^3 + 11522279308288*n^5*d^3*l^3 + 6181116161152*n^4*d^4*l^3 + 1428061085696*n^3*d^5*l^3 + 140120751936*n^2*d^6*l^3 + 4950752064*n*d^7*l^3 + 36853056*d^8*l^3 + 63946752000*n^7*l^4 + 1084596480000*n^6*d*l^4 + 3914943459840*n^5*d^2*l^4 + 4637454914816*n^4*d^3*l^4 + 2146924022752*n^3*d^4*l^4 + 411120941008*n^2*d^5*l^4 + 30231428328*n*d^6*l^4 + 606607164*d^7*l^4 + 26238976000*n^6*l^5 + 362184601600*n^5*d*l^5 + 1105260487680*n^4*d^2*l^5 + 1108679421440*n^3*d^3*l^5 + 421404788352*n^2*d^4*l^5 + 60452774688*n*d^5*l^5 + 2544554160*d^6*l^5 + 6450176000*n^5*l^6 + 72319846400*n^4*d*l^6 + 182335631360*n^3*d^2*l^6 + 148010351616*n^2*d^3*l^6 + 41988352704*n*d^4*l^6 + 3475871712*d^5*l^6 + 847872000*n^4*l^7 + 7706419200*n^3*d*l^7 + 15498408960*n^2*d^2*l^7 + 9329617920*n*d^3*l^7 + 1537521408*d^4*l^7 + 44032000*n^3*l^8 + 322355200*n^2*d*l^8 + 482703360*n*d^2*l^8 + 170219520*d^3*l^8 + 17246208000*n^9*t^2 + 352818739200*n^8*d*t^2 + 1637014343680*n^7*d^2*t^2 + 2567018142208*n^6*d^3*t^2 + 1607357773056*n^5*d^4*t^2 + 438431754112*n^4*d^5*t^2 + 53094257280*n^3*d^6*t^2 + 2577726112*n^2*d^7*t^2 + 35161872*n*d^8*t^2 + 48088064000*n^8*l*t^2 + 890784665600*n^7*d*l*t^2 + 3702733949440*n^6*d^2*l*t^2 + 5171912013824*n^5*d^3*l*t^2 + 2865826347648*n^4*d^4*l*t^2 + 679092529152*n^3*d^5*l*t^2 + 68050714304*n^2*d^6*l*t^2 + 2455900608*n*d^7*l*t^2 + 18769536*d^8*l*t^2 + 57823232000*n^7*l^2*t^2 + 933740288000*n^6*d*l^2*t^2 + 3389075453440*n^5*d^2*l^2*t^2 + 4115627321856*n^4*d^3*l^2*t^2 + 1953716060864*n^3*d^4*l^2*t^2 + 380752845888*n^2*d^5*l^2*t^2 + 28358175408*n*d^6*l^2*t^2 + 576061776*d^7*l^2*t^2 + 37735424000*n^6*l^3*t^2 + 513419264000*n^5*d*l^3*t^2 + 1583606356480*n^4*d^2*l^3*t^2 + 1619333617152*n^3*d^3*l^3*t^2 + 625441790080*n^2*d^4*l^3*t^2 + 90441814464*n*d^5*l^3*t^2 + 3813533568*d^6*l^3*t^2 + 13686784000*n^5*l^4*t^2 + 153236992000*n^4*d*l^4*t^2 + 389792430080*n^3*d^2*l^4*t^2 + 319872963072*n^2*d^3*l^4*t^2 + 91224739968*n*d^4*l^4*t^2 + 7517967552*d^5*l^4*t^2 + 2523136000*n^4*l^5*t^2 + 22920601600*n^3*d*l^5*t^2 + 46236410880*n^2*d^2*l^5*t^2 + 27878046720*n*d^3*l^5*t^2 + 4567825152*d^4*l^5*t^2 + 176128000*n^3*l^6*t^2 + 1289420800*n^2*d*l^6*t^2 + 1930813440*n*d^2*l^6*t^2 + 680878080*d^3*l^6*t^2 + 6529024000*n^7*t^4 + 96682291200*n^6*d*t^4 + 345488870400*n^5*d^2*t^4 + 429040921856*n^4*d^3*t^4 + 211860047584*n^3*d^4*t^4 + 43137410672*n^2*d^5*t^4 + 3372371592*n*d^6*t^4 + 72271764*d^7*t^4 + 11824128000*n^6*l*t^4 + 154822758400*n^5*d*l*t^4 + 478251660800*n^4*d^2*l*t^4 + 499489021952*n^3*d^3*l*t^4 + 198104273920*n^2*d^4*l*t^4 + 29313453984*n*d^5*l*t^4 + 1260408528*d^6*l*t^4 + 8186880000*n^5*l^2*t^4 + 91195852800*n^4*d*l^2*t^4 + 233729966080*n^3*d^2*l^2*t^4 + 194201865216*n^2*d^3*l^2*t^4 + 55933809600*n*d^4*l^2*t^4 + 4624400736*d^5*l^2*t^4 + 2502656000*n^4*l^3*t^4 + 22721945600*n^3*d*l^3*t^4 + 45977594880*n^2*d^2*l^3*t^4 + 27767239680*n*d^3*l^3*t^4 + 4523086080*d^4*l^3*t^4 + 264192000*n^3*l^4*t^4 + 1934131200*n^2*d*l^4*t^4 + 2896220160*n*d^2*l^4*t^4 + 1021317120*d^3*l^4*t^4 + 950272000*n^5*t^6 + 10299187200*n^4*d*t^6 + 26472847360*n^3*d^2*t^6 + 22527004160*n^2*d^3*t^6 + 6736359936*n*d^4*t^6 + 583014528*d^5*t^6 + 827392000*n^4*l*t^6 + 7507763200*n^3*d*l*t^6 + 15239592960*n^2*d^2*l*t^6 + 9218810880*n*d^3*l*t^6 + 1492782336*d^4*l*t^6 + 176128000*n^3*l^2*t^6 + 1289420800*n^2*d*l^2*t^6 + 1930813440*n*d^2*l^2*t^6 + 680878080*d^3*l^2*t^6 + 44032000*n^3*t^8 + 322355200*n^2*d*t^8 + 482703360*n*d^2*t^8 + 170219520*d^3*t^8 + 317973708800*n^10 + 5550798848000*n^9*d + 21588019333120*n^8*d^2 + 28776207091712*n^7*d^3 + 15705087052800*n^6*d^4 + 3852448098816*n^5*d^5 + 433839967104*n^4*d^6 + 20612302848*n^3*d^7 + 304667008*n^2*d^8 + 1127693107200*n^9*l + 17674176102400*n^8*d*l + 62077717852160*n^7*d^2*l + 74986868810752*n^6*d^3*l + 37132214157824*n^5*d^4*l + 8195837224704*n^4*d^5*l + 808238204800*n^3*d^6*l + 31809399808*n^2*d^7*l + 347906304*n*d^8*l + 1793221734400*n^8*l^2 + 24357661839360*n^7*d*l^2 + 75789022340608*n^6*d^2*l^2 + 81515913931264*n^5*d^3*l^2 + 35787144153984*n^4*d^4*l^2 + 6858209796736*n^3*d^5*l^2 + 558266851872*n^2*d^6*l^2 + 16269072000*n*d^7*l^2 + 99246024*d^8*l^2 + 1640698880000*n^7*l^3 + 18787770286080*n^6*d*l^3 + 50740041301504*n^5*d^2*l^3 + 47498983616768*n^4*d^3*l^3 + 17878222915712*n^3*d^4*l^3 + 2810383059648*n^2*d^5*l^3 + 169204191648*n*d^6*l^3 + 2759485392*d^7*l^3 + 924950630400*n^6*l^4 + 8752325038080*n^5*d*l^4 + 20046521552384*n^4*d^2*l^4 + 15816720831488*n^3*d^3*l^4 + 4835725838160*n^2*d^4*l^4 + 560637783120*n*d^5*l^4 + 18948664116*d^6*l^4 + 321834803200*n^5*l^5 + 2475904143360*n^4*d*l^5 + 4667375413248*n^3*d^2*l^5 + 2948961157376*n^2*d^3*l^5 + 661192454208*n*d^4*l^5 + 43150629024*d^5*l^5 + 65884467200*n^4*l^6 + 404396216320*n^3*d*l^6 + 599084765696*n^2*d^2*l^6 + 274996041984*n*d^3*l^6 + 34739459136*d^4*l^6 + 7026278400*n^3*l^7 + 33356165120*n^2*d*l^7 + 35533326336*n*d^2*l^7 + 9177882624*d^3*l^7 + 282726400*n^2*l^8 + 972779520*n*d*l^8 + 585778176*d^2*l^8 + 285503385600*n^8*t^2 + 3510654914560*n^7*d*t^2 + 10982086087168*n^6*d^2*t^2 + 12307659475456*n^5*d^3*t^2 + 5659670440320*n^4*d^4*t^2 + 1128518542976*n^3*d^5*t^2 + 95217741344*n^2*d^6*t^2 + 2878367808*n*d^7*t^2 + 18314136*d^8*t^2 + 729630924800*n^7*l*t^2 + 7952841850880*n^6*d*l*t^2 + 21826502644224*n^5*d^2*l*t^2 + 21216073189632*n^4*d^3*l*t^2 + 8294484813696*n^3*d^4*l*t^2 + 1344609878336*n^2*d^5*l*t^2 + 83138040864*n*d^6*l*t^2 + 1392858864*d^7*l*t^2 + 786070630400*n^6*l^2*t^2 + 7320013230080*n^5*d*l^2*t^2 + 17100077639424*n^4*d^2*l^2*t^2 + 13912950807296*n^3*d^3*l^2*t^2 + 4373068566688*n^2*d^4*l^2*t^2 + 517240418304*n*d^5*l^2*t^2 + 17744731416*d^6*l^2*t^2 + 446696652800*n^5*l^3*t^2 + 3435872092160*n^4*d*l^3*t^2 + 6587801171968*n^3*d^2*l^3*t^2 + 4249377415680*n^2*d^3*l^3*t^2 + 967336509312*n*d^4*l^3*t^2 + 63519361344*d^5*l^3*t^2 + 136936652800*n^4*l^4*t^2 + 842940866560*n^3*d*l^4*t^2 + 1260747358208*n^2*d^2*l^4*t^2 + 583519974912*n*d^3*l^4*t^2 + 73709479296*d^4*l^4*t^2 + 20652851200*n^3*l^5*t^2 + 98010050560*n^2*d*l^5*t^2 + 104479377408*n*d^2*l^5*t^2 + 26880712704*d^3*l^5*t^2 + 1130905600*n^2*l^6*t^2 + 3891118080*n*d*l^6*t^2 + 2343112704*d^2*l^6*t^2 + 83462348800*n^6*t^4 + 735216025600*n^5*d*t^4 + 1721327627520*n^4*d^2*t^4 + 1448447170304*n^3*d^3*t^4 + 477632477520*n^2*d^4*t^4 + 59483153328*n*d^5*t^4 + 2152852452*d^6*t^4 + 134135193600*n^5*l*t^4 + 1013050265600*n^4*d*l*t^4 + 1965593477120*n^3*d^2*l*t^4 + 1301458410752*n^2*d^3*l*t^4 + 304816832832*n*d^4*l*t^4 + 20490558624*d^5*l*t^4 + 80242176000*n^4*l^2*t^4 + 493965250560*n^3*d*l^2*t^4 + 745621232128*n^2*d^2*l^2*t^4 + 349042565376*n*d^3*l^2*t^4 + 44408881728*d^4*l^2*t^4 + 20226867200*n^3*l^3*t^4 + 95951605760*n^2*d*l^3*t^4 + 102358775808*n*d^2*l^3*t^4 + 26227777536*d^3*l^3*t^4 + 1696358400*n^2*l^4*t^4 + 5836677120*n*d*l^4*t^4 + 3514669056*d^2*l^4*t^4 + 9149030400*n^4*t^6 + 55600824320*n^3*d*t^6 + 85155183616*n^2*d^2*t^6 + 41178713088*n*d^3*t^6 + 5462952192*d^4*t^6 + 6600294400*n^3*l*t^6 + 31297720320*n^2*d*l*t^6 + 33412724736*n*d^2*l*t^6 + 8524947456*d^3*l*t^6 + 1130905600*n^2*l^2*t^6 + 3891118080*n*d*l^2*t^6 + 2343112704*d^2*l^2*t^6 + 282726400*n^2*t^8 + 972779520*n*d*t^8 + 585778176*d^2*t^8 + 4352264437760*n^9 + 47660698222592*n^8*d + 129541885485056*n^7*d^2 + 127336768618496*n^6*d^3 + 52713787078656*n^5*d^4 + 9839209245696*n^4*d^5 + 822095589888*n^3*d^6 + 27346741248*n^2*d^7 + 251898240*n*d^8 + 14105627197440*n^8*l + 137107396067328*n^7*d*l + 332446441029632*n^6*d^2*l + 291293386014720*n^5*d^3*l + 106671051857408*n^4*d^4*l + 17209220973568*n^3*d^5*l + 1179477441664*n^2*d^6*l + 28829880576*n*d^7*l + 146881728*d^8*l + 19973899386880*n^7*l^2 + 167678241067008*n^6*d*l^2 + 355242030374912*n^5*d^2*l^2 + 270866922017792*n^4*d^3*l^2 + 84684480803072*n^3*d^4*l^2 + 11129564392064*n^2*d^5*l^2 + 559247171712*n*d^6*l^2 + 7574582592*d^7*l^2 + 15881819136000*n^6*l^3 + 112323450433536*n^5*d*l^3 + 202759903396864*n^4*d^2*l^3 + 129992273141760*n^3*d^3*l^3 + 32780912410112*n^2*d^4*l^3 + 3144786149760*n*d^5*l^3 + 87602386752*d^6*l^3 + 7604871700480*n^5*l^4 + 44219465244672*n^4*d*l^4 + 65753079842816*n^3*d^2*l^4 + 33554913018624*n^2*d^3*l^4 + 6135251125056*n*d^4*l^4 + 326135064672*d^5*l^4 + 2192523837440*n^4*l^5 + 10178693529600*n^3*d*l^5 + 11830891324416*n^2*d^2*l^5 + 4334113064448*n*d^3*l^5 + 438202399104*d^4*l^5 + 359803863040*n^3*l^6 + 1274950561792*n^2*d*l^6 + 1049339157504*n*d^2*l^6 + 211541340672*d^3*l^6 + 29158522880*n^2*l^7 + 72208834560*n*d*l^7 + 32485810176*d^2*l^7 + 803143680*n*l^8 + 1092648960*d*l^8 + 2818556395520*n^7*t^2 + 22986131501056*n^6*d*t^2 + 50459395883008*n^5*d^2*t^2 + 40692332500992*n^4*d^3*t^2 + 13447389914368*n^3*d^4*t^2 + 1854200759552*n^2*d^5*t^2 + 97348873728*n*d^6*t^2 + 1378272672*d^7*t^2 + 6475084636160*n^6*l*t^2 + 45673476067328*n^5*d*l*t^2 + 85524551070720*n^4*d^2*l*t^2 + 57498177570816*n^3*d^3*l*t^2 + 15147865027328*n^2*d^4*l*t^2 + 1506344645376*n*d^5*l*t^2 + 43291414656*d^6*l*t^2 + 6096869089280*n^5*l^2*t^2 + 35804112975872*n^4*d*l^2*t^2 + 54949386551296*n^3*d^2*l^2*t^2 + 29061853777920*n^2*d^3*l^2*t^2 + 5474317802304*n*d^4*l^2*t^2 + 297194650272*d^5*l^2*t^2 + 2928261160960*n^4*l^3*t^2 + 13747947700224*n^3*d*l^3*t^2 + 16328510416896*n^2*d^2*l^3*t^2 + 6108290577408*n*d^3*l^3*t^2 + 625411744128*d^4*l^3*t^2 + 728554946560*n^3*l^4*t^2 + 2596247855104*n^2*d*l^4*t^2 + 2155095361536*n*d^2*l^4*t^2 + 435974390784*d^3*l^4*t^2 + 84262666240*n^2*l^5*t^2 + 208342671360*n*d*l^5*t^2 + 93406740480*d^2*l^5*t^2 + 3212574720*n*l^6*t^2 + 4370595840*d*l^6*t^2 + 608180879360*n^5*t^4 + 3475778701312*n^4*d*t^4 + 5436310390784*n^3*d^2*t^4 + 3005908964608*n^2*d^3*t^4 + 598566446592*n*d^4*t^4 + 34394324544*d^5*t^4 + 843304017920*n^4*l*t^4 + 3951846866944*n^3*d*l*t^4 + 4788610628608*n^2*d^2*l*t^4 + 1844743844352*n*d^3*l*t^4 + 194389742592*d^4*l*t^4 + 416475955200*n^3*l^2*t^4 + 1489467502592*n^2*d*l^2*t^4 + 1248233954304*n*d^2*l^2*t^4 + 254876594688*d^3*l^2*t^4 + 81049763840*n^2*l^3*t^4 + 200058839040*n*d*l^3*t^4 + 89356050432*d^2*l^3*t^4 + 4818862080*n*l^4*t^4 + 6555893760*d*l^4*t^4 + 46725447680*n^3*t^6 + 167239598080*n^2*d*t^6 + 143613038592*n*d^2*t^6 + 30434660352*d^3*t^6 + 25945620480*n^2*l*t^6 + 63925002240*n*d*l*t^6 + 28435120128*d^2*l*t^6 + 3212574720*n*l^2*t^6 + 4370595840*d*l^2*t^6 + 803143680*n*t^8 + 1092648960*d*t^8 + 39972221714432*n^8 + 291953204756480*n^7*d + 568146364398592*n^6*d^2 + 413224661943296*n^5*d^3 + 127830847127552*n^4*d^4 + 17540514179584*n^3*d^5 + 1023021409408*n^2*d^6 + 21233270400*n*d^7 + 91635984*d^8 + 116259722231808*n^7*l + 745627831779328*n^6*d*l + 1274057781967872*n^5*d^2*l + 806570012138496*n^4*d^3*l + 212482620851968*n^3*d^4*l + 23645164620800*n^2*d^5*l + 1005002332032*n*d^6*l + 11476369728*d^7*l + 144205311778816*n^6*l^2 + 792063406219264*n^5*d*l^2 + 1158102641882880*n^4*d^2*l^2 + 615741958756608*n^3*d^3*l^2 + 130246754167360*n^2*d^4*l^2 + 10507843254144*n*d^5*l^2 + 245526069024*d^6*l^2 + 97922403328000*n^5*l^3 + 448067602829312*n^4*d*l^3 + 540928390770688*n^3*d^2*l^3 + 228129520525312*n^2*d^3*l^3 + 34728099286656*n*d^4*l^3 + 1536558373440*d^5*l^3 + 38907979554816*n^4*l^4 + 143223099629568*n^3*d*l^4 + 134998842275840*n^2*d^2*l^4 + 40576931784960*n*d^3*l^4 + 3374679443904*d^4*l^4 + 8963339091968*n^3*l^5 + 25175824072704*n^2*d*l^5 + 16688956523520*n*d^2*l^5 + 2723924044800*d^3*l^5 + 1108512718848*n^2*l^6 + 2150762754048*n*d*l^6 + 767022465024*d^2*l^6 + 60638969856*n*l^7 + 62617116672*d*l^7 + 851705856*l^8 + 18383159353344*n^6*t^2 + 103580337348608*n^5*d*t^2 + 161049611955968*n^4*d^2*t^2 + 91826687359232*n^3*d^3*t^2 + 20716575672896*n^2*d^4*t^2 + 1767156151296*n*d^5*t^2 + 43436922912*d^6*t^2 + 37003769290752*n^5*l*t^2 + 174971565813760*n^4*d*l*t^2 + 222910874710016*n^3*d^2*l*t^2 + 99444859606016*n^2*d^3*l*t^2 + 15896593605504*n*d^4*l*t^2 + 731825938368*d^5*l*t^2 + 29493267419136*n^4*l^2*t^2 + 111859727986688*n^3*d*l^2*t^2 + 109849060537856*n^2*d^2*l^2*t^2 + 34341466967808*n*d^3*l^2*t^2 + 2943649652544*d^4*l^2*t^2 + 11477934538752*n^3*l^3*t^2 + 32883894366208*n^2*d*l^3*t^2 + 22332127656960*n*d^2*l^3*t^2 + 3714551212032*d^3*l^3*t^2 + 2173711982592*n^2*l^4*t^2 + 4244906508288*n*d*l^4*t^2 + 1521628047360*d^2*l^4*t^2 + 171420499968*n*l^5*t^2 + 176252608512*d*l^5*t^2 + 3406823424*l^6*t^2 + 2766551580672*n^4*t^4 + 10472350445568*n^3*d*t^4 + 10639728078336*n^2*d^2*t^4 + 3510410743296*n*d^3*t^4 + 319867194240*d^4*t^4 + 3174025232384*n^3*l*t^4 + 9191216386048*n^2*d*l*t^4 + 6404018491392*n*d^2*l*t^4 + 1098446275584*d^3*l*t^4 + 1207257661440*n^2*l^2*t^4 + 2370787405824*n*d*l^2*t^4 + 857281794048*d^2*l^2*t^4 + 160924090368*n*l^3*t^4 + 164653867008*d*l^3*t^4 + 5110235136*l^4*t^4 + 133199568896*n^2*t^6 + 264881086464*n*d*t^6 + 98745624576*d^2*t^6 + 50142560256*n*l*t^6 + 51018375168*d*l*t^6 + 3406823424*l^2*t^6 + 851705856*t^8 + 258665155788800*n^7 + 1305033894780928*n^6*d + 1833252240539648*n^5*d^2 + 976345825421312*n^4*d^3 + 218875421439488*n^3*d^4 + 20808418322688*n^2*d^5 + 755423975808*n*d^6 + 7355315520*d^7 + 662777669615616*n^6*l + 2895755211628544*n^5*d*l + 3491748624418816*n^4*d^2*l + 1560996830191616*n^3*d^3*l + 280196863531520*n^2*d^4*l + 19225459931136*n*d^5*l + 381458135808*d^6*l + 706033806868480*n^5*l^2 + 2597675388024832*n^4*d*l^2 + 2592186269201408*n^3*d^2*l^2 + 917341825741312*n^2*d^3*l^2 + 117927228306432*n*d^4*l^2 + 4407409166976*d^5*l^2 + 399406061240320*n^4*l^3 + 1192292898521088*n^3*d*l^3 + 929271768485888*n^2*d^2*l^3 + 233330927546880*n*d^3*l^3 + 16258207062528*d^4*l^3 + 126974393843712*n^3*l^4 + 290496434782208*n^2*d*l^4 + 158763171846144*n*d^2*l^4 + 21466766707200*d^3*l^4 + 22003765280768*n^2*l^5 + 34714302799872*n*d*l^5 + 10123394033664*d^2*l^5 + 1827888463872*n*l^6 + 1518368145408*d*l^6 + 50586845184*l^7 + 82692305715200*n^5*t^2 + 325272414353408*n^4*d*t^2 + 352678469854208*n^3*d^2*t^2 + 135472696949248*n^2*d^3*t^2 + 18721478230272*n*d^4*t^2 + 744343845120*d^5*t^2 + 141027918168064*n^4*l*t^2 + 446836849180672*n^3*d*l*t^2 + 372612087705600*n^2*d^2*l*t^2 + 99654523931136*n*d^3*l*t^2 + 7315934844672*d^4*l*t^2 + 91043537338368*n^3*l^2*t^2 + 217834583035904*n^2*d*l^2*t^2 + 124855699473408*n*d^2*l^2*t^2 + 17579155069440*d^3*l^2*t^2 + 26888807202816*n^2*l^3*t^2 + 43510154895360*n*d*l^3*t^2 + 12994510252032*d^2*l^3*t^2 + 3447350231040*n*l^4*t^2 + 2877485875200*d*l^4*t^2 + 139164254208*l^5*t^2 + 8057266348032*n^3*t^4 + 19659427733504*n^2*d*t^4 + 11805865248768*n*d^2*t^4 + 1766769315840*d^3*t^4 + 7152503570432*n^2*l*t^4 + 11800679890944*n*d*l*t^4 + 3627329753088*d^2*l*t^4 + 1853381246976*n*l^2*t^4 + 1556641529856*d*l^2*t^4 + 126567972864*l^3*t^4 + 200218902528*n*t^6 + 171679481856*d*t^6 + 37990563840*l*t^6 + 1207346410799104*n^6 + 4279924530036736*n^5*d + 4314359078113280*n^4*d^2 + 1637950320705536*n^3*d^3 + 251541260003584*n^2*d^4 + 14797856439552*n*d^5 + 251592644160*d^6 + 2668158395727872*n^5*l + 8021430549839872*n^4*d*l + 6702479851257856*n^3*d^2*l + 2011906719092736*n^2*d^3*l + 220590497404416*n*d^4*l + 7036000167168*d^5*l + 2377628102651904*n^4*l^2 + 5838048144486400*n^3*d*l^2 + 3812328589256704*n^2*d^2*l^2 + 809649922701312*n*d^3*l^2 + 47865843740160*d^4*l^2 + 1079409163010048*n^3*l^3 + 2041162412703744*n^2*d*l^3 + 933394494627840*n*d^2*l^3 + 106173570705408*d^3*l^3 + 258452430880768*n^2*l^4 + 337591646748672*n*d*l^4 + 81998910931968*d^2*l^4 + 30063059337216*n*l^5 + 20610616467456*d*l^5 + 1261319897088*l^6 + 259259578478592*n^4*t^2 + 701961552719872*n^3*d*t^2 + 506693846929408*n^2*d^2*t^2 + 117940599106560*n*d^3*t^2 + 7538836527360*d^4*t^2 + 357812404584448*n^3*l*t^2 + 732574610046976*n^2*d*l*t^2 + 362116203681792*n*d^2*l*t^2 + 44059687916544*d^3*l*t^2 + 174931632930816*n^2*l^2*t^2 + 241452036132864*n*d*l^2*t^2 + 61699799531520*d^2*l^2*t^2 + 34829924253696*n*l^3*t^2 + 24538702233600*d*l^3*t^2 + 2269279715328*l^4*t^2 + 14696287096832*n^2*t^4 + 21042993131520*n*d*t^4 + 5687112029184*d^2*t^4 + 8936317894656*n*l*t^4 + 6453388025856*d*l*t^4 + 1177673416704*l^2*t^4 + 123273216000*t^6 + 4094476193759232*n^5 + 10206394365837312*n^4*d + 7215899667234816*n^3*d^2 + 1852186397405184*n^2*d^3 + 174460188383232*n*d^4 + 4785089826816*d^5 + 7593862667599872*n^4*l + 15523248282796032*n^3*d*l + 8579838765907968*n^2*d^2*l + 1555259637823488*n*d^3*l + 78713142451200*d^4*l + 5447540799356928*n^3*l^2 + 8606049303109632*n^2*d*l^2 + 3328137555505152*n*d^2*l^2 + 321961442033664*d^3*l^2 + 1867124021329920*n^2*l^3 + 2041544350236672*n*d*l^3 + 418170040381440*d^2*l^3 + 300469469577216*n*l^4 + 172329450504192*d*l^4 + 17659482144768*l^5 + 557728020086784*n^3*t^2 + 994071547731968*n^2*d*t^2 + 430477937111040*n*d^2*t^2 + 45945743947776*d^3*t^2 + 581511633240064*n^2*l*t^2 + 698278154035200*n*d*l*t^2 + 155596341989376*d^2*l*t^2 + 190960362160128*n*l^2*t^2 + 116400191864832*d*l^2*t^2 + 19218759155712*l^3*t^2 + 15373708492800*n*t^4 + 9839863037952*d*t^4 + 4777901162496*l*t^4 + 10020727476584448*n^4 + 17251901624156160*n^3*d + 8140023906926592*n^2*d^2 + 1268287473696768*n*d^3 + 55320194248704*d^4 + 14999333139972096*n^3*l + 19992314072530944*n^2*d*l + 6594775565893632*n*d^2*l + 546981098323968*d^3*l + 8143254353854464*n^2*l^2 + 7520469006827520*n*d*l^2 + 1311191172513792*d^2*l^2 + 1879618897575936*n*l^3 + 910246096502784*d*l^3 + 153057339703296*l^4 + 785064623915008*n^2*t^2 + 831721543581696*n*d*t^2 + 163813224148992*d^2*t^2 + 547859055575040*n*l*t^2 + 294040346886144*d*l*t^2 + 90465595047936*l^2*t^2 + 7072860340224*t^4 + 17287578134249472*n^3 + 19628632363106304*n^2*d + 5563983145992192*n*d^2 + 398211237642240*d^3 + 19622899830620160*n^2*l + 15437391401189376*n*d*l + 2308656318087168*d^2*l + 7188446736285696*n*l^2 + 2963061466988544*d*l^2 + 841071418933248*l^3 + 650420818280448*n*t^2 + 311146904420352*d*t^2 + 227219267911680*l*t^2 + 19999064615288832*n^2 + 13514303521161216*n*d + 1745192573927424*d^2 + 15341136686088192*n*l + 5423969854291968*d*l + 2853257688907776*l^2 + 239833338347520*t^2 + 13965577068478464*n + 4266567250477056*d + 5445270191996928*l + 4464892560015360
boundeps,2560000*n^12*d^4 + 3072000*n^11*d^5 + 1382400*n^10*d^6 + 276480*n^9*d^7 + 20736*n^8*d^8 + 10240000*n^11*d^4*l + 12288000*n^10*d^5*l + 5529600*n^9*d^6*l + 1105920*n^8*d^7*l + 82944*n^7*d^8*l + 17920000*n^10*d^4*l^2 + 21504000*n^9*d^5*l^2 + 9676800*n^8*d^6*l^2 + 1935360*n^7*d^7*l^2 + 145152*n^6*d^8*l^2 + 17920000*n^9*d^4*l^3 + 21504000*n^8*d^5*l^3 + 9676800*n^7*d^6*l^3 + 1935360*n^6*d^7*l^3 + 145152*n^5*d^8*l^3 + 11200000*n^8*d^4*l^4 + 13440000*n^7*d^5*l^4 + 6048000*n^6*d^6*l^4 + 1209600*n^5*d^7*l^4 + 90720*n^4*d^8*l^4 + 4480000*n^7*d^4*l^5 + 5376000*n^6*d^5*l^5 + 2419200*n^5*d^6*l^5 + 483840*n^4*d^7*l^5 + 36288*n^3*d^8*l^5 + 1120000*n^6*d^4*l^6 + 1344000*n^5*d^5*l^6 + 604800*n^4*d^6*l^6 + 120960*n^3*d^7*l^6 + 9072*n^2*d^8*l^6 + 160000*n^5*d^4*l^7 + 192000*n^4*d^5*l^7 + 86400*n^3*d^6*l^7 + 17280*n^2*d^7*l^7 + 1296*n*d^8*l^7 + 10000*n^4*d^4*l^8 + 12000*n^3*d^5*l^8 + 5400*n^2*d^6*l^8 + 1080*n*d^7*l^8 + 81*d^8*l^8 + 2560000*n^10*d^4*t^2 + 3072000*n^9*d^5*t^2 + 1382400*n^8*d^6*t^2 + 276480*n^7*d^7*t^2 + 20736*n^6*d^8*t^2 + 7680000*n^9*d^4*l*t^2 + 9216000*n^8*d^5*l*t^2 + 4147200*n^7*d^6*l*t^2 + 829440*n^6*d^7*l*t^2 + 62208*n^5*d^8*l*t^2 + 9600000*n^8*d^4*l^2*t^2 + 11520000*n^7*d^5*l^2*t^2 + 5184000*n^6*d^6*l^2*t^2 + 1036800*n^5*d^7*l^2*t^2 + 77760*n^4*d^8*l^2*t^2 + 6400000*n^7*d^4*l^3*t^2 + 7680000*n^6*d^5*l^3*t^2 + 3456000*n^5*d^6*l^3*t^2 + 691200*n^4*d^7*l^3*t^2 + 51840*n^3*d^8*l^3*t^2 + 2400000*n^6*d^4*l^4*t^2 + 2880000*n^5*d^5*l^4*t^2 + 1296000*n^4*d^6*l^4*t^2 + 259200*n^3*d^7*l^4*t^2 + 19440*n^2*d^8*l^4*t^2 + 480000*n^5*d^4*l^5*t^2 + 576000*n^4*d^5*l^5*t^2 + 259200*n^3*d^6*l^5*t^2 + 51840*n^2*d^7*l^5*t^2 + 3888*n*d^8*l^5*t^2 + 40000*n^4*d^4*l^6*t^2 + 48000*n^3*d^5*l^6*t^2 + 21600*n^2*d^6*l^6*t^2 + 4320*n*d^7*l^6*t^2 + 324*d^8*l^6*t^2 + 960000*n^8*d^4*t^4 + 1152000*n^7*d^5*t^4 + 518400*n^6*d^6*t^4 + 103680*n^5*d^7*t^4 + 7776*n^4*d^8*t^4 + 1920000*n^7*d^4*l*t^4 + 2304000*n^6*d^5*l*t^4 + 1036800*n^5*d^6*l*t^4 + 207360*n^4*d^7*l*t^4 + 15552*n^3*d^8*l*t^4 + 1440000*n^6*d^4*l^2*t^4 + 1728000*n^5*d^5*l^2*t^4 + 777600*n^4*d^6*l^2*t^4 + 155520*n^3*d^7*l^2*t^4 + 11664*n^2*d^8*l^2*t^4 + 480000*n^5*d^4*l^3*t^4 + 576000*n^4*d^5*l^3*t^4 + 259200*n^3*d^6*l^3*t^4 + 51840*n^2*d^7*l^3*t^4 + 3888*n*d^8*l^3*t^4 + 60000*n^4*d^4*l^4*t^4 + 72000*n^3*d^5*l^4*t^4 + 32400*n^2*d^6*l^4*t^4 + 6480*n*d^7*l^4*t^4 + 486*d^8*l^4*t^4 + 160000*n^6*d^4*t^6 + 192000*n^5*d^5*t^6 + 86400*n^4*d^6*t^6 + 17280*n^3*d^7*t^6 + 1296*n^2*d^8*t^6 + 160000*n^5*d^4*l*t^6 + 192000*n^4*d^5*l*t^6 + 86400*n^3*d^6*l*t^6 + 17280*n^2*d^7*l*t^6 + 1296*n*d^8*l*t^6 + 40000*n^4*d^4*l^2*t^6 + 48000*n^3*d^5*l^2*t^6 + 21600*n^2*d^6*l^2*t^6 + 4320*n*d^7*l^2*t^6 + 324*d^8*l^2*t^6 + 10000*n^4*d^4*t^8 + 12000*n^3*d^5*t^8 + 5400*n^2*d^6*t^8 + 1080*n*d^7*t^8 + 81*d^8*t^8 + 40960000*n^12*d^3 + 154624000*n^11*d^4 + 134451200*n^10*d^5 + 48568320*n^9*d^6 + 7879680*n^8*d^7 + 470016*n^7*d^8 + 163840000*n^11*d^3*l + 585216000*n^10*d^4*l + 500428800*n^9*d^5*l + 178606080*n^8*d^6*l + 28615680*n^7*d^7*l + 1679616*n^6*d^8*l + 286720000*n^10*d^3*l^2 + 967168000*n^9*d^4*l^2 + 810854400*n^8*d^5*l^2 + 284912640*n^7*d^6*l^2 + 44858880*n^6*d^7*l^2 + 2571264*n^5*d^8*l^2 + 286720000*n^9*d^3*l^3 + 911488000*n^8*d^4*l^3 + 746470400*n^7*d^5*l^3 + 257034240*n^6*d^6*l^3 + 39502080*n^5*d^7*l^3 + 2185920*n^4*d^8*l^3 + 179200000*n^8*d^3*l^4 + 535680000*n^7*d^4*l^4 + 426624000*n^6*d^5*l^4 + 143078400*n^5*d^6*l^4 + 21254400*n^4*d^7*l^4 + 1114560*n^3*d^8*l^4 + 71680000*n^7*d^3*l^5 + 200992000*n^6*d^4*l^5 + 154809600*n^5*d^5*l^5 + 50146560*n^4*d^6*l^5 + 7093440*n^3*d^7*l^5 + 340848*n^2*d^8*l^5 + 17920000*n^6*d^3*l^6 + 47008000*n^5*d^4*l^6 + 34774400*n^4*d^5*l^6 + 10751040*n^3*d^6*l^6 + 1412640*n^2*d^7*l^6 + 57888*n*d^8*l^6 + 2560000*n^5*d^3*l^7 + 6264000*n^4*d^4*l^7 + 4411200*n^3*d^5*l^7 + 1278720*n^2*d^6*l^7 + 149040*n*d^7*l^7 + 4212*d^8*l^7 + 160000*n^4*d^3*l^8 + 364000*n^3*d^4*l^8 + 241200*n^2*d^5*l^8 + 63720*n*d^6*l^8 + 5940*d^7*l^8 + 40960000*n^10*d^3*t^2 + 141824000*n^9*d^4*t^2 + 119859200*n^8*d^5*t^2 + 42347520*n^7*d^6*t^2 + 6704640*n^6*d^7*t^2 + 387072*n^5*d^8*t^2 + 122880000*n^9*d^3*l*t^2 + 400512000*n^8*d^4*l*t^2 + 330265600*n^7*d^5*l*t^2 + 114140160*n^6*d^6*l*t^2 + 17591040*n^5*d^7*l*t^2 + 976320*n^4*d^8*l*t^2 + 153600000*n^8*d^3*l^2*t^2 + 469760000*n^7*d^4*l^2*t^2 + 376320000*n^6*d^5*l^2*t^2 + 126489600*n^5*d^6*l^2*t^2 + 18800640*n^4*d^7*l^2*t^2 + 984960*n^3*d^8*l^2*t^2 + 102400000*n^7*d^3*l^3*t^2 + 292800000*n^6*d^4*l^3*t^2 + 226624000*n^5*d^5*l^3*t^2 + 73497600*n^4*d^6*l^3*t^2 + 10385280*n^3*d^7*l^3*t^2 + 496800*n^2*d^8*l^3*t^2 + 38400000*n^6*d^3*l^4*t^2 + 102240000*n^5*d^4*l^4*t^2 + 75920000*n^4*d^5*l^4*t^2 + 23486400*n^3*d^6*l^4*t^2 + 3080160*n^2*d^7*l^4*t^2 + 125280*n*d^8*l^4*t^2 + 7680000*n^5*d^3*l^5*t^2 + 18952000*n^4*d^4*l^5*t^2 + 13377600*n^3*d^5*l^5*t^2 + 3879360*n^2*d^6*l^5*t^2 + 451440*n*d^7*l^5*t^2 + 12636*d^8*l^5*t^2 + 640000*n^4*d^3*l^6*t^2 + 1456000*n^3*d^4*l^6*t^2 + 964800*n^2*d^5*l^6*t^2 + 254880*n*d^6*l^6*t^2 + 23760*d^7*l^6*t^2 + 15360000*n^8*d^3*t^4 + 47744000*n^7*d^4*t^4 + 38579200*n^6*d^5*t^4 + 13086720*n^5*d^6*t^4 + 1969920*n^4*d^7*t^4 + 105408*n^3*d^8*t^4 + 30720000*n^7*d^3*l*t^4 + 89248000*n^6*d^4*l*t^4 + 69510400*n^5*d^5*l*t^4 + 22659840*n^4*d^6*l*t^4 + 3222720*n^3*d^7*l*t^4 + 155952*n^2*d^8*l*t^4 + 23040000*n^6*d^3*l^2*t^4 + 62176000*n^5*d^4*l^2*t^4 + 46364800*n^4*d^5*l^2*t^4 + 14374080*n^3*d^6*l^2*t^4 + 1887840*n^2*d^7*l^2*t^4 + 76896*n*d^8*l^2*t^4 + 7680000*n^5*d^3*l^3*t^4 + 19112000*n^4*d^4*l^3*t^4 + 13521600*n^3*d^5*l^3*t^4 + 3922560*n^2*d^6*l^3*t^4 + 455760*n*d^7*l^3*t^4 + 12636*d^8*l^3*t^4 + 960000*n^4*d^3*l^4*t^4 + 2184000*n^3*d^4*l^4*t^4 + 1447200*n^2*d^5*l^4*t^4 + 382320*n*d^6*l^4*t^4 + 35640*d^7*l^4*t^4 + 2560000*n^6*d^3*t^6 + 6944000*n^5*d^4*t^6 + 5219200*n^4*d^5*t^6 + 1638720*n^3*d^6*t^6 + 220320*n^2*d^7*t^6 + 9504*n*d^8*t^6 + 2560000*n^5*d^3*l*t^6 + 6424000*n^4*d^4*l*t^6 + 4555200*n^3*d^5*l*t^6 + 1321920*n^2*d^6*l*t^6 + 153360*n*d^7*l*t^6 + 4212*d^8*l*t^6 + 640000*n^4*d^3*l^2*t^6 + 1456000*n^3*d^4*l^2*t^6 + 964800*n^2*d^5*l^2*t^6 + 254880*n*d^6*l^2*t^6 + 23760*d^7*l^2*t^6 + 160000*n^4*d^3*t^8 + 364000*n^3*d^4*t^8 + 241200*n^2*d^5*t^8 + 63720*n*d^6*t^8 + 5940*d^7*t^8 + 245760000*n^12*d^2 + 2023424000*n^11*d^3 + 3924377600*n^10*d^4 + 2564034560*n^9*d^5 + 733572096*n^8*d^6 + 93321216*n^7*d^7 + 4154112*n^6*d^8 + 983040000*n^11*d^2*l + 7550976000*n^10*d^3*l + 13849190400*n^9*d^4*l + 8793047040*n^8*d^5*l + 2462997504*n^7*d^6*l + 307906560*n^6*d^7*l + 13568256*n^5*d^8*l + 1720320000*n^10*d^2*l^2 + 12279808000*n^9*d^3*l^2 + 21236723200*n^8*d^4*l^2 + 13032222720*n^7*d^5*l^2 + 3544572672*n^6*d^6*l^2 + 429359616*n^5*d^7*l^2 + 18234720*n^4*d^8*l^2 + 1720320000*n^9*d^2*l^3 + 11360768000*n^8*d^3*l^3 + 18460083200*n^7*d^4*l^3 + 10871621120*n^6*d^5*l^3 + 2839752192*n^5*d^6*l^3 + 327173760*n^4*d^7*l^3 + 12934080*n^3*d^8*l^3 + 1075200000*n^8*d^2*l^4 + 6535680000*n^7*d^3*l^4 + 9932352000*n^6*d^4*l^4 + 5560627200*n^5*d^5*l^4 + 1373781120*n^4*d^6*l^4 + 146574720*n^3*d^7*l^4 + 5114880*n^2*d^8*l^4 + 430080000*n^7*d^2*l^5 + 2392192000*n^6*d^3*l^5 + 3378860800*n^5*d^4*l^5 + 1775028480*n^4*d^5*l^5 + 405557568*n^3*d^6*l^5 + 38380608*n^2*d^7*l^5 + 1070496*n*d^8*l^5 + 107520000*n^6*d^2*l^6 + 543488000*n^5*d^3*l^6 + 707055200*n^4*d^4*l^6 + 342091520*n^3*d^5*l^6 + 69722352*n^2*d^6*l^6 + 5387040*n*d^7*l^6 + 92718*d^8*l^6 + 15360000*n^5*d^2*l^7 + 69984000*n^4*d^3*l^7 + 82713600*n^3*d^4*l^7 + 35806560*n^2*d^5*l^7 + 6087456*n*d^6*l^7 + 307368*d^7*l^7 + 960000*n^4*d^2*l^8 + 3904000*n^3*d^3*l^8 + 4099600*n^2*d^4*l^8 + 1509360*n*d^5*l^8 + 181476*d^6*l^8 + 245760000*n^10*d^2*t^2 + 1787904000*n^9*d^3*t^2 + 3196889600*n^8*d^4*t^2 + 1992975360*n^7*d^5*t^2 + 546181376*n^6*d^6*t^2 + 66042624*n^5*d^7*t^2 + 2737440*n^4*d^8*t^2 + 737280000*n^9*d^2*l*t^2 + 4961792000*n^8*d^3*l*t^2 + 8302412800*n^7*d^4*l*t^2 + 4949588480*n^6*d^5*l*t^2 + 1299235328*n^5*d^6*l*t^2 + 149609856*n^4*d^7*l*t^2 + 5860800*n^3*d^8*l*t^2 + 921600000*n^8*d^2*l^2*t^2 + 5703680000*n^7*d^3*l^2*t^2 + 8882176000*n^6*d^4*l^2*t^2 + 5019865600*n^5*d^5*l^2*t^2 + 1243700480*n^4*d^6*l^2*t^2 + 132569472*n^3*d^7*l^2*t^2 + 4616640*n^2*d^8*l^2*t^2 + 614400000*n^7*d^2*l^3*t^2 + 3472640000*n^6*d^3*l^3*t^2 + 4998464000*n^5*d^4*l^3*t^2 + 2644326400*n^4*d^5*l^3*t^2 + 604836480*n^3*d^6*l^3*t^2 + 57083904*n^2*d^7*l^3*t^2 + 1589760*n*d^8*l^3*t^2 + 230400000*n^6*d^2*l^4*t^2 + 1179520000*n^5*d^3*l^4*t^2 + 1554604000*n^4*d^4*l^4*t^2 + 755566400*n^3*d^5*l^4*t^2 + 153900720*n^2*d^6*l^4*t^2 + 11823408*n*d^7*l^4*t^2 + 202230*d^8*l^4*t^2 + 46080000*n^5*d^2*l^5*t^2 + 211552000*n^4*d^3*l^5*t^2 + 251756800*n^3*d^4*l^5*t^2 + 109190880*n^2*d^5*l^5*t^2 + 18521568*n*d^6*l^5*t^2 + 925128*d^7*l^5*t^2 + 3840000*n^4*d^2*l^6*t^2 + 15616000*n^3*d^3*l^6*t^2 + 16398400*n^2*d^4*l^6*t^2 + 6037440*n*d^5*l^6*t^2 + 725904*d^6*l^6*t^2 + 92160000*n^8*d^2*t^4 + 577024000*n^7*d^3*t^4 + 921177600*n^6*d^4*t^4 + 530280960*n^5*d^5*t^4 + 133662336*n^4*d^6*t^4 + 14482944*n^3*d^7*t^4 + 506304*n^2*d^8*t^4 + 184320000*n^7*d^2*l*t^4 + 1054848000*n^6*d^3*l*t^4 + 1548947200*n^5*d^4*l*t^4 + 828926720*n^4*d^5*l*t^4 + 191368512*n^3*d^6*l*t^4 + 18263232*n^2*d^7*l*t^4 + 519264*n*d^8*l*t^4 + 138240000*n^6*d^2*l^2*t^4 + 715776000*n^5*d^3*l^2*t^4 + 956234400*n^4*d^4*l^2*t^4 + 467712640*n^3*d^5*l^2*t^4 + 95552784*n^2*d^6*l^2*t^4 + 7349184*n*d^7*l^2*t^4 + 126306*d^8*l^2*t^4 + 46080000*n^5*d^2*l^3*t^4 + 213152000*n^4*d^3*l^3*t^4 + 255372800*n^3*d^4*l^3*t^4 + 110962080*n^2*d^5*l^3*t^4 + 18780768*n*d^6*l^3*t^4 + 928152*d^7*l^3*t^4 + 5760000*n^4*d^2*l^4*t^4 + 23424000*n^3*d^3*l^4*t^4 + 24597600*n^2*d^4*l^4*t^4 + 9056160*n*d^5*l^4*t^4 + 1088856*d^6*l^4*t^4 + 15360000*n^6*d^2*t^6 + 79744000*n^5*d^3*t^6 + 108045600*n^4*d^4*t^6 + 53853760*n^3*d^5*t^6 + 11316816*n^2*d^6*t^6 + 912816*n*d^7*t^6 + 16794*d^8*t^6 + 15360000*n^5*d^2*l*t^6 + 71584000*n^4*d^3*l*t^6 + 86329600*n^3*d^4*l*t^6 + 37577760*n^2*d^5*l*t^6 + 6346656*n*d^6*l*t^6 + 310392*d^7*l*t^6 + 3840000*n^4*d^2*l^2*t^6 + 15616000*n^3*d^3*l^2*t^6 + 16398400*n^2*d^4*l^2*t^6 + 6037440*n*d^5*l^2*t^6 + 725904*d^6*l^2*t^6 + 960000*n^4*d^2*t^8 + 3904000*n^3*d^3*t^8 + 4099600*n^2*d^4*t^8 + 1509360*n*d^5*t^8 + 181476*d^6*t^8 + 655360000*n^12*d + 11403264000*n^11*d^2 + 44778905600*n^10*d^3 + 56875479040*n^9*d^4 + 28318863360*n^8*d^5 + 6324068352*n^7*d^6 + 615374336*n^6*d^7 + 20007168*n^5*d^8 + 2621440000*n^11*d*l + 42295296000*n^10*d^2*l + 154463846400*n^9*d^3*l + 184812072960*n^8*d^4*l + 88541480960*n^7*d^5*l + 19215223296*n^6*d^6*l + 1833453056*n^5*d^7*l + 59395200*n^4*d^8*l + 4587520000*n^10*d*l^2 + 68272128000*n^9*d^2*l^2 + 230749235200*n^8*d^3*l^2 + 258983137280*n^7*d^4*l^2 + 118371663360*n^6*d^5*l^2 + 24582282240*n^5*d^6*l^2 + 2234474240*n^4*d^7*l^2 + 68161920*n^3*d^8*l^2 + 4587520000*n^9*d*l^3 + 62588928000*n^8*d^2*l^3 + 194680371200*n^7*d^3*l^3 + 203748814080*n^6*d^4*l^3 + 87774588160*n^5*d^5*l^3 + 17082485760*n^4*d^6*l^3 + 1425159360*n^3*d^7*l^3 + 38121840*n^2*d^8*l^3 + 2867200000*n^8*d*l^4 + 35604480000*n^7*d^2*l^4 + 101244672000*n^6*d^3*l^4 + 97931884800*n^5*d^4*l^4 + 39080963200*n^4*d^5*l^4 + 6915775680*n^3*d^6*l^4 + 500772960*n^2*d^7*l^4 + 10445760*n*d^8*l^4 + 1146880000*n^7*d*l^5 + 12851712000*n^6*d^2*l^5 + 33129164800*n^5*d^3*l^5 + 29216512320*n^4*d^4*l^5 + 10524012480*n^3*d^5*l^5 + 1613616096*n^2*d^6*l^5 + 91569168*n*d^7*l^5 + 1125684*d^8*l^5 + 286720000*n^6*d*l^6 + 2869248000*n^5*d^2*l^6 + 6626643200*n^4*d^3*l^6 + 5215180480*n^3*d^4*l^6 + 1625583680*n^2*d^5*l^6 + 197223408*n*d^6*l^6 + 6761808*d^7*l^6 + 40960000*n^5*d*l^7 + 361344000*n^4*d^2*l^7 + 734169600*n^3*d^3*l^7 + 497469440*n^2*d^4*l^7 + 123888480*n*d^5*l^7 + 9389520*d^6*l^7 + 2560000*n^4*d*l^8 + 19584000*n^3*d^2*l^8 + 33913600*n^2*d^3*l^8 + 18474240*n*d^4*l^8 + 2998080*d^5*l^8 + 655360000*n^10*d*t^2 + 9805824000*n^9*d^2*t^2 + 34203289600*n^8*d^3*t^2 + 39963248640*n^7*d^4*t^2 + 18650132480*n^6*d^5*t^2 + 3889552896*n^5*d^6*t^2 + 346734208*n^4*d^7*t^2 + 9920640*n^3*d^8*t^2 + 1966080000*n^9*d*l*t^2 + 26990592000*n^8*d^2*l*t^2 + 86443468800*n^7*d^3*l*t^2 + 93463102720*n^6*d^4*l*t^2 + 40874561280*n^5*d^5*l*t^2 + 7980077056*n^4*d^6*l*t^2 + 660730944*n^3*d^7*l*t^2 + 17385840*n^2*d^8*l*t^2 + 2457600000*n^8*d*l^2*t^2 + 30720000000*n^7*d^2*l^2*t^2 + 89593344000*n^6*d^3*l^2*t^2 + 88849971200*n^5*d^4*l^2*t^2 + 35842766080*n^4*d^5*l^2*t^2 + 6357988352*n^3*d^6*l^2*t^2 + 459607104*n^2*d^7*l^2*t^2 + 9587520*n*d^8*l^2*t^2 + 1638400000*n^7*d*l^3*t^2 + 18478080000*n^6*d^2*l^3*t^2 + 48584960000*n^5*d^3*l^3*t^2 + 43620579200*n^4*d^4*l^3*t^2 + 15828357760*n^3*d^5*l^3*t^2 + 2428224384*n^2*d^6*l^3*t^2 + 137495520*n*d^7*l^3*t^2 + 1696680*d^8*l^3*t^2 + 614400000*n^6*d*l^4*t^2 + 6182400000*n^5*d^2*l^4*t^2 + 14469376000*n^4*d^3*l^4*t^2 + 11518388800*n^3*d^4*l^4*t^2 + 3602441120*n^2*d^5*l^4*t^2 + 435518928*n*d^6*l^4*t^2 + 14805864*d^7*l^4*t^2 + 122880000*n^5*d*l^5*t^2 + 1087872000*n^4*d^2*l^5*t^2 + 2225420800*n^3*d^3*l^5*t^2 + 1515003520*n^2*d^4*l^5*t^2 + 376800480*n*d^5*l^5*t^2 + 28263024*d^6*l^5*t^2 + 10240000*n^4*d*l^6*t^2 + 78336000*n^3*d^2*l^6*t^2 + 135654400*n^2*d^3*l^6*t^2 + 73896960*n*d^4*l^6*t^2 + 11992320*d^5*l^6*t^2 + 245760000*n^8*d*t^4 + 3078144000*n^7*d^2*t^4 + 9178777600*n^6*d^3*t^4 + 9412867840*n^5*d^4*t^4 + 3899354240*n^4*d^5*t^4 + 705844032*n^3*d^6*t^4 + 51448032*n^2*d^7*t^4 + 1060992*n*d^8*t^4 + 491520000*n^7*d*l*t^4 + 5564928000*n^6*d^2*l*t^4 + 14912563200*n^5*d^3*l*t^4 + 13705647680*n^4*d^4*l*t^4 + 5050754240*n^3*d^5*l*t^4 + 784423584*n^2*d^6*l*t^4 + 45087696*n*d^7*l*t^4 + 570996*d^8*l*t^4 + 368640000*n^6*d*l^2*t^4 + 3726336000*n^5*d^2*l^2*t^4 + 8839046400*n^4*d^3*l^2*t^4 + 7132330560*n^3*d^4*l^2*t^4 + 2245934080*n^2*d^5*l^2*t^4 + 272091600*n*d^6*l^2*t^4 + 9256320*d^7*l^2*t^4 + 122880000*n^5*d*l^3*t^4 + 1091712000*n^4*d^2*l^3*t^4 + 2248332800*n^3*d^3*l^3*t^4 + 1537598720*n^2*d^4*l^3*t^4 + 381935520*n*d^5*l^3*t^4 + 28357488*d^6*l^3*t^4 + 15360000*n^4*d*l^4*t^4 + 117504000*n^3*d^2*l^4*t^4 + 203481600*n^2*d^3*l^4*t^4 + 110845440*n*d^4*l^4*t^4 + 17988480*d^5*l^4*t^4 + 40960000*n^6*d*t^6 + 413184000*n^5*d^2*t^6 + 993753600*n^4*d^3*t^6 + 821186240*n^3*d^4*t^6 + 266657440*n^2*d^5*t^6 + 33715440*n*d^6*t^6 + 1212264*d^7*t^6 + 40960000*n^5*d*l*t^6 + 365184000*n^4*d^2*l*t^6 + 757081600*n^3*d^3*l*t^6 + 520064640*n^2*d^4*l*t^6 + 129023520*n*d^5*l*t^6 + 9483984*d^6*l*t^6 + 10240000*n^4*d*l^2*t^6 + 78336000*n^3*d^2*l^2*t^6 + 135654400*n^2*d^3*l^2*t^6 + 73896960*n*d^4*l^2*t^6 + 11992320*d^5*l^2*t^6 + 2560000*n^4*d*t^8 + 19584000*n^3*d^2*t^8 + 33913600*n^2*d^3*t^8 + 18474240*n*d^4*t^8 + 2998080*d^5*t^8 + 655360000*n^12 + 29753344000*n^11*d + 240832409600*n^10*d^2 + 590206013440*n^9*d^3 + 533461584896*n^8*d^4 + 203157563392*n^7*d^5 + 34930614528*n^6*d^6 + 2553380096*n^5*d^7 + 59490112*n^4*d^8 + 2621440000*n^11*l + 110002176000*n^10*d*l + 822101606400*n^9*d^2*l + 1862415964160*n^8*d^3*l + 1575489997824*n^7*d^4*l + 571528253440*n^6*d^5*l + 94646776320*n^5*d^6*l + 6738458496*n^4*d^7*l + 155899968*n^3*d^8*l + 4587520000*n^10*l^2 + 176816128000*n^9*d*l^2 + 1211730739200*n^8*d^2*l^2 + 2522880276480*n^7*d^3*l^2 + 1984830780672*n^6*d^4*l^2 + 676586964992*n^5*d^5*l^2 + 105097451520*n^4*d^6*l^2 + 6926546816*n^3*d^7*l^2 + 143702640*n^2*d^8*l^2 + 4587520000*n^9*l^3 + 161210368000*n^8*d*l^3 + 1004977971200*n^7*d^2*l^3 + 1909562311680*n^6*d^3*l^3 + 1383118605312*n^5*d^4*l^3 + 434171317760*n^4*d^5*l^3 + 60993768000*n^3*d^6*l^3 + 3477297792*n^2*d^7*l^3 + 56399760*n*d^8*l^3 + 2867200000*n^8*l^4 + 91054080000*n^7*d*l^4 + 511560192000*n^6*d^2*l^4 + 878615756800*n^5*d^3*l^4 + 576485099920*n^4*d^4*l^4 + 161616708640*n^3*d^5*l^4 + 19404617016*n^2*d^6*l^4 + 853190568*n*d^7*l^4 + 8040609*d^8*l^4 + 1146880000*n^7*l^5 + 32561152000*n^6*d*l^5 + 163036876800*n^5*d^2*l^5 + 249472843520*n^4*d^3*l^5 + 144433690368*n^3*d^4*l^5 + 34390326816*n^2*d^5*l^5 + 3180649920*n*d^6*l^5 + 81698760*d^7*l^5 + 286720000*n^6*l^6 + 7180288000*n^5*d*l^6 + 31578483200*n^4*d^2*l^6 + 42052910080*n^3*d^3*l^6 + 20535457312*n^2*d^4*l^6 + 3774189120*n*d^5*l^6 + 206609544*d^6*l^6 + 40960000*n^5*l^7 + 889344000*n^4*d*l^7 + 3360921600*n^3*d^2*l^7 + 3739831040*n^2*d^3*l^7 + 1410325056*n*d^4*l^7 + 156066336*d^5*l^7 + 2560000*n^4*l^8 + 47104000*n^3*d*l^8 + 147033600*n^2*d^2*l^8 + 125975040*n*d^3*l^8 + 29137536*d^4*l^8 + 655360000*n^10*t^2 + 25001984000*n^9*d*t^2 + 174299545600*n^8*d^2*t^2 + 379489955840*n^7*d^3*t^2 + 312681293056*n^6*d^4*t^2 + 109066994688*n^5*d^5*t^2 + 16890163712*n^4*d^6*t^2 + 1068841600*n^3*d^7*t^2 + 19999728*n^2*d^8*t^2 + 1966080000*n^9*l*t^2 + 68493312000*n^8*d*l*t^2 + 434342092800*n^7*d^2*l*t^2 + 857841054720*n^6*d^3*l*t^2 + 643415456768*n^5*d^4*l*t^2 + 205168191232*n^4*d^5*l*t^2 + 28817621824*n^3*d^6*l*t^2 + 1622670912*n^2*d^7*l*t^2 + 25885584*n*d^8*l*t^2 + 2457600000*n^8*l^2*t^2 + 77496320000*n^7*d*l^2*t^2 + 442353152000*n^6*d^2*l^2*t^2 + 783348454400*n^5*d^3*l^2*t^2 + 526906247200*n^4*d^4*l^2*t^2 + 149359855744*n^3*d^5*l^2*t^2 + 17976004208*n^2*d^6*l^2*t^2 + 789953568*n*d^7*l^2*t^2 + 7479234*d^8*l^2*t^2 + 1638400000*n^7*l^3*t^2 + 46264320000*n^6*d*l^3*t^2 + 234666496000*n^5*d^2*l^3*t^2 + 366889945600*n^4*d^3*l^3*t^2 + 215989662720*n^3*d^4*l^3*t^2 + 51785247168*n^2*d^5*l^3*t^2 + 4791481536*n*d^6*l^3*t^2 + 122980464*d^7*l^3*t^2 + 614400000*n^6*l^4*t^2 + 15329280000*n^5*d*l^4*t^2 + 67985408000*n^4*d^2*l^4*t^2 + 91724185600*n^3*d^3*l^4*t^2 + 45206005600*n^2*d^4*l^4*t^2 + 8312143776*n*d^5*l^4*t^2 + 451499256*d^6*l^4*t^2 + 122880000*n^5*l^5*t^2 + 2662912000*n^4*d*l^5*t^2 + 10102732800*n^3*d^2*l^5*t^2 + 11298046720*n^2*d^3*l^5*t^2 + 4264047168*n*d^4*l^5*t^2 + 467866656*d^5*l^5*t^2 + 10240000*n^4*l^6*t^2 + 188416000*n^3*d*l^6*t^2 + 588134400*n^2*d^2*l^6*t^2 + 503900160*n*d^3*l^6*t^2 + 116550144*d^4*l^6*t^2 + 245760000*n^8*t^4 + 7675904000*n^7*d*t^4 + 44404633600*n^6*d^2*t^4 + 81161047040*n^5*d^3*t^4 + 56844488336*n^4*d^4*t^4 + 16620094048*n^3*d^5*t^4 + 2035339128*n^2*d^6*t^4 + 89341560*n*d^7*t^4 + 829665*d^8*t^4 + 491520000*n^7*l*t^4 + 13785088000*n^6*d*l*t^4 + 70757171200*n^5*d^2*l*t^4 + 113283572480*n^4*d^3*l*t^4 + 68436842752*n^3*d^4*l*t^4 + 16708168864*n^2*d^5*l*t^4 + 1568540160*n*d^6*l*t^4 + 40960296*d^7*l*t^4 + 368640000*n^6*l^2*t^4 + 9158656000*n^5*d*l^2*t^4 + 40960422400*n^4*d^2*l^2*t^4 + 56070620160*n^3*d^3*l^2*t^4 + 27988775264*n^2*d^4*l^2*t^4 + 5175095808*n*d^5*l^2*t^4 + 281179224*d^6*l^2*t^4 + 122880000*n^5*l^3*t^4 + 2657792000*n^4*d*l^3*t^4 + 10122700800*n^3*d^2*l^3*t^4 + 11376600320*n^2*d^3*l^3*t^4 + 4297119168*n*d^4*l^3*t^4 + 467534304*d^5*l^3*t^4 + 15360000*n^4*l^4*t^4 + 282624000*n^3*d*l^4*t^4 + 882201600*n^2*d^2*l^4*t^4 + 755850240*n*d^3*l^4*t^4 + 174825216*d^4*l^4*t^4 + 40960000*n^6*t^6 + 1009664000*n^5*d*t^6 + 4561177600*n^4*d^2*t^6 + 6396784640*n^3*d^3*t^6 + 3301689376*n^2*d^4*t^6 + 636073632*n*d^5*t^6 + 36275688*d^6*t^6 + 40960000*n^5*l*t^6 + 884224000*n^4*d*l*t^6 + 3380889600*n^3*d^2*l*t^6 + 3818384640*n^2*d^3*l*t^6 + 1443397056*n*d^4*l*t^6 + 155733984*d^5*l*t^6 + 10240000*n^4*l^2*t^6 + 188416000*n^3*d*l^2*t^6 + 588134400*n^2*d^2*l^2*t^6 + 503900160*n*d^3*l^2*t^6 + 116550144*d^4*l^2*t^6 + 2560000*n^4*t^8 + 47104000*n^3*d*t^8 + 147033600*n^2*d^2*t^8 + 125975040*n*d^3*t^8 + 29137536*d^4*t^8 + 29622272000*n^11 + 615727923200*n^10*d + 3066013736960*n^9*d^2 + 5184716042240*n^8*d^3 + 3456896913408*n^7*d^4 + 1004874762240*n^6*d^5 + 131193815552*n^5*d^6 + 7062235904*n^4*d^7 + 114519040*n^3*d^8 + 109314048000*n^10*l + 2093163724800*n^9*d*l + 9543538851840*n^8*d^2*l + 14784827965440*n^7*d^3*l + 9137475644416*n^6*d^4*l + 2496923833344*n^5*d^5*l + 309116210176*n^4*d^6*l + 15887781888*n^3*d^7*l + 248813376*n^2*d^8*l + 175243264000*n^9*l^2 + 3066183270400*n^8*d*l^2 + 12690226667520*n^7*d^2*l^2 + 17881211248640*n^6*d^3*l^2 + 10139228156416*n^5*d^4*l^2 + 2547945847552*n^4*d^5*l^2 + 286459454976*n^3*d^6*l^2 + 12918022208*n^2*d^7*l^2 + 163257888*n*d^8*l^2 + 159186944000*n^8*l^3 + 2519389798400*n^7*d*l^3 + 9373818245120*n^6*d^2*l^3 + 11894796451840*n^5*d^3*l^3 + 6082342706560*n^4*d^4*l^3 + 1359047850752*n^3*d^5*l^3 + 130244577312*n^2*d^6*l^3 + 4536109824*n*d^7*l^3 + 33657120*d^8*l^3 + 89456640000*n^7*l^4 + 1265071104000*n^6*d*l^4 + 4182264115200*n^5*d^2*l^4 + 4705715801600*n^4*d^3*l^4 + 2108468118880*n^3*d^4*l^4 + 396422177296*n^2*d^5*l^4 + 28943503272*n*d^6*l^4 + 582719292*d^7*l^4 + 31768576000*n^6*l^5 + 395652505600*n^5*d*l^5 + 1143701575680*n^4*d^2*l^5 + 1111768901120*n^3*d^3*l^5 + 415216873344*n^2*d^4*l^5 + 59190111264*n*d^5*l^5 + 2497898160*d^6*l^5 + 6938624000*n^5*l^6 + 74759782400*n^4*d*l^6 + 184269009920*n^3*d^2*l^6 + 147723102720*n^2*d^3*l^6 + 41687383488*n*d^4*l^6 + 3452543712*d^5*l^6 + 847872000*n^4*l^7 + 7706419200*n^3*d*l^7 + 15498408960*n^2*d^2*l^7 + 9329617920*n*d^3*l^7 + 1537521408*d^4*l^7 + 44032000*n^3*l^8 + 322355200*n^2*d*l^8 + 482703360*n*d^2*l^8 + 170219520*d^3*l^8 + 24379392000*n^9*t^2 + 426484531200*n^8*d*t^2 + 1819452252160*n^7*d^2*t^2 + 2715933214720*n^6*d^3*t^2 + 1621669762560*n^5*d^4*t^2 + 417246546688*n^4*d^5*t^2 + 46386526464*n^3*d^6*t^2 + 1969108672*n^2*d^7*t^2 + 21721056*n*d^8*t^2 + 66584576000*n^8*l*t^2 + 1054437785600*n^7*d*l*t^2 + 4038011822080*n^6*d^2*l*t^2 + 5371270737920*n^5*d^3*l*t^2 + 2849228840832*n^4*d^4*l*t^2 + 646465193472*n^3*d^5*l*t^2 + 61811533856*n^2*d^6*l*t^2 + 2124865920*n*d^7*l*t^2 + 15573600*d^8*l*t^2 + 75038720000*n^7*l^2*t^2 + 1062941696000*n^6*d*l^2*t^2 + 3601320140800*n^5*d^2*l^2*t^2 + 4194155339520*n^4*d^3*l^2*t^2 + 1926179948864*n^3*d^4*l^2*t^2 + 366260338560*n^2*d^5*l^2*t^2 + 26830089456*n*d^6*l^2*t^2 + 541069776*d^7*l^2*t^2 + 44564480000*n^6*l^3*t^2 + 556153856000*n^5*d*l^3*t^2 + 1636142924800*n^4*d^2*l^3*t^2 + 1626200970240*n^3*d^3*l^3*t^2 + 616813320448*n^2*d^4*l^3*t^2 + 88472419776*n*d^5*l^3*t^2 + 3733005312*d^6*l^3*t^2 + 14663680000*n^5*l^4*t^2 + 158116864000*n^4*d*l^4*t^2 + 393659187200*n^3*d^2*l^4*t^2 + 319298465280*n^2*d^3*l^4*t^2 + 90622801536*n*d^4*l^4*t^2 + 7471311552*d^5*l^4*t^2 + 2523136000*n^4*l^5*t^2 + 22920601600*n^3*d*l^5*t^2 + 46236410880*n^2*d^2*l^5*t^2 + 27878046720*n*d^3*l^5*t^2 + 4567825152*d^4*l^5*t^2 + 176128000*n^3*l^6*t^2 + 1289420800*n^2*d*l^6*t^2 + 1930813440*n*d^2*l^6*t^2 + 680878080*d^3*l^6*t^2 + 7340032000*n^7*t^4 + 104280883200*n^6*d*t^4 + 361496924160*n^5*d^2*t^4 + 437610133760*n^4*d^3*t^4 + 210075283936*n^3*d^4*t^4 + 41212946288*n^2*d^5*t^4 + 3057187848*n*d^6*t^4 + 61167636*d^7*t^4 + 13123584000*n^6*l*t^4 + 164181606400*n^5*d*l*t^4 + 491619077120*n^4*d^2*l*t^4 + 501953615360*n^3*d^3*l*t^4 + 195642061696*n^2*d^4*l*t^4 + 28618168992*n*d^5*l*t^4 + 1226536272*d^6*l*t^4 + 8675328000*n^5*l^2*t^4 + 93635788800*n^4*d*l^2*t^4 + 235663344640*n^3*d^2*l^2*t^4 + 193914616320*n^2*d^3*l^2*t^4 + 55632840384*n*d^4*l^2*t^4 + 4601072736*d^5*l^2*t^4 + 2502656000*n^4*l^3*t^4 + 22721945600*n^3*d*l^3*t^4 + 45977594880*n^2*d^2*l^3*t^4 + 27767239680*n*d^3*l^3*t^4 + 4523086080*d^4*l^3*t^4 + 264192000*n^3*l^4*t^4 + 1934131200*n^2*d*l^4*t^4 + 2896220160*n*d^2*l^4*t^4 + 1021317120*d^3*l^4*t^4 + 950272000*n^5*t^6 + 10299187200*n^4*d*t^6 + 26472847360*n^3*d^2*t^6 + 22527004160*n^2*d^3*t^6 + 6736359936*n*d^4*t^6 + 583014528*d^5*t^6 + 827392000*n^4*l*t^6 + 7507763200*n^3*d*l*t^6 + 15239592960*n^2*d^2*l*t^6 + 9218810880*n*d^3*l*t^6 + 1492782336*d^4*l*t^6 + 176128000*n^3*l^2*t^6 + 1289420800*n^2*d*l^2*t^6 + 1930813440*n*d^2*l^2*t^6 + 680878080*d^3*l^2*t^6 + 44032000*n^3*t^8 + 322355200*n^2*d*t^8 + 482703360*n*d^2*t^8 + 170219520*d^3*t^8 + 601343590400*n^10 + 7678779883520*n^9*d + 26229540376576*n^8*d^2 + 32104718716928*n^7*d^3 + 16034820390912*n^6*d^4 + 3532549029888*n^5*d^5 + 343776532224*n^4*d^6 + 13224695040*n^3*d^7 + 141800704*n^2*d^8 + 2043951513600*n^9*l + 23830862970880*n^8*d*l + 73599436120064*n^7*d^2*l + 81496205393920*n^6*d^3*l + 37183066760192*n^5*d^4*l + 7543601723904*n^4*d^5*l + 675878488576*n^3*d^6*l + 23695632256*n^2*d^7*l + 225258048*n*d^8*l + 2992342220800*n^8*l^2 + 31484564029440*n^7*d*l^2 + 86983831416832*n^6*d^2*l^2 + 86257339967488*n^5*d^3*l^2 + 35335550594688*n^4*d^4*l^2 + 6369679699456*n^3*d^5*l^2 + 489549251520*n^2*d^6*l^2 + 13503537600*n*d^7*l^2 + 78386904*d^8*l^2 + 2452552908800*n^7*l^3 + 22978878627840*n^6*d*l^3 + 56100357025792*n^5*d^2*l^3 + 49042390254080*n^4*d^3*l^3 + 17510596964864*n^3*d^4*l^3 + 2645968455552*n^2*d^5*l^3 + 154828365216*n*d^6*l^3 + 2482519824*d^7*l^3 + 1223559168000*n^6*l^4 + 10055753318400*n^5*d*l^4 + 21340735339520*n^4*d^2*l^4 + 16011063872000*n^3*d^3*l^4 + 4728877678032*n^2*d^4*l^4 + 537117829968*n*d^5*l^4 + 18010894068*d^6*l^4 + 377914163200*n^5*l^5 + 2674474844160*n^4*d*l^5 + 4807229687808*n^3*d^2*l^5 + 2948353896704*n^2*d^3*l^5 + 649843904064*n*d^4*l^5 + 42168426912*d^5*l^5 + 70014156800*n^4*l^6 + 415407677440*n^3*d*l^6 + 603414636032*n^2*d^2*l^6 + 274050397440*n*d^3*l^6 + 34485339456*d^4*l^6 + 7026278400*n^3*l^7 + 33356165120*n^2*d*l^7 + 35533326336*n*d^2*l^7 + 9177882624*d^3*l^7 + 282726400*n^2*l^8 + 972779520*n*d*l^8 + 585778176*d^2*l^8 + 404825702400*n^8*t^2 + 4282429112320*n^7*d*t^2 + 12363840188416*n^6*d^2*t^2 + 13154859016192*n^5*d^3*t^2 + 5706790825344*n^4*d^4*t^2 + 1054127540480*n^3*d^5*t^2 + 79605880256*n^2*d^6*t^2 + 2037175680*n*d^7*t^2 + 10083240*d^8*t^2 + 996447027200*n^7*l*t^2 + 9415985807360*n^6*d*l*t^2 + 23938915381248*n^5*d^2*l*t^2 + 22102885713408*n^4*d^3*l*t^2 + 8201647365120*n^3*d^4*l*t^2 + 1258789865984*n^2*d^5*l*t^2 + 73510820640*n*d^6*l*t^2 + 1165908528*d^7*l*t^2 + 998371328000*n^6*l^2*t^2 + 8288954163200*n^5*d*l^2*t^2 + 18166017246720*n^4*d^2*l^2*t^2 + 14149527105536*n^3*d^3*l^2*t^2 + 4284198726496*n^2*d^4*l^2*t^2 + 492406811904*n*d^5*l^2*t^2 + 16581364056*d^6*l^2*t^2 + 517689344000*n^5*l^3*t^2 + 3694367436800*n^4*d*l^3*t^2 + 6781093519360*n^3*d^2*l^3*t^2 + 4252682798592*n^2*d^3*l^3*t^2 + 950533589376*n*d^4*l^3*t^2 + 61939278144*d^5*l^3*t^2 + 145196032000*n^4*l^4*t^2 + 864963788800*n^3*d*l^4*t^2 + 1269407098880*n^2*d^2*l^4*t^2 + 581628685824*n*d^3*l^4*t^2 + 73201239936*d^4*l^4*t^2 + 20652851200*n^3*l^5*t^2 + 98010050560*n^2*d*l^5*t^2 + 104479377408*n*d^2*l^5*t^2 + 26880712704*d^3*l^5*t^2 + 1130905600*n^2*l^6*t^2 + 3891118080*n*d*l^6*t^2 + 2343112704*d^2*l^6*t^2 + 95651430400*n^6*t^4 + 804611768320*n^5*d*t^4 + 1816718409216*n^4*d^2*t^4 + 1476783529472*n^3*d^3*t^4 + 467652771216*n^2*d^4*t^4 + 55343017392*n*d^5*t^4 + 1878732900*d^6*t^4 + 149417164800*n^5*l*t^4 + 1076237373440*n^4*d*l*t^4 + 2018651850752*n^3*d^2*l*t^4 + 1302659154176*n^2*d^3*l*t^4 + 299271556416*n*d^4*l*t^4 + 19894668192*d^5*l*t^4 + 84371865600*n^4*l^2*t^4 + 504976711680*n^3*d*l^2*t^4 + 749951102464*n^2*d^2*l^2*t^4 + 348096920832*n*d^3*l^2*t^4 + 44154762048*d^4*l^2*t^4 + 20226867200*n^3*l^3*t^4 + 95951605760*n^2*d*l^3*t^4 + 102358775808*n*d^2*l^3*t^4 + 26227777536*d^3*l^3*t^4 + 1696358400*n^2*l^4*t^4 + 5836677120*n*d*l^4*t^4 + 3514669056*d^2*l^4*t^4 + 9149030400*n^4*t^6 + 55600824320*n^3*d*t^6 + 85155183616*n^2*d^2*t^6 + 41178713088*n*d^3*t^6 + 5462952192*d^4*t^6 + 6600294400*n^3*l*t^6 + 31297720320*n^2*d*l*t^6 + 33412724736*n*d^2*l*t^6 + 8524947456*d^3*l*t^6 + 1130905600*n^2*l^2*t^6 + 3891118080*n*d*l^2*t^6 + 2343112704*d^2*l^2*t^6 + 282726400*n^2*t^8 + 972779520*n*d*t^8 + 585778176*d^2*t^8 + 7247978823680*n^9 + 64233191505920*n^8*d + 158894278590464*n^7*d^2 + 144079016714240*n^6*d^3 + 54036382482432*n^5*d^4 + 8888219117568*n^4*d^5 + 625684437504*n^3*d^6 + 16317308928*n^2*d^7 + 104368512*n*d^8 + 22632606597120*n^8*l + 180240669573120*n^7*d*l + 396138358439936*n^6*d^2*l + 319256330686464*n^5*d^3*l + 106929824981504*n^4*d^4*l + 15651844707328*n^3*d^5*l + 959378277760*n^2*d^6*l + 20539399680*n*d^7*l + 89494848*d^8*l + 30082897346560*n^7*l^2 + 211869498654720*n^6*d*l^2 + 408157954322432*n^5*d^2*l^2 + 287741830433792*n^4*d^3*l^2 + 83540514947840*n^3*d^4*l^2 + 10242583298432*n^2*d^5*l^2 + 481566566400*n*d^6*l^2 + 6123197376*d^7*l^2 + 22009234882560*n^6*l^3 + 134790972088320*n^5*d*l^3 + 223736331796480*n^4*d^2*l^3 + 134291587700736*n^3*d^3*l^3 + 32045014241024*n^2*d^4*l^3 + 2942077407360*n*d^5*l^3 + 79323072192*d^6*l^3 + 9580222873600*n^5*l^4 + 50052015513600*n^4*d*l^4 + 69726322165760*n^3*d^2*l^4 + 33918483287808*n^2*d^3*l^4 + 5988288540480*n*d^4*l^4 + 311475065184*d^5*l^4 + 2505665085440*n^4*l^5 + 10878150696960*n^3*d*l^5 + 12133560302592*n^2*d^2*l^5 + 4325534664192*n*d^3*l^5 + 430462977408*d^4*l^5 + 377873858560*n^3*l^6 + 1301998120960*n^2*d*l^6 + 1054297218048*n*d^2*l^6 + 210732636672*d^3*l^6 + 29158522880*n^2*l^7 + 72208834560*n*d*l^7 + 32485810176*d^2*l^7 + 803143680*n*l^8 + 1092648960*d*l^8 + 3947127111680*n^7*t^2 + 28015566684160*n^6*d*t^2 + 57200889708544*n^5*d^2*t^2 + 43824354656256*n^4*d^3*t^2 + 13564543950592*n^3*d^4*t^2 + 1708359243776*n^2*d^5*t^2 + 78735828864*n*d^6*t^2 + 921925152*d^7*t^2 + 8645477335040*n^6*l*t^2 + 53770066165760*n^5*d*l*t^2 + 93982134294528*n^4*d^2*l*t^2 + 59990357360640*n^3*d^3*l*t^2 + 14914547672576*n^2*d^4*l*t^2 + 1393116221952*n*d^5*l*t^2 + 37554789888*d^6*l*t^2 + 7562630758400*n^5*l^2*t^2 + 40222106869760*n^4*d*l^2*t^2 + 58238252502016*n^3*d^2*l^2*t^2 + 29483377641984*n^2*d^3*l^2*t^2 + 5338323614784*n*d^4*l^2*t^2 + 280963110816*d^5*l^2*t^2 + 3331339878400*n^4*l^3*t^2 + 14661487902720*n^3*d*l^3*t^2 + 16738796654592*n^2*d^2*l^3*t^2 + 6096865926144*n*d^3*l^3*t^2 + 613496880000*d^4*l^3*t^2 + 764694937600*n^3*l^4*t^2 + 2650342973440*n^2*d*l^4*t^2 + 2165011482624*n*d^2*l^4*t^2 + 434356982784*d^3*l^4*t^2 + 84262666240*n^2*l^5*t^2 + 208342671360*n*d*l^5*t^2 + 93406740480*d^2*l^5*t^2 + 3212574720*n*l^6*t^2 + 4370595840*d*l^6*t^2 + 710212321280*n^5*t^4 + 3855235502080*n^4*d*t^4 + 5774003532800*n^3*d^2*t^4 + 3053878590208*n^2*d^3*t^4 + 577300759296*n*d^4*t^4 + 31188456000*d^5*t^4 + 939950735360*n^4*l*t^4 + 4195712327680*n^3*d*l*t^4 + 4906160155648*n^2*d^2*l*t^4 + 1839309961728*n*d^3*l*t^4 + 190074290688*d^4*l*t^4 + 434545950720*n^3*l^2*t^4 + 1516515061760*n^2*d*l^2*t^4 + 1253192014848*n*d^2*l^2*t^4 + 254067890688*d^3*l^2*t^4 + 81049763840*n^2*l^3*t^4 + 200058839040*n*d*l^3*t^4 + 89356050432*d^2*l^3*t^4 + 4818862080*n*l^4*t^4 + 6555893760*d*l^4*t^4 + 46725447680*n^3*t^6 + 167239598080*n^2*d*t^6 + 143613038592*n*d^2*t^6 + 30434660352*d^3*t^6 + 25945620480*n^2*l*t^6 + 63925002240*n*d*l*t^6 + 28435120128*d^2*l*t^6 + 3212574720*n*l^2*t^6 + 4370595840*d*l^2*t^6 + 803143680*n*t^8 + 1092648960*d*t^8 + 57720201936896*n^8 + 379349239660544*n^7*d + 698673476866048*n^6*d^2 + 472800112603136*n^5*d^3 + 131846182942976*n^4*d^4 + 15737390867968*n^3*d^5 + 759377415040*n^2*d^6 + 12073750656*n*d^7 + 35068176*d^8 + 164924474916864*n^7*l + 950074233487360*n^6*d*l + 1518436454105088*n^5*d^2*l + 890241185734656*n^4*d^3*l + 213835737161728*n^3*d^4*l + 21401748720128*n^2*d^5*l + 803908060032*n*d^6*l + 7932089664*d^7*l + 197206426550272*n^6*l^2 + 975712701497344*n^5*d*l^2 + 1328314994638848*n^4*d^2*l^2 + 656598161080320*n^3*d^3*l^2 + 128763020579968*n^2*d^4*l^2 + 9637426001280*n*d^5*l^2 + 209177944992*d^6*l^2 + 126765483261952*n^5*l^3 + 527251746037760*n^4*d*l^3 + 595057449201664*n^3*d^2*l^3 + 235985714968576*n^2*d^3*l^3 + 33976760034432*n*d^4*l^3 + 1434521307456*d^5*l^3 + 46959729131520*n^4*l^4 + 159806192271360*n^3*d*l^4 + 142614311785472*n^2*d^2*l^4 + 41002982488320*n*d^3*l^4 + 3294914480064*d^4*l^4 + 10004378451968*n^3*l^5 + 26645881577472*n^2*d*l^5 + 17055442486272*n*d^2*l^5 + 2717113015296*d^3*l^5 + 1152124895232*n^2*l^6 + 2185837670400*n*d*l^6 + 769470971904*d^2*l^6 + 60638969856*n*l^7 + 62617116672*d*l^7 + 851705856*l^8 + 24983205052416*n^6*t^2 + 124670104272896*n^5*d*t^2 + 182543869233152*n^4*d^2*t^2 + 99371141992448*n^3*d^3*t^2 + 20946186590336*n^2*d^4*t^2 + 1618566357504*n*d^5*t^2 + 34515144864*d^6*t^2 + 47922606440448*n^5*l*t^2 + 203677074939904*n^4*d*l*t^2 + 244574519005184*n^3*d^2*l*t^2 + 103820870841344*n^2*d^3*l*t^2 + 15625880024448*n*d^4*l*t^2 + 672756352704*d^5*l*t^2 + 35681822883840*n^4*l^2*t^2 + 124427947163648*n^3*d*l^2*t^2 + 116017033771520*n^2*d^2*l^2*t^2 + 34772145697536*n*d^3*l^2*t^2 + 2864241700416*d^4*l^2*t^2 + 12829546905600*n^3*l^3*t^2 + 34783909236736*n^2*d*l^3*t^2 + 22809423707136*n*d^2*l^3*t^2 + 3702531962880*d^3*l^3*t^2 + 2260936335360*n^2*l^4*t^2 + 4315056340992*n*d*l^4*t^2 + 1526525061120*d^2*l^4*t^2 + 171420499968*n*l^5*t^2 + 176252608512*d*l^5*t^2 + 3406823424*l^6*t^2 + 3285530382336*n^4*t^4 + 11747237953536*n^3*d*t^4 + 11345831106048*n^2*d^2*t^4 + 3548505125376*n*d^3*t^4 + 304173214848*d^4*t^4 + 3529528082432*n^3*l*t^4 + 9735849545728*n^2*d*l*t^4 + 6544096530432*n*d^2*l*t^4 + 1092339606528*d^3*l*t^4 + 1250869837824*n^2*l^2*t^4 + 2405862322176*n*d*l^2*t^4 + 859730300928*d^2*l^2*t^4 + 160924090368*n*l^3*t^4 + 164653867008*d*l^3*t^4 + 5110235136*l^4*t^4 + 133199568896*n^2*t^6 + 264881086464*n*d*t^6 + 98745624576*d^2*t^6 + 50142560256*n*l*t^6 + 51018375168*d*l*t^6 + 3406823424*l^2*t^6 + 851705856*t^8 + 319515652259840*n^7 + 1620431843393536*n^6*d + 2245355606908928*n^5*d^2 + 1126214189858816*n^4*d^3 + 227541800285696*n^3*d^4 + 18682100987136*n^2*d^5 + 554681165184*n*d^6 + 4074382656*d^7 + 830402170454016*n^6*l + 3558651258257408*n^5*d*l + 4143494584975360*n^4*d^2*l + 1732496556216320*n^3*d^3*l + 283744627773440*n^2*d^4*l + 17424925651968*n*d^5*l + 302948404992*d^6*l + 881011166937088*n^5*l^2 + 3112756943552512*n^4*d*l^2 + 2960500716425216*n^3*d^2*l^2 + 981670162173952*n^2*d^3*l^2 + 117114203829504*n*d^4*l^2 + 4047625051776*d^5*l^2 + 486019886448640*n^4*l^3 + 1375175316135936*n^3*d*l^3 + 1018157507342336*n^2*d^2*l^3 + 241801998156288*n*d^3*l^3 + 15953030954496*d^4*l^3 + 147570065571840*n^3*l^4 + 319704529731584*n^2*d*l^4 + 167090094409728*n*d^2*l^4 + 21701363857920*d^3*l^4 + 24058504478720*n^2*l^5 + 36419104137216*n*d*l^5 + 10315410720768*d^2*l^5 + 1883260551168*n*l^6 + 1537279377408*d*l^6 + 50586845184*l^7 + 107039368675328*n^5*t^2 + 381717314551808*n^4*d*t^2 + 396614304960512*n^3*d^2*t^2 + 146860178440192*n^2*d^3*t^2 + 19019196559872*n*d^4*t^2 + 683851209984*d^5*t^2 + 175969309425664*n^4*l*t^2 + 511733672034304*n^3*d*l*t^2 + 406975686340608*n^2*d^2*l*t^2 + 104082490477056*n*d^3*l*t^2 + 7202000229120*d^4*l*t^2 + 107377056350208*n^3*l^2*t^2 + 239655371558912*n^2*d*l^2*t^2 + 131343252022272*n*d^2*l^2*t^2 + 17782134133248*d^3*l^2*t^2 + 29567169970176*n^2*l^3*t^2 + 45674913669120*n*d*l^3*t^2 + 13233412859904*d^2*l^3*t^2 + 3558094405632*n*l^4*t^2 + 2915308339200*d*l^4*t^2 + 139164254208*l^5*t^2 + 9697988173824*n^3*t^4 + 22243382607872*n^2*d*t^4 + 12620843022336*n*d^2*t^4 + 1778041239552*d^3*t^4 + 7915824005120*n^2*l*t^4 + 12460573507584*n*d*l*t^4 + 3698955546624*d^2*l*t^4 + 1908753334272*n*l^2*t^4 + 1575552761856*d*l^2*t^4 + 126567972864*l^3*t^4 + 200218902528*n*t^6 + 171679481856*d*t^6 + 37990563840*l*t^6 + 1258262692298752*n^6 + 5041369617694720*n^5*d + 5231380947906560*n^4*d^2 + 1898732682727424*n^3*d^3 + 263792693456128*n^2*d^4 + 13369547101440*n*d^5 + 184719541824*d^6 + 2947992097980416*n^5*l + 9467670170386432*n^4*d*l + 7885975462322176*n^3*d^2*l + 2241265250267136*n^2*d^3*l + 225063086965248*n*d^4*l + 6413453690112*d^5*l + 2717897946808320*n^4*l^2 + 6791951659565056*n^3*d*l^2 + 4324935827132416*n^2*d^2*l^2 + 868847833488384*n*d^3*l^2 + 47814833366784*d^4*l^2 + 1241062718898176*n^3*l^3 + 2306693965283328*n^2*d*l^3 + 1017520147808256*n*d^2*l^3 + 110219071739904*d^3*l^3 + 290438708789248*n^2*l^4 + 366596491149312*n*d*l^4 + 85954653950976*d^2*l^4 + 32276360921088*n*l^5 + 21446684024832*d*l^5 + 1290064969728*l^6 + 313567442829312*n^4*t^2 + 792616872804352*n^3*d*t^2 + 560789144516608*n^2*d^2*t^2 + 127674295455744*n*d^3*t^2 + 7713797460480*d^4*t^2 + 427888231186432*n^3*l*t^2 + 821986460631040*n^2*d*l*t^2 + 392787111917568*n*d^2*l*t^2 + 46039730734080*d^3*l*t^2 + 201178761117696*n^2*l^2*t^2 + 262593767657472*n*d*l^2*t^2 + 64642135744512*d^2*l^2*t^2 + 37730085322752*n*l^3*t^2 + 25580847808512*d*l^3*t^2 + 2326769860608*l^4*t^2 + 17844404424704*n^2*t^4 + 23949257551872*n*d*t^4 + 6091462370304*d^2*t^4 + 9824019529728*n*l*t^4 + 6789453225984*d*l*t^4 + 1206418489344*l^2*t^4 + 123273216000*t^6 + 3543148013813760*n^5 + 11337511920795648*n^4*d + 8617314338881536*n^3*d^2 + 2150935104761856*n^2*d^3 + 184532530292736*n*d^4 + 4364759494656*d^5 + 7382271630901248*n^4*l + 17536972113051648*n^3*d*l + 9972096042909696*n^2*d^2*l + 1735491521525760*n*d^3*l + 80925504611328*d^4*l + 5723829718941696*n^3*l^2 + 9705900320489472*n^2*d*l^2 + 3742039026622464*n*d^2*l^2 + 346060452464640*d^3*l^2 + 2037609321332736*n^2*l^3 + 2259938350301184*n*d*l^3 + 453057288744960*d^2*l^3 + 327605288828928*n*l^4 + 184680897675264*d*l^4 + 18650733281280*l^5 + 618157578780672*n^3*t^2 + 1065830519029760*n^2*d*t^2 + 465244067438592*n*d^2*t^2 + 49526690734080*d^3*t^2 + 664013612646400*n^2*l*t^2 + 765295049859072*n*d*l*t^2 + 167322517475328*d^2*l*t^2 + 214332318056448*n*l^2*t^2 + 125131742576640*d*l^2*t^2 + 20534779183104*l^3*t^2 + 18722122825728*n*t^4 + 11230721114112*d*t^4 + 5207160913920*l*t^4 + 7059843397976064*n^4 + 17991593268215808*n^3*d + 9534618602766336*n^2*d^2 + 1471345549295616*n*d^3 + 58963344224256*d^4 + 12796537344884736*n^3*l + 21565505909882880*n^2*d*l + 7549482923900928*n*d^2*l + 610185505259520*d^3*l + 7891911193067520*n^2*l^2 + 8215023906717696*n*d*l^2 + 1458458481070080*d^2*l^2 + 1955615504596992*n*l^3 + 987076351328256*d*l^3 + 162400640237568*l^4 + 781768771305472*n^2*t^2 + 836253779361792*n*d*t^2 + 171731836403712*d^2*t^2 + 596208568565760*n*l*t^2 + 314209694711808*d*l*t^2 + 99227194048512*l^2*t^2 + 8575269470208*t^4 + 9675324694462464*n^3 + 19165994555277312*n^2*d + 6374923953242112*n*d^2 + 460466256936960*d^3 + 14665884857008128*n^2*l + 15884150335340544*n*d*l + 2598200240504832*d^2*l + 6454659020488704*n*l^2 + 3135643347714048*d*l^2 + 838379330076672*l^3 + 570214198542336*n*t^2 + 290159773876224*d*t^2 + 235668907229184*l*t^2 + 8629096912257024*n^2 + 12351159143497728*n*d + 1953809994350592*d^2 + 10054696169373696*n*l + 5329031679442944*d*l + 2389719074734080*l^2 + 181239382278144*t^2 + 4489398133456896*n + 3660494099447808*d + 3150654461706240*l + 1035104767967232


==> anc/geq3_pl_4.csv <==
A,(4*n^2 + 4*n*l + 2*l^2 + 8*n*λ + 4*l*λ + 2*λ^2 + 16*n + 6*l + 10*λ)/(8*n^2 + 8*n*l + 40*n + 16*l + 48)
B,(4*n^2 + 4*n*l + l^2 + 4*n*λ + 2*l*λ + λ^2 - 6*n - 3*l - 3*λ + 2)/(8*n^2 + 8*n*l + 40*n + 16*l + 48)
N,1
l_0,3
r_N,(l^3 + 3*l^2*λ + 3*l*λ^2 + λ^3 + 8*l^2 + 16*l*λ + 8*λ^2 + 11*l + 19*λ - 4)/(8*l^2 + 8*l*λ + 48*l + 24*λ + 72)
rtilde,(896*n^4 + 1088*n^3*l + 192*n^2*l^2 + 896*n^3*λ + 448*n^2*l*λ + 224*n^2*λ^2 + 3008*n^3 + 2176*n^2*l + 576*n*l^2 + 2624*n^2*λ + 1312*n*l*λ + 544*n*λ^2 + 832*n^2 - 64*n*l + 384*l^2 + 1856*n*λ + 480*l*λ + 192*λ^2 - 4096*n - 128*l + 384*λ - 1792)/(896*n^4 + 896*n^3*l + 4864*n^3 + 3072*n^2*l + 9088*n^2 + 2944*n*l + 6656*n + 768*l + 1536)
delta_N,(-3*l^3 - 8*l^2*λ - 5*l*λ^2 + 18*l^2 - 3*l*λ - 15*λ^2 + 39*l + 33*λ - 6)/(18*l^3 + 53*l^2*λ + 50*l*λ^2 + 15*λ^3 + 102*l^2 + 243*l*λ + 135*λ^2 + 126*l + 252*λ - 54)
C,(392*n^8 + 784*n^7*l + 490*n^6*l^2 + 98*n^5*l^3 + 392*n^7*λ + 588*n^6*l*λ + 196*n^5*l^2*λ + 98*n^6*λ^2 + 98*n^5*l*λ^2 + 3276*n^7 + 6062*n^6*l + 3752*n^5*l^2 + 770*n^4*l^3 + 3570*n^6*λ + 4718*n^5*l*λ + 1540*n^4*l^2*λ + 966*n^5*λ^2 + 770*n^4*l*λ^2 + 9480*n^6 + 16678*n^5*l + 10380*n^4*l^2 + 2230*n^3*l^3 + 12182*n^5*λ + 14150*n^4*l*λ + 4460*n^3*l^2*λ + 3770*n^4*λ^2 + 2230*n^3*l*λ^2 + 8952*n^5 + 18290*n^4*l + 12520*n^3*l^2 + 2950*n^2*l^3 + 18330*n^4*λ + 19930*n^3*l*λ + 5900*n^2*l^2*λ + 7410*n^3*λ^2 + 2950*n^2*l*λ^2 - 6312*n^4 + 2146*n^3*l + 5810*n^2*l^2 + 1752*n*l^3 + 8378*n^3*λ + 13462*n^2*l*λ + 3504*n*l^2*λ + 7652*n^2*λ^2 + 1752*n*l*λ^2 - 15636*n^3 - 10672*n^2*l + 48*n*l^2 + 360*l^3 - 7500*n^2*λ + 3912*n*l*λ + 720*l^2*λ + 3864*n*λ^2 + 360*l*λ^2 - 5000*n^2 - 7368*n*l - 360*l^2 - 8712*n*λ + 360*l*λ + 720*λ^2 + 3408*n - 1440*l - 2160*λ + 1440)/(784*n^8 + 1904*n^7*l + 1492*n^6*l^2 + 408*n^5*l^3 + 36*n^4*l^4 + 1568*n^7*λ + 2688*n^6*l*λ + 1288*n^5*l^2*λ + 168*n^4*l^3*λ + 1176*n^6*λ^2 + 1260*n^5*l*λ^2 + 280*n^4*l^2*λ^2 + 392*n^5*λ^3 + 196*n^4*l*λ^3 + 49*n^4*λ^4 + 8400*n^7 + 16864*n^6*l + 11236*n^5*l^2 + 3060*n^4*l^3 + 288*n^3*l^4 + 15344*n^6*λ + 22376*n^5*l*λ + 9904*n^4*l^2*λ + 1332*n^3*l^3*λ + 10388*n^5*λ^2 + 9850*n^4*l*λ^2 + 2164*n^3*l^2*λ^2 + 3080*n^4*λ^3 + 1442*n^3*l*λ^3 + 336*n^3*λ^4 + 33420*n^6 + 53608*n^5*l + 30400*n^4*l^2 + 8136*n^3*l^3 + 828*n^2*l^4 + 56744*n^5*λ + 68496*n^4*l*λ + 26804*n^3*l^2*λ + 3654*n^2*l^3*λ + 34742*n^4*λ^2 + 27800*n^3*l*λ^2 + 5639*n^2*l^2*λ^2 + 8920*n^3*λ^3 + 3543*n^2*l*λ^3 + 779*n^2*λ^4 + 55420*n^5 + 67596*n^4*l + 35180*n^3*l^2 + 9228*n^2*l^3 + 1008*n*l^4 + 94756*n^4*λ + 92432*n^3*l*λ + 31480*n^2*l^2*λ + 4014*n*l^3*λ + 54380*n^3*λ^2 + 35120*n^2*l*λ^2 + 5609*n*l^2*λ^2 + 11800*n^2*λ^3 + 3299*n*l*λ^3 + 696*n*λ^4 + 13324*n^4 + 10120*n^3*l + 13356*n^2*l^2 + 4368*n*l^3 + 432*l^4 + 57208*n^3*λ + 46442*n^2*l*λ + 16420*n*l^2*λ + 1380*l^3*λ + 38930*n^2*λ^2 + 19722*n*l*λ^2 + 1626*l^2*λ^2 + 7008*n*λ^3 + 870*l*λ^3 + 180*λ^4 - 67580*n^3 - 42220*n^2*l - 4256*n*l^2 + 1008*l^3 - 22580*n^2*λ - 2714*n*l*λ + 3752*l^2*λ + 9832*n*λ^2 + 3996*l*λ^2 + 1440*λ^3 - 68296*n^2 - 26704*n*l - 2832*l^2 - 38448*n*λ - 4028*l*λ + 264*λ^2 - 13200*n - 5232*l - 10512*λ + 2016)
epsilon,(-252*n^7*l - 246*n^6*l^2 + 12*n^5*l^3 + 6*n^4*l^4 - 168*n^6*l*λ - 56*n^5*l^2*λ + 14*n^4*l^3*λ - 42*n^5*l*λ^2 + 7*n^4*l^2*λ^2 - 504*n^7 - 2198*n^6*l - 1224*n^5*l^2 - 10*n^4*l^3 + 24*n^3*l^4 - 238*n^6*λ - 1598*n^5*l*λ - 668*n^4*l^2*λ + 13*n^3*l^3*λ - 84*n^5*λ^2 - 473*n^4*l*λ^2 - 74*n^3*l^2*λ^2 - 49*n^4*λ^3 - 49*n^3*l*λ^3 - 3860*n^6 - 6012*n^5*l - 1126*n^4*l^2 - 212*n^3*l^3 - 6*n^2*l^4 - 2076*n^5*λ - 5106*n^4*l*λ - 1725*n^3*l^2*λ - 214*n^2*l^3*λ - 428*n^4*λ^2 - 1525*n^3*l*λ^2 - 446*n^2*l^2*λ^2 - 336*n^3*λ^3 - 189*n^2*l*λ^3 - 9520*n^5 - 3226*n^4*l + 1712*n^3*l^2 - 38*n^2*l^3 - 96*n*l^4 - 6838*n^4*λ - 5866*n^3*l*λ - 802*n^2*l^2*λ - 495*n*l^3*λ - 308*n^3*λ^2 - 2047*n^2*l*λ^2 - 611*n*l^2*λ^2 - 779*n^2*λ^3 - 212*n*l*λ^3 - 4956*n^4 + 8288*n^3*l + 2372*n^2*l^2 + 656*n*l^3 - 72*l^4 - 10540*n^3*λ + 584*n^2*l*λ + 813*n*l^2*λ - 210*l^3*λ + 1228*n^2*λ^2 - 1207*n*l*λ^2 - 186*l^2*λ^2 - 696*n*λ^3 - 60*l*λ^3 + 12152*n^3 + 7944*n^2*l + 816*n*l^2 + 312*l^3 - 7508*n^2*λ + 4730*n*l*λ + 238*l^2*λ + 1896*n*λ^2 - 246*l*λ^2 - 180*λ^3 + 15328*n^2 - 1712*n*l + 432*l^2 - 1984*n*λ + 1508*l*λ + 576*λ^2 + 3168*n - 1248*l - 48*λ - 576)/(784*n^8 + 1904*n^7*l + 1492*n^6*l^2 + 408*n^5*l^3 + 36*n^4*l^4 + 1568*n^7*λ + 2688*n^6*l*λ + 1288*n^5*l^2*λ + 168*n^4*l^3*λ + 1176*n^6*λ^2 + 1260*n^5*l*λ^2 + 280*n^4*l^2*λ^2 + 392*n^5*λ^3 + 196*n^4*l*λ^3 + 49*n^4*λ^4 + 8400*n^7 + 16864*n^6*l + 11236*n^5*l^2 + 3060*n^4*l^3 + 288*n^3*l^4 + 15344*n^6*λ + 22376*n^5*l*λ + 9904*n^4*l^2*λ + 1332*n^3*l^3*λ + 10388*n^5*λ^2 + 9850*n^4*l*λ^2 + 2164*n^3*l^2*λ^2 + 3080*n^4*λ^3 + 1442*n^3*l*λ^3 + 336*n^3*λ^4 + 33420*n^6 + 53608*n^5*l + 30400*n^4*l^2 + 8136*n^3*l^3 + 828*n^2*l^4 + 56744*n^5*λ + 68496*n^4*l*λ + 26804*n^3*l^2*λ + 3654*n^2*l^3*λ + 34742*n^4*λ^2 + 27800*n^3*l*λ^2 + 5639*n^2*l^2*λ^2 + 8920*n^3*λ^3 + 3543*n^2*l*λ^3 + 779*n^2*λ^4 + 55420*n^5 + 67596*n^4*l + 35180*n^3*l^2 + 9228*n^2*l^3 + 1008*n*l^4 + 94756*n^4*λ + 92432*n^3*l*λ + 31480*n^2*l^2*λ + 4014*n*l^3*λ + 54380*n^3*λ^2 + 35120*n^2*l*λ^2 + 5609*n*l^2*λ^2 + 11800*n^2*λ^3 + 3299*n*l*λ^3 + 696*n*λ^4 + 13324*n^4 + 10120*n^3*l + 13356*n^2*l^2 + 4368*n*l^3 + 432*l^4 + 57208*n^3*λ + 46442*n^2*l*λ + 16420*n*l^2*λ + 1380*l^3*λ + 38930*n^2*λ^2 + 19722*n*l*λ^2 + 1626*l^2*λ^2 + 7008*n*λ^3 + 870*l*λ^3 + 180*λ^4 - 67580*n^3 - 42220*n^2*l - 4256*n*l^2 + 1008*l^3 - 22580*n^2*λ - 2714*n*l*λ + 3752*l^2*λ + 9832*n*λ^2 + 3996*l*λ^2 + 1440*λ^3 - 68296*n^2 - 26704*n*l - 2832*l^2 - 38448*n*λ - 4028*l*λ + 264*λ^2 - 13200*n - 5232*l - 10512*λ + 2016)
bounddelta,243*l^6 + 703*l^4*t^2 + 685*l^2*t^4 + 225*t^6 + 9018*l^5 + 17892*l^3*t^2 + 8970*l*t^4 + 116595*l^4 + 164988*l^2*t^2 + 29385*t^4 + 729540*l^3 + 668412*l*t^2 + 2402460*l^2 + 1016388*t^2 + 4002048*l + 2654208
boundC,1053696*n^17*l + 6221824*n^16*l^2 + 15941632*n^15*l^3 + 23255808*n^14*l^4 + 21276352*n^13*l^5 + 12628288*n^12*l^6 + 4820352*n^11*l^7 + 1113984*n^10*l^8 + 133056*n^9*l^9 + 5184*n^8*l^10 + 2765952*n^16*t^2 + 11327232*n^15*l*t^2 + 20479648*n^14*l^2*t^2 + 22684704*n^13*l^3*t^2 + 17603264*n^12*l^4*t^2 + 9517088*n^11*l^5*t^2 + 3198944*n^10*l^6*t^2 + 551040*n^9*l^7*t^2 + 32256*n^8*l^8*t^2 + 1728720*n^14*t^4 + 5235552*n^13*l*t^4 + 6944280*n^12*l^2*t^4 + 5256720*n^11*l^3*t^4 + 2422168*n^10*l^4*t^4 + 628768*n^9*l^5*t^4 + 64288*n^8*l^6*t^4 + 345744*n^12*t^6 + 732648*n^11*l*t^6 + 614656*n^10*l^2*t^6 + 252448*n^9*l^3*t^6 + 43904*n^8*l^4*t^6 + 21609*n^10*t^8 + 28812*n^9*l*t^8 + 9604*n^8*l^2*t^8 + 29240064*n^17 + 204021888*n^16*l + 617845312*n^15*l^2 + 1076331872*n^14*l^3 + 1201870464*n^13*l^4 + 902203648*n^12*l^5 + 459830528*n^11*l^6 + 154901664*n^10*l^7 + 31987008*n^9*l^8 + 3438720*n^8*l^9 + 124416*n^7*l^10 + 142051392*n^15*t^2 + 547004640*n^14*l*t^2 + 942225984*n^13*l^2*t^2 + 992311792*n^12*l^3*t^2 + 709550176*n^11*l^4*t^2 + 339102000*n^10*l^5*t^2 + 98585184*n^9*l^6*t^2 + 14774208*n^8*l^7*t^2 + 779904*n^7*l^8*t^2 + 73396512*n^13*t^4 + 210125328*n^12*l*t^4 + 261417464*n^11*l^2*t^4 + 183677592*n^10*l^3*t^4 + 76983424*n^9*l^4*t^4 + 17568992*n^8*l^5*t^4 + 1544704*n^7*l^6*t^4 + 12496176*n^11*t^6 + 24761268*n^10*l*t^6 + 19199768*n^9*l^2*t^6 + 7014448*n^8*l^3*t^6 + 1011360*n^7*l^4*t^6 + 642096*n^9*t^8 + 740880*n^8*l*t^8 + 208544*n^7*l^2*t^8 + 1504310976*n^16 + 8301703872*n^15*l + 20151470640*n^14*l^2 + 28599415680*n^13*l^3 + 26573711200*n^12*l^4 + 17008660352*n^11*l^5 + 7552947760*n^10*l^6 + 2245737024*n^9*l^7 + 411043968*n^8*l^8 + 39263616*n^7*l^9 + 1296000*n^6*l^10 + 3415774320*n^14*t^2 + 12364149504*n^13*l*t^2 + 20121795808*n^12*l^2*t^2 + 19776547984*n^11*l^3*t^2 + 12791915976*n^10*l^4*t^2 + 5358626288*n^9*l^5*t^2 + 1343438136*n^8*l^6*t^2 + 173636448*n^7*l^7*t^2 + 8099424*n^6*l^8*t^2 + 1457198064*n^12*t^4 + 3908837520*n^11*l*t^4 + 4521176404*n^10*l^2*t^4 + 2914208664*n^9*l^3*t^4 + 1091629808*n^8*l^4*t^4 + 214578464*n^7*l^5*t^4 + 15841664*n^6*l^6*t^4 + 208832904*n^10*t^6 + 381632328*n^9*l*t^6 + 267308230*n^8*l^2*t^6 + 84632744*n^7*l^3*t^6 + 9950808*n^6*l^4*t^6 + 8482194*n^8*t^8 + 8346072*n^7*l*t^8 + 1947848*n^6*l^2*t^8 + 35678079360*n^15 + 169631745024*n^14*l + 352747513888*n^13*l^2 + 428392923520*n^12*l^3 + 342416529824*n^11*l^4 + 190444602752*n^10*l^5 + 74161940736*n^9*l^6 + 19396270656*n^8*l^7 + 3113938944*n^7*l^8 + 260112384*n^6*l^9 + 7651584*n^5*l^10 + 51089494176*n^13*t^2 + 173149523904*n^12*l*t^2 + 263072164224*n^11*l^2*t^2 + 237028385680*n^10*l^3*t^2 + 136612156304*n^9*l^4*t^2 + 49733585448*n^8*l^5*t^2 + 10675641016*n^7*l^6*t^2 + 1174490688*n^6*l^7*t^2 + 47156832*n^5*l^8*t^2 + 17917030656*n^11*t^4 + 44638605744*n^10*l*t^4 + 47505618208*n^9*l^2*t^4 + 27662225356*n^8*l^3*t^4 + 9067619112*n^7*l^4*t^4 + 1499689168*n^6*l^5*t^4 + 90379360*n^5*l^6*t^4 + 2130869664*n^9*t^6 + 3528480192*n^8*l*t^6 + 2177941318*n^7*l^2*t^6 + 581823976*n^6*l^3*t^6 + 54568344*n^5*l^4*t^6 + 65546460*n^7*t^8 + 54010992*n^6*l*t^8 + 10212272*n^5*l^2*t^8 + 517797764928*n^14 + 2166416036544*n^13*l + 3940790221008*n^12*l^2 + 4174858109344*n^11*l^3 + 2915028485872*n^10*l^4 + 1421334523712*n^9*l^5 + 485704342688*n^8*l^6 + 110943290496*n^7*l^7 + 15407746560*n^6*l^8 + 1102541760*n^5*l^9 + 27998784*n^4*l^10 + 531797072112*n^12*t^2 + 1674902540544*n^11*l*t^2 + 2342584489544*n^10*l^2*t^2 + 1903052976624*n^9*l^3*t^2 + 964191073592*n^8*l^4*t^2 + 301929274328*n^7*l^5*t^2 + 54841600812*n^6*l^6*t^2 + 5039278704*n^5*l^7*t^2 + 168203952*n^4*l^8*t^2 + 152385210000*n^10*t^4 + 349241766504*n^9*l*t^4 + 337468994296*n^8*l^2*t^4 + 174087719532*n^7*l^3*t^4 + 48713893773*n^6*l^4*t^4 + 6593357164*n^5*l^5*t^4 + 313107476*n^4*l^6*t^4 + 14749895682*n^8*t^6 + 21665171448*n^7*l*t^6 + 11470145915*n^6*l^2*t^6 + 2510194980*n^5*l^3*t^6 + 182227756*n^4*l^4*t^6 + 327831561*n^6*t^8 + 221064780*n^5*l*t^8 + 32839172*n^4*l^2*t^8 + 5147346663936*n^13 + 19075142404608*n^12*l + 30586836208448*n^11*l^2 + 28498760409376*n^10*l^3 + 17499961728000*n^9*l^4 + 7498044229376*n^8*l^5 + 2238847650496*n^7*l^6 + 441536811168*n^6*l^7 + 52058722752*n^5*l^8 + 3103228800*n^4*l^9 + 65007360*n^3*l^10 + 4078980338976*n^11*t^2 + 11813725417200*n^10*l*t^2 + 14982718606320*n^9*l^2*t^2 + 10802452773656*n^8*l^3*t^2 + 4745560740760*n^7*l^4*t^2 + 1261168997104*n^6*l^5*t^2 + 190437650864*n^5*l^6*t^2 + 14219481024*n^4*l^7*t^2 + 375936192*n^3*l^8*t^2 + 948492315360*n^9*t^4 + 1976380322316*n^8*l*t^4 + 1704304999096*n^7*l^2*t^4 + 760282742516*n^6*l^3*t^4 + 176331760114*n^5*l^4*t^4 + 18864263416*n^4*l^5*t^4 + 673256104*n^3*l^6*t^4 + 72735016194*n^7*t^6 + 92422557834*n^6*l*t^6 + 40703346132*n^5*l^2*t^6 + 7042518632*n^4*l^3*t^6 + 379007856*n^3*l^4*t^6 + 1107811692*n^5*t^8 + 592823136*n^4*l*t^8 + 66251024*n^3*l^2*t^8 + 37173258462528*n^12 + 122145083214144*n^11*l + 173017854134544*n^10*l^2 + 142155631171776*n^9*l^3 + 76870389552128*n^8*l^4 + 28858995400192*n^7*l^5 + 7459090036016*n^6*l^6 + 1248623451072*n^5*l^7 + 121726771200*n^4*l^8 + 5804663040*n^3*l^9 + 93498624*n^2*l^10 + 23794608341088*n^10*t^2 + 62566762608000*n^9*l*t^2 + 70829222027136*n^8*l^2*t^2 + 44606510317128*n^7*l^3*t^2 + 16725556959860*n^6*l^4*t^2 + 3703305732248*n^5*l^5*t^2 + 452895583940*n^4*l^6*t^2 + 26371015824*n^3*l^7*t^2 + 513435600*n^2*l^8*t^2 + 4456206281232*n^8*t^4 + 8314612853820*n^7*l*t^4 + 6257162410894*n^6*l^2*t^4 + 2343064049284*n^5*l^3*t^4 + 434269594409*n^4*l^4*t^4 + 35041728316*n^3*l^5*t^4 + 876139492*n^2*l^6*t^4 + 261056371815*n^6*t^6 + 278558576784*n^5*l*t^6 + 98353279113*n^4*l^2*t^6 + 12835260204*n^3*l^3*t^6 + 478796180*n^2*l^4*t^6 + 2558762820*n^4*t^8 + 1040391216*n^3*l*t^8 + 81792976*n^2*l^2*t^8 + 201839884221312*n^11 + 587029663329792*n^10*l + 733796674553120*n^9*l^2 + 531109786779968*n^8*l^3 + 252136794819040*n^7*l^4 + 82277974555264*n^6*l^5 + 18125436348864*n^5*l^6 + 2511434805120*n^4*l^7 + 194685914880*n^3*l^8 + 6964185600*n^2*l^9 + 76142592*n*l^10 + 107405290220256*n^9*t^2 + 252680999714976*n^8*l*t^2 + 251118330570304*n^7*l^2*t^2 + 135736819535416*n^6*l^3*t^2 + 42585388415936*n^5*l^4*t^2 + 7651626024584*n^4*l^5*t^2 + 728470207120*n^3*l^6*t^2 + 30966741024*n^2*l^7*t^2 + 391307328*n*l^8*t^2 + 16049074916160*n^7*t^4 + 26276936467428*n^6*l*t^4 + 16769253486308*n^5*l^2*t^4 + 5077713691192*n^4*l^3*t^4 + 716531964444*n^3*l^4*t^4 + 40664207680*n^2*l^5*t^4 + 630255504*n*l^6*t^4 + 684555510816*n^5*t^6 + 591294407166*n^4*l*t^6 + 159469498236*n^3*l^2*t^6 + 14635960952*n^2*l^3*t^6 + 335445168*n*l^4*t^6 + 3984288192*n^3*t^8 + 1150819392*n^2*l*t^8 + 56434560*n*l^2*t^8 + 841159702109376*n^10 + 2157511653441600*n^9*l + 2371814461558704*n^8*l^2 + 1505831190926624*n^7*l^3 + 622878926057648*n^6*l^4 + 174191325427840*n^5*l^5 + 31932757392448*n^4*l^6 + 3525303038208*n^3*l^7 + 204074394624*n^2*l^8 + 4867153920*n*l^9 + 26873856*l^10 + 378155035382256*n^8*t^2 + 783036539753280*n^7*l*t^2 + 670641282922120*n^6*l^2*t^2 + 304599442615576*n^5*l^3*t^2 + 77819064316868*n^4*l^4*t^2 + 10908474325904*n^3*l^5*t^2 + 758367967584*n^2*l^6*t^2 + 20871091392*n*l^7*t^2 + 127407168*l^8*t^2 + 44475409204353*n^6*t^4 + 62200490177016*n^5*l*t^4 + 32435186480014*n^4*l^2*t^4 + 7557200423704*n^3*l^3*t^4 + 756050399788*n^2*l^4*t^4 + 26701762288*n*l^5*t^4 + 191875536*l^6*t^4 + 1296871424181*n^4*t^6 + 863802187620*n^3*l*t^6 + 165728110088*n^2*l^2*t^6 + 9463246032*n*l^3*t^6 + 99700240*l^4*t^6 + 3997823616*n^2*t^8 + 727153920*n*l*t^8 + 16646400*l^2*t^8 + 2722463583634944*n^9 + 6125116053599616*n^8*l + 5887390957064512*n^7*l^2 + 3253011477089984*n^6*l^3 + 1157105184225408*n^5*l^4 + 271106893101568*n^4*l^5 + 39846532602368*n^3*l^6 + 3294055612416*n^2*l^7 + 126789193728*n*l^8 + 1510907904*l^9 + 1039679638954848*n^7*t^2 + 1859662505982480*n^6*l*t^2 + 1342575687773776*n^5*l^2*t^2 + 498221152764432*n^4*l^3*t^2 + 99611318695856*n^3*l^4*t^2 + 10223944490336*n^2*l^5*t^2 + 461333570880*n*l^6*t^2 + 6148536192*l^7*t^2 + 94172986103202*n^5*t^4 + 108518552203176*n^4*l*t^4 + 43982592228368*n^3*l^2*t^4 + 7332666078496*n^2*l^3*t^4 + 459606621888*n*l^4*t^4 + 7551194176*l^5*t^4 + 1725120753732*n^3*t^6 + 824941545720*n^2*l*t^6 + 99509693808*n*l^2*t^6 + 2640828960*l^3*t^6 + 2331279360*n*t^8 + 199756800*l*t^8 + 6878819682865152*n^8 + 13475229772968192*n^7*l + 11225578488411456*n^6*l^2 + 5329869936300288*n^5*l^3 + 1596061880608384*n^4*l^4 + 302225319481856*n^3*l^5 + 33494713736704*n^2*l^6 + 1847585968128*n*l^7 + 35517284352*l^8 + 2221047624014352*n^6*t^2 + 3355141329116352*n^5*l*t^2 + 1983916102588592*n^4*l^2*t^2 + 577748158418656*n^3*l^3*t^2 + 84833618945744*n^2*l^4*t^2 + 5672002937408*n*l^5*t^2 + 124551985216*l^6*t^2 + 149504362363773*n^4*t^4 + 135075154401612*n^3*l*t^4 + 39536350868188*n^2*l^2*t^4 + 4162328300832*n*l^3*t^4 + 122026227680*l^4*t^4 + 1524682842804*n^2*t^6 + 462440799792*n*l*t^6 + 26176476240*l^2*t^6 + 599270400*t^8 + 13562550075764736*n^7 + 22902366149506560*n^6*l + 16321863776621056*n^5*l^2 + 6526996759756288*n^4*l^3 + 1590051191504384*n^3*l^4 + 229109389838336*n^2*l^5 + 17070038716416*n*l^6 + 472392400896*l^7 + 3644362704866112*n^5*t^2 + 4515453952848192*n^4*l*t^2 + 2099289497262848*n^3*l^2*t^2 + 450057518571328*n^2*l^3*t^2 + 43186936450688*n*l^4*t^2 + 1412109327872*l^5*t^2 + 171876625655436*n^3*t^4 + 113106395576352*n^2*l*t^4 + 21077446674768*n*l^2*t^4 + 1044646404480*l^3*t^4 + 801620026848*n*t^6 + 115049194560*l*t^6 + 20740539293005824*n^6 + 29773835489209344*n^5*l + 17799357849280768*n^4*l^2 + 5803706766367232*n^3*l^3 + 1085008671045376*n^2*l^4 + 106165614305280*n*l^5 + 4000615538688*l^6 + 4500858486371904*n^4*t^2 + 4389105386102784*n^3*l*t^2 + 1504350874724928*n^2*l^2*t^2 + 211210554842880*n*l^3*t^2 + 9948574481920*l^4*t^2 + 134669983387860*n^2*t^4 + 56871503464176*n*l*t^4 + 5024255867280*l^2*t^4 + 189149567040*t^6 + 24295127987109888*n^5 + 29057520730368000*n^4*l + 14123862357218304*n^3*l^2 + 3551049423092736*n^2*l^3 + 455543869839360*n*l^4 + 22791604764672*l^5 + 4045075869376512*n^3*t^2 + 2909877384950784*n^2*l*t^2 + 653734050439680*n*l^2*t^2 + 45139950931968*l^3*t^2 + 64081374263136*n*t^4 + 12920326186176*l*t^4 + 21343280803872768*n^4 + 20616333316780032*n^3*l + 7721776828726272*n^2*l^2 + 1342612367474688*n*l^3 + 89159399829504*l^4 + 2495962951382016*n^2*t^2 + 1176916096622592*n*l*t^2 + 130052144673792*l^2*t^2 + 13912319094336*t^4 + 13586149694472192*n^3 + 10054509513744384*n^2*l + 2611121398161408*n*l^2 + 237668652859392*l^3 + 945120519069696*n*t^2 + 218972457271296*l*t^2 + 5911268576182272*n^2 + 3022551639392256*n*l + 413836492455936*l^2 + 165500628959232*t^2 + 1572759433248768*n + 424177357160448*l + 193348627070976
boundeps,614656*n^18 + 5444096*n^17*l + 11220608*n^16*l^2 + 5979008*n^15*l^3 + 284624*n^14*l^4 + 9729536*n^13*l^5 + 16169056*n^12*l^6 + 8616768*n^11*l^7 + 1572048*n^10*l^8 + 91584*n^9*l^9 + 614656*n^16*t^2 + 4434304*n^15*l*t^2 + 11863488*n^14*l^2*t^2 + 17366944*n^13*l^3*t^2 + 15433152*n^12*l^4*t^2 + 8335264*n^11*l^5*t^2 + 2840768*n^10*l^6*t^2 + 631680*n^9*l^7*t^2 + 16128*n^8*l^8*t^2 + 230496*n^14*t^4 + 1350048*n^13*l*t^4 + 2709112*n^12*l^2*t^4 + 2713424*n^11*l^3*t^4 + 1675800*n^10*l^4*t^4 + 570752*n^9*l^5*t^4 + 57232*n^8*l^6*t^4 + 38416*n^12*t^6 + 183848*n^11*l*t^6 + 285376*n^10*l^2*t^6 + 164640*n^9*l^3*t^6 + 43904*n^8*l^4*t^6 + 2401*n^10*t^8 + 9604*n^9*l*t^8 + 9604*n^8*l^2*t^8 + 41796608*n^17 + 242839296*n^16*l + 363843200*n^15*l^2 + 171841216*n^14*l^3 + 278305440*n^13*l^4 + 710407136*n^12*l^5 + 653923424*n^11*l^6 + 250689888*n^10*l^7 + 40442112*n^9*l^8 + 2574720*n^8*l^9 + 41472*n^7*l^10 + 36440320*n^15*t^2 + 229903296*n^14*l*t^2 + 560296576*n^13*l^2*t^2 + 741612272*n^12*l^3*t^2 + 590853472*n^11*l^4*t^2 + 292735312*n^10*l^5*t^2 + 91369632*n^9*l^6*t^2 + 15228096*n^8*l^7*t^2 + 518976*n^7*l^8*t^2 + 11832128*n^13*t^4 + 60953648*n^12*l*t^4 + 111654424*n^11*l^2*t^4 + 103241880*n^10*l^3*t^4 + 54973408*n^9*l^4*t^4 + 15270752*n^8*l^5*t^4 + 1439872*n^7*l^6*t^4 + 1695792*n^11*t^6 + 6900180*n^10*l*t^6 + 9172408*n^9*l^2*t^6 + 4816112*n^8*l^3*t^6 + 1011360*n^7*l^4*t^6 + 90552*n^9*t^8 + 285376*n^8*l*t^8 + 208544*n^7*l^2*t^8 + 1079724800*n^16 + 4502994944*n^15*l + 5292910208*n^14*l^2 + 4931022464*n^13*l^3 + 12335641200*n^12*l^4 + 17459708128*n^11*l^5 + 11045704912*n^10*l^6 + 3303979200*n^9*l^7 + 474457824*n^8*l^8 + 31522176*n^7*l^9 + 787968*n^6*l^10 + 990828608*n^14*t^2 + 5499992064*n^13*l*t^2 + 12057165856*n^12*l^2*t^2 + 14306077264*n^11*l^3*t^2 + 10215392824*n^10*l^4*t^2 + 4547827760*n^9*l^5*t^2 + 1218040488*n^8*l^6*t^2 + 160310400*n^7*l^7*t^2 + 6268752*n^6*l^8*t^2 + 282216480*n^12*t^4 + 1283949296*n^11*l*t^4 + 2121078068*n^10*l^2*t^4 + 1749760920*n^9*l^3*t^4 + 788982288*n^8*l^4*t^4 + 178461024*n^7*l^5*t^4 + 14470496*n^6*l^6*t^4 + 33350968*n^10*t^6 + 115379880*n^9*l*t^6 + 131192950*n^8*l^2*t^6 + 59302712*n^7*l^3*t^6 + 9605064*n^6*l^4*t^6 + 1474802*n^8*t^8 + 3616200*n^7*l*t^8 + 1947848*n^6*l^2*t^8 + 14943326720*n^15 + 47051200768*n^14*l + 58254332288*n^13*l^2 + 118340322112*n^12*l^3 + 233616400832*n^11*l^4 + 225468005824*n^10*l^5 + 107026927680*n^9*l^6 + 26116152768*n^8*l^7 + 3349463616*n^7*l^8 + 221031936*n^6*l^9 + 6262272*n^5*l^10 + 16341289216*n^13*t^2 + 79849379072*n^12*l*t^2 + 156197317920*n^11*l^2*t^2 + 165404987984*n^10*l^3*t^2 + 105180583312*n^9*l^4*t^2 + 40943162728*n^8*l^5*t^2 + 9116202040*n^7*l^6*t^2 + 979312224*n^6*l^7*t^2 + 39341952*n^5*l^8*t^2 + 4155496576*n^11*t^4 + 16628777392*n^10*l*t^4 + 24318507104*n^9*l^2*t^4 + 17397446572*n^8*l^3*t^4 + 6514468296*n^7*l^4*t^4 + 1180244304*n^6*l^5*t^4 + 77142880*n^5*l^6*t^4 + 387137632*n^9*t^6 + 1134510016*n^8*l*t^6 + 1087928262*n^7*l^2*t^6 + 405619672*n^6*l^3*t^6 + 49826712*n^5*l^4*t^6 + 13681164*n^7*t^8 + 25795056*n^6*l*t^8 + 10212272*n^5*l^2*t^8 + 126322309888*n^14 + 338312255488*n^13*l + 688308601984*n^12*l^2 + 1761340323072*n^11*l^3 + 2534595905008*n^10*l^4 + 1810284454720*n^9*l^5 + 676064693312*n^8*l^6 + 137968064832*n^7*l^7 + 15749414352*n^6*l^8 + 979632576*n^5*l^9 + 26915328*n^4*l^10 + 182209085472*n^12*t^2 + 783207898144*n^11*l*t^2 + 1361258212472*n^10*l^2*t^2 + 1281015595312*n^9*l^3*t^2 + 716015575928*n^8*l^4*t^2 + 237258079960*n^7*l^5*t^2 + 43216244460*n^6*l^6*t^2 + 3856803120*n^5*l^7*t^2 + 142818336*n^4*l^8*t^2 + 42121124736*n^10*t^4 + 146718496936*n^9*l*t^4 + 185947998584*n^8*l^2*t^4 + 112384154092*n^7*l^3*t^4 + 34147091621*n^6*l^4*t^4 + 4829562404*n^5*l^5*t^4 + 240625076*n^4*l^6*t^4 + 2957113714*n^8*t^6 + 7271662504*n^7*l*t^6 + 5755165139*n^6*l^2*t^6 + 1707036652*n^5*l^3*t^6 + 155570188*n^4*l^4*t^6 + 80224449*n^6*t^8 + 114537348*n^5*l*t^8 + 32839172*n^4*l^2*t^8 + 708334648320*n^13 + 2248502150912*n^12*l + 7561448455040*n^11*l^2 + 16590242750784*n^10*l^3 + 17808133202592*n^9*l^4 + 9832297723744*n^8*l^5 + 2970415344160*n^7*l^6 + 512740368480*n^6*l^7 + 51405155136*n^5*l^8 + 2847975552*n^4*l^9 + 67350528*n^3*l^10 + 1452649292384*n^11*t^2 + 5492827444240*n^10*l*t^2 + 8461280359216*n^9*l^2*t^2 + 7024017032920*n^8*l^3*t^2 + 3386960175192*n^7*l^4*t^2 + 932566254672*n^6*l^5*t^2 + 137651315984*n^5*l^6*t^2 + 10166858784*n^4*l^7*t^2 + 308072448*n^3*l^8*t^2 + 309450313728*n^9*t^4 + 924470558508*n^8*l*t^4 + 992466473944*n^7*l^2*t^4 + 493418564148*n^6*l^3*t^4 + 118323567434*n^5*l^4*t^4 + 12620873976*n^4*l^5*t^4 + 451844872*n^3*l^6*t^4 + 15657813954*n^7*t^6 + 31808697034*n^6*l*t^6 + 20225339676*n^5*l^2*t^6 + 4601749720*n^4*l^3*t^6 + 300492720*n^3*l^4*t^6 + 311315796*n^5*t^8 + 328964400*n^4*l*t^8 + 66251024*n^3*l^2*t^8 + 3065690736896*n^12 + 16864333243392*n^11*l + 62056506156416*n^10*l^2 + 105010366432384*n^9*l^3 + 86436425248656*n^8*l^4 + 37855528714592*n^7*l^5 + 9390159539984*n^6*l^6 + 1370032599744*n^5*l^7 + 117511345152*n^4*l^8 + 5429230848*n^3*l^9 + 97708032*n^2*l^10 + 8562819116048*n^10*t^2 + 28512416783936*n^9*l*t^2 + 38796680050128*n^8*l^2*t^2 + 28050977276136*n^7*l^3*t^2 + 11404878491572*n^6*l^4*t^2 + 2553362166008*n^5*l^5*t^2 + 302092537844*n^4*l^6*t^2 + 17816317680*n^3*l^7*t^2 + 384677712*n^2*l^8*t^2 + 1689135944592*n^8*t^4 + 4250575319580*n^7*l*t^4 + 3770739464910*n^6*l^2*t^4 + 1497348037556*n^5*l^3*t^4 + 273756330129*n^4*l^4*t^4 + 21008629588*n^3*l^5*t^4 + 500700820*n^2*l^6*t^4 + 58883033855*n^6*t^6 + 96650674664*n^5*l*t^6 + 47745201457*n^4*l^2*t^6 + 7967001092*n^3*l^3*t^6 + 351228164*n^2*l^4*t^6 + 810879092*n^4*t^8 + 611801168*n^3*l*t^8 + 81792976*n^2*l^2*t^8 + 14381803680256*n^11 + 118920269705984*n^10*l + 360782222263936*n^9*l^2 + 466817113082048*n^8*l^3 + 300640192357120*n^7*l^4 + 105951714752000*n^6*l^5 + 21657048735168*n^5*l^6 + 2633440682880*n^4*l^7 + 185065475328*n^3*l^8 + 6533291520*n^2*l^9 + 75644928*n*l^10 + 38153760246592*n^9*t^2 + 112002024423520*n^8*l*t^2 + 133646207450848*n^7*l^2*t^2 + 82551844823640*n^6*l^3*t^2 + 27575602184896*n^5*l^4*t^2 + 4911652848328*n^4*l^5*t^2 + 454698977200*n^3*l^6*t^2 + 19764139488*n^2*l^7*t^2 + 253502784*n*l^8*t^2 + 6917411918560*n^7*t^4 + 14354462082884*n^6*l*t^4 + 10230390370868*n^5*l^2*t^4 + 3132363442712*n^4*l^3*t^4 + 416873840900*n^3*l^4*t^4 + 21467807472*n^2*l^5*t^4 + 300960336*n*l^6*t^4 + 158266288824*n^5*t^6 + 203579542558*n^4*l*t^6 + 74707412500*n^3*l^2*t^6 + 8555251272*n^2*l^3*t^6 + 227194608*n*l^4*t^6 + 1401296928*n^3*t^8 + 710778368*n^2*l*t^8 + 56434560*n*l^2*t^8 + 83642178329600*n^10 + 647825476500992*n^9*l + 1499018101774592*n^8*l^2 + 1498172825531520*n^7*l^3 + 764054646542144*n^6*l^4 + 217640956824704*n^5*l^5 + 36337435399936*n^4*l^6 + 3567475011840*n^3*l^7 + 191497916160*n^2*l^8 + 4486938624*n*l^9 + 23887872*l^10 + 130503520486400*n^8*t^2 + 337365107720672*n^7*l*t^2 + 348044891746360*n^6*l^2*t^2 + 178907862677752*n^5*l^3*t^2 + 47683367663732*n^4*l^4*t^2 + 6565543780144*n^3*l^5*t^2 + 449767795296*n^2*l^6*t^2 + 12433996608*n*l^7*t^2 + 67159872*l^8*t^2 + 21242685696649*n^6*t^4 + 35435534325296*n^5*l*t^4 + 19605935608990*n^4*l^2*t^4 + 4419040076168*n^3*l^3*t^4 + 399706106924*n^2*l^4*t^4 + 12245287312*n*l^5*t^4 + 75774096*l^6*t^4 + 301328798621*n^4*t^6 + 290866304812*n^3*l*t^6 + 74124339768*n^2*l^2*t^6 + 5174233840*n*l^3*t^6 + 62245840*l^4*t^6 + 1538587456*n^2*t^8 + 468122880*n*l*t^8 + 16646400*l^2*t^8 + 442886830058496*n^9 + 2576634463358464*n^8*l + 4521203567425024*n^7*l^2 + 3522004935634944*n^6*l^3 + 1427751527261184*n^5*l^4 + 326512325874944*n^4*l^5 + 43403871696128*n^3*l^6 + 3241093260288*n^2*l^7 + 117164427264*n*l^8 + 1331748864*l^9 + 346297148179104*n^7*t^2 + 782784542782160*n^6*l*t^2 + 681899914912464*n^5*l^2*t^2 + 282084304890480*n^4*l^3*t^2 + 57845462898192*n^3*l^4*t^2 + 5851058882336*n^2*l^5*t^2 + 262646467008*n*l^6*t^2 + 3344925312*l^7*t^2 + 48464415088730*n^5*t^4 + 62925385856200*n^4*l*t^4 + 25824895639104*n^3*l^2*t^4 + 4001421824256*n^2*l^3*t^4 + 218212689504*n*l^4*t^4 + 2986532992*l^5*t^4 + 395772150476*n^3*t^6 + 268147265640*n^2*l*t^6 + 42098585104*n*l^2*t^6 + 1343122400*l^3*t^6 + 969538560*n*t^8 + 133171200*l*t^8 + 1759329196254208*n^8 + 7457868054574080*n^7*l + 9992612087320576*n^6*l^2 + 6084907824527360*n^5*l^3 + 1948620805488384*n^4*l^4 + 349877783830528*n^3*l^5 + 35118791382784*n^2*l^6 + 1775452336128*n*l^7 + 32043921408*l^8 + 716643378406672*n^6*t^2 + 1391626083259584*n^5*l*t^2 + 988539094265184*n^4*l^2*t^2 + 315147076828000*n^3*l^3*t^2 + 47061388725648*n^2*l^4*t^2 + 3137396887488*n*l^5*t^2 + 68141667136*l^6*t^2 + 80585080929637*n^4*t^4 + 77928620999620*n^3*l*t^4 + 22166749339404*n^2*l^2*t^4 + 2094592145248*n*l^3*t^4 + 51699703264*l^4*t^4 + 339919088852*n^2*t^6 + 143412923280*n*l*t^6 + 10389525520*l^2*t^6 + 266342400*t^8 + 5048017427222528*n^7 + 15770072118808576*n^6*l + 16190927318509568*n^5*l^2 + 7660158402012160*n^4*l^3 + 1898246660808704*n^3*l^4 + 254887863510016*n^2*l^5 + 17313355696128*n*l^6 + 443590262784*l^7 + 1153645409285696*n^5*t^2 + 1862222627265152*n^4*l*t^2 + 1027420697219264*n^3*l^2*t^2 + 237188987437504*n^2*l^3*t^2 + 23196730219776*n*l^4*t^2 + 764600975104*l^5*t^2 + 94463344096788*n^3*t^4 + 63638981890704*n^2*l*t^4 + 11132940812624*n*l^2*t^4 + 481342301696*l^3*t^4 + 171190316928*n*t^6 + 33682358400*l*t^6 + 10459221364330496*n^6 + 24318406518423552*n^5*l + 19032206900981760*n^4*l^2 + 6859118337579008*n^3*l^3 + 1256343303736320*n^2*l^4 + 113647361040384*n*l^5 + 3938517577728*l^6 + 1423197745365760*n^4*t^2 + 1812442641864192*n^3*l*t^2 + 723931889074432*n^2*l^2*t^2 + 108358064436480*n*l^3*t^2 + 5252671884288*l^4*t^2 + 73678191236596*n^2*t^4 + 30701248455696*n*l*t^4 + 2477547546704*l^2*t^4 + 38184834240*t^6 + 15630146844016640*n^5 + 27022249782370304*n^4*l + 15821527778025472*n^3*l^2 + 4156463626584064*n^2*l^3 + 508915724673024*n*l^4 + 23517572972544*l^5 + 1300843773069056*n^3*t^2 + 1207884462747904*n^2*l*t^2 + 310162499208192*n*l^2*t^2 + 22803497073664*l^3*t^2 + 34202686624512*n*t^4 + 6612452539392*l*t^4 + 16650729288024064*n^4 + 21060936255094784*n^3*l + 8840453497520128*n^2*l^2 + 1535727510454272*n*l^3 + 95789172768768*l^4 + 827141574436608*n^2*t^2 + 491809278968832*n*l*t^2 + 61170039746560*l^2*t^2 + 7131242586816*t^4 + 12298689712816128*n^3 + 10925457626038272*n^2*l + 2989407978258432*n*l^2 + 262845165993984*l^3 + 324699572901888*n*t^2 + 92177472749568*l*t^2 + 5965492876148736*n^2 + 3390478237827072*n*l + 464681178759168*l^2 + 58910338363392*t^2 + 1702323779272704*n + 477197918797824*l + 215576982061056


==> anc/geq3_pl_5.csv <==
A,(8*n^2 + 8*n*l + 3*l^2 + 12*n*λ + 6*l*λ + 3*λ^2 + 24*n + 11*l + 15*λ - 2)/(12*n^2 + 12*n*l + 66*n + 24*l + 84)
B,(4*n^2 + 4*n*l + l^2 + 4*n*λ + 2*l*λ + λ^2 - 6*n - 3*l - 3*λ + 2)/(12*n^2 + 12*n*l + 66*n + 24*l + 84)
N,1
l_0,3
r_N,(3*l^3 + 9*l^2*λ + 9*l*λ^2 + 3*λ^3 + 24*l^2 + 48*l*λ + 24*λ^2 + 37*l + 53*λ - 16)/(24*l^2 + 24*l*λ + 156*l + 84*λ + 252)
rtilde,(448*n^4 + 544*n^3*l + 96*n^2*l^2 + 448*n^3*λ + 224*n^2*l*λ + 112*n^2*λ^2 + 1952*n^3 + 1408*n^2*l + 336*n*l^2 + 1536*n^2*λ + 768*n*l*λ + 328*n*λ^2 + 1136*n^2 + 136*n*l + 240*l^2 + 1136*n*λ + 288*l*λ + 120*λ^2 - 2920*n + 40*l + 240*λ - 1400)/(448*n^4 + 448*n^3*l + 2880*n^3 + 1760*n^2*l + 6192*n^2 + 1792*n*l + 4960*n + 480*l + 1200)
delta_N,(-21*l^3 - 51*l^2*λ - 30*l*λ^2 + 63*l^2 - 69*l*λ - 105*λ^2 + 245*l + 112*λ - 119)/(126*l^3 + 366*l^2*λ + 345*l*λ^2 + 105*λ^3 + 777*l^2 + 1749*l*λ + 945*λ^2 + 1050*l + 1743*λ - 441)
C,(3136*n^8 + 6272*n^7*l + 3920*n^6*l^2 + 784*n^5*l^3 + 3136*n^7*λ + 4704*n^6*l*λ + 1568*n^5*l^2*λ + 784*n^6*λ^2 + 784*n^5*l*λ^2 + 30912*n^7 + 56336*n^6*l + 34328*n^5*l^2 + 6944*n^4*l^3 + 33264*n^6*λ + 43232*n^5*l*λ + 13888*n^4*l^2*λ + 8904*n^5*λ^2 + 6944*n^4*l*λ^2 + 106528*n^6 + 180520*n^5*l + 107708*n^4*l^2 + 22236*n^3*l^3 + 131672*n^5*λ + 147304*n^4*l*λ + 44472*n^3*l^2*λ + 39596*n^4*λ^2 + 22236*n^3*l*λ^2 + 129376*n^5 + 237612*n^4*l + 147362*n^3*l^2 + 31696*n^2*l^3 + 230356*n^4*λ + 234648*n^3*l*λ + 63392*n^2*l^2*λ + 87286*n^3*λ^2 + 31696*n^2*l*λ^2 - 48284*n^4 + 67958*n^3*l + 83252*n^2*l^2 + 19820*n*l^3 + 134382*n^3*λ + 182312*n^2*l*λ + 39640*n*l^2*λ + 99060*n^2*λ^2 + 19820*n*l*λ^2 - 204788*n^3 - 120908*n^2*l + 11090*n*l^2 + 4200*l^3 - 82180*n^2*λ + 64840*n*l*λ + 8400*l^2*λ + 53750*n*λ^2 + 4200*l*λ^2 - 82380*n^2 - 104810*n*l - 2100*l^2 - 119250*n*λ + 8400*l*λ + 10500*λ^2 + 44500*n - 23100*l - 31500*λ + 21000)/(9408*n^8 + 22848*n^7*l + 17904*n^6*l^2 + 4896*n^5*l^3 + 432*n^4*l^4 + 18816*n^7*λ + 32256*n^6*l*λ + 15456*n^5*l^2*λ + 2016*n^4*l^3*λ + 14112*n^6*λ^2 + 15120*n^5*l*λ^2 + 3360*n^4*l^2*λ^2 + 4704*n^5*λ^3 + 2352*n^4*l*λ^3 + 588*n^4*λ^4 + 119616*n^7 + 238656*n^6*l + 157200*n^5*l^2 + 42048*n^4*l^3 + 3888*n^3*l^4 + 212352*n^6*λ + 307488*n^5*l*λ + 135312*n^4*l^2*λ + 18000*n^3*l^3*λ + 141120*n^5*λ^2 + 133824*n^4*l*λ^2 + 29328*n^3*l^2*λ^2 + 41664*n^4*λ^3 + 19656*n^3*l*λ^3 + 4620*n^3*λ^4 + 569712*n^6 + 900192*n^5*l + 496104*n^4*l^2 + 127224*n^3*l^3 + 12420*n^2*l^4 + 900672*n^5*λ + 1071168*n^4*l*λ + 411864*n^3*l^2*λ + 54792*n^2*l^3*λ + 526944*n^4*λ^2 + 419676*n^3*l*λ^2 + 84900*n^2*l^2*λ^2 + 133416*n^3*λ^3 + 53940*n^2*l*λ^3 + 12057*n^2*λ^4 + 1170768*n^5 + 1393632*n^4*l + 679752*n^3*l^2 + 163872*n^2*l^3 + 16524*n*l^4 + 1718976*n^4*λ + 1637784*n^3*l*λ + 533604*n^2*l^2*λ + 65160*n*l^3*λ + 900648*n^3*λ^2 + 572904*n^2*l*λ^2 + 90828*n*l^2*λ^2 + 190176*n^2*λ^3 + 54132*n*l*λ^3 + 11715*n*λ^4 + 597636*n^4 + 497748*n^3*l + 348207*n^2*l^2 + 90360*n*l^3 + 7560*l^4 + 1224600*n^3*λ + 955536*n^2*l*λ + 306036*n*l^2*λ + 23472*l^3*λ + 674838*n^2*λ^2 + 340860*n*l*λ^2 + 27360*l^2*λ^2 + 118920*n*λ^3 + 14760*l*λ^3 + 3150*λ^4 - 1269636*n^3 - 702588*n^2*l - 38067*n*l^2 + 25200*l^3 - 344808*n^2*λ + 7992*n*l*λ + 76488*l^2*λ + 155826*n*λ^2 + 72780*l*λ^2 + 25200*λ^3 - 1635123*n^2 - 583968*n*l - 48930*l^2 - 787248*n*λ - 64344*l*λ - 3360*λ^2 - 352065*n - 141120*l - 229320*λ + 51450)
epsilon,(-2688*n^7*l - 2672*n^6*l^2 + 88*n^5*l^3 + 72*n^4*l^4 - 2016*n^6*l*λ - 672*n^5*l^2*λ + 168*n^4*l^3*λ - 504*n^5*l*λ^2 + 84*n^4*l^2*λ^2 - 11648*n^7 - 35360*n^6*l - 17952*n^5*l^2 - 460*n^4*l^3 + 360*n^3*l^4 - 8736*n^6*λ - 23768*n^5*l*λ - 8800*n^4*l^2*λ + 324*n^3*l^3*λ - 2968*n^5*λ^2 - 6432*n^4*l*λ^2 - 804*n^3*l^2*λ^2 - 588*n^4*λ^3 - 588*n^3*l*λ^3 - 108080*n^6 - 150664*n^5*l - 37400*n^4*l^2 - 4722*n^3*l^3 + 54*n^2*l^4 - 77944*n^5*λ - 98492*n^4*l*λ - 27196*n^3*l^2*λ - 2580*n^2*l^3*λ - 22244*n^4*λ^2 - 23790*n^3*l*λ^2 - 5841*n^2*l^2*λ^2 - 4620*n^3*λ^3 - 2562*n^2*l*λ^3 - 335952*n^5 - 226092*n^4*l - 32980*n^3*l^2 - 5669*n^2*l^3 - 1494*n*l^4 - 250340*n^4*λ - 167470*n^3*l*λ - 21770*n^2*l^2*λ - 7488*n*l^3*λ - 52206*n^3*λ^2 - 36354*n^2*l*λ^2 - 8859*n*l^2*λ^2 - 12057*n^2*λ^3 - 3090*n*l*λ^3 - 310536*n^4 - 28394*n^3*l - 27843*n^2*l^2 + 5975*n*l^3 - 1260*l^4 - 350478*n^3*λ - 78331*n^2*l*λ + 598*n*l^2*λ - 3312*l^3*λ - 35791*n^2*λ^2 - 24720*n*l*λ^2 - 2790*l^2*λ^2 - 11715*n*λ^3 - 900*l*λ^3 + 295632*n^3 + 98549*n^2*l - 3653*n*l^2 + 3150*l^3 - 196573*n^2*λ + 49305*n*l*λ - 468*l^2*λ + 7789*n*λ^2 - 5580*l*λ^2 - 3150*λ^3 + 587133*n^2 - 27387*n*l + 9730*l^2 - 16997*n*λ + 22554*l*λ + 6510*λ^2 + 177815*n - 17430*l + 9870*λ - 5950)/(9408*n^8 + 22848*n^7*l + 17904*n^6*l^2 + 4896*n^5*l^3 + 432*n^4*l^4 + 18816*n^7*λ + 32256*n^6*l*λ + 15456*n^5*l^2*λ + 2016*n^4*l^3*λ + 14112*n^6*λ^2 + 15120*n^5*l*λ^2 + 3360*n^4*l^2*λ^2 + 4704*n^5*λ^3 + 2352*n^4*l*λ^3 + 588*n^4*λ^4 + 119616*n^7 + 238656*n^6*l + 157200*n^5*l^2 + 42048*n^4*l^3 + 3888*n^3*l^4 + 212352*n^6*λ + 307488*n^5*l*λ + 135312*n^4*l^2*λ + 18000*n^3*l^3*λ + 141120*n^5*λ^2 + 133824*n^4*l*λ^2 + 29328*n^3*l^2*λ^2 + 41664*n^4*λ^3 + 19656*n^3*l*λ^3 + 4620*n^3*λ^4 + 569712*n^6 + 900192*n^5*l + 496104*n^4*l^2 + 127224*n^3*l^3 + 12420*n^2*l^4 + 900672*n^5*λ + 1071168*n^4*l*λ + 411864*n^3*l^2*λ + 54792*n^2*l^3*λ + 526944*n^4*λ^2 + 419676*n^3*l*λ^2 + 84900*n^2*l^2*λ^2 + 133416*n^3*λ^3 + 53940*n^2*l*λ^3 + 12057*n^2*λ^4 + 1170768*n^5 + 1393632*n^4*l + 679752*n^3*l^2 + 163872*n^2*l^3 + 16524*n*l^4 + 1718976*n^4*λ + 1637784*n^3*l*λ + 533604*n^2*l^2*λ + 65160*n*l^3*λ + 900648*n^3*λ^2 + 572904*n^2*l*λ^2 + 90828*n*l^2*λ^2 + 190176*n^2*λ^3 + 54132*n*l*λ^3 + 11715*n*λ^4 + 597636*n^4 + 497748*n^3*l + 348207*n^2*l^2 + 90360*n*l^3 + 7560*l^4 + 1224600*n^3*λ + 955536*n^2*l*λ + 306036*n*l^2*λ + 23472*l^3*λ + 674838*n^2*λ^2 + 340860*n*l*λ^2 + 27360*l^2*λ^2 + 118920*n*λ^3 + 14760*l*λ^3 + 3150*λ^4 - 1269636*n^3 - 702588*n^2*l - 38067*n*l^2 + 25200*l^3 - 344808*n^2*λ + 7992*n*l*λ + 76488*l^2*λ + 155826*n*λ^2 + 72780*l*λ^2 + 25200*λ^3 - 1635123*n^2 - 583968*n*l - 48930*l^2 - 787248*n*λ - 64344*l*λ - 3360*λ^2 - 352065*n - 141120*l - 229320*λ + 51450)
bounddelta,14112*l^6 + 41652*l^4*t^2 + 38565*l^2*t^4 + 11025*t^6 + 460404*l^5 + 980190*l^3*t^2 + 490950*l*t^4 + 5894553*l^4 + 8629281*l^2*t^2 + 1608660*t^4 + 38295852*l^3 + 34110360*l*t^2 + 133756868*l^2 + 51680192*t^2 + 238583744*l + 170196992
boundC,75866112*n^15*l + 283594752*n^14*l^2 + 423456768*n^13*l^3 + 325601280*n^12*l^4 + 139737600*n^11*l^5 + 33907968*n^10*l^6 + 4230144*n^9*l^7 + 186624*n^8*l^8 + 44255232*n^14*t^2 + 151732224*n^13*l*t^2 + 218792448*n^12*l^2*t^2 + 173440512*n^11*l^3*t^2 + 77317632*n^10*l^4*t^2 + 16353792*n^9*l^5*t^2 + 1161216*n^8*l^6*t^2 + 27659520*n^12*t^4 + 50577408*n^11*l*t^4 + 41827968*n^10*l^2*t^4 + 15692544*n^9*l^3*t^4 + 2314368*n^8*l^4*t^4 + 5531904*n^10*t^6 + 4346496*n^9*l*t^6 + 1580544*n^8*l^2*t^6 + 345744*n^8*t^8 + 733372416*n^15 + 6126188544*n^14*l + 15449140224*n^13*l^2 + 18425046528*n^12*l^3 + 12065999616*n^11*l^4 + 4601873664*n^10*l^5 + 1016695296*n^9*l^6 + 116951040*n^8*l^7 + 4852224*n^7*l^8 + 2095801344*n^13*t^2 + 6607802880*n^12*l*t^2 + 8809887744*n^11*l^2*t^2 + 6347252736*n^10*l^3*t^2 + 2486108160*n^9*l^4*t^2 + 467140608*n^8*l^5*t^2 + 30398976*n^7*l^6*t^2 + 1002855168*n^11*t^4 + 1800691200*n^10*l*t^4 + 1359332352*n^9*l^2*t^4 + 468421632*n^8*l^3*t^4 + 60238080*n^7*l^4*t^4 + 163981440*n^9*t^6 + 132427008*n^8*l*t^6 + 39570048*n^7*l^2*t^6 + 8199072*n^7*t^8 + 33827254272*n^14 + 181743141888*n^13*l + 357523423488*n^12*l^2 + 355039354368*n^11*l^3 + 201155867712*n^10*l^4 + 68185557504*n^9*l^5 + 13595645952*n^8*l^6 + 1422448128*n^7*l^7 + 54587520*n^6*l^8 + 45689124096*n^12*t^2 + 132223279104*n^11*l*t^2 + 160831562112*n^10*l^2*t^2 + 103235398272*n^9*l^3*t^2 + 35298269568*n^8*l^4*t^2 + 5822502912*n^7*l^5*t^2 + 340329600*n^6*l^6*t^2 + 16890455232*n^10*t^4 + 28905787008*n^9*l*t^4 + 19825283232*n^8*l^2*t^4 + 6098992128*n^7*l^3*t^4 + 665628480*n^6*l^4*t^4 + 2219732928*n^8*t^6 + 1742771520*n^7*l*t^6 + 420971040*n^6*l^2*t^6 + 83236104*n^6*t^8 + 708274409472*n^13 + 2951488737792*n^12*l + 4781134600704*n^11*l^2 + 4042210905216*n^10*l^3 + 1997473950720*n^9*l^4 + 600111294336*n^8*l^5 + 106826789376*n^7*l^6 + 9995332608*n^6*l^7 + 346934016*n^5*l^8 + 608599595520*n^11*t^2 + 1604789149824*n^10*l*t^2 + 1751708306304*n^9*l^2*t^2 + 986055743232*n^8*l^3*t^2 + 291623629824*n^7*l^4*t^2 + 41577995520*n^6*l^5*t^2 + 2125657728*n^5*l^6*t^2 + 174098865024*n^9*t^4 + 277246669248*n^8*l*t^4 + 170382991680*n^7*l^2*t^4 + 45313233408*n^6*l^3*t^4 + 4066108416*n^5*l^4*t^4 + 18040244544*n^7*t^6 + 12996554688*n^6*l*t^6 + 2481261984*n^5*l^2*t^6 + 471781296*n^5*t^8 + 8922898040832*n^12 + 30587291617536*n^11*l + 41857195172544*n^10*l^2 + 30490231222656*n^9*l^3 + 13174378857648*n^8*l^4 + 3487029341472*n^7*l^5 + 546520974480*n^6*l^6 + 44753570496*n^5*l^7 + 1361900304*n^4*l^8 + 5531764294080*n^10*t^2 + 13127905062144*n^9*l*t^2 + 12640675434912*n^8*l^2*t^2 + 6151556189088*n^7*l^3*t^2 + 1553367327264*n^6*l^4*t^2 + 187504572384*n^5*l^5*t^2 + 8089717536*n^4*l^6*t^2 + 1220531282352*n^8*t^4 + 1769205045312*n^7*l*t^4 + 951774019416*n^6*l^2*t^4 + 210994418448*n^5*l^3*t^4 + 14975596440*n^4*l^4*t^4 + 97015763664*n^6*t^6 + 60469544232*n^5*l*t^6 + 8846022024*n^4*l^2*t^6 + 1630452609*n^4*t^8 + 75589241757696*n^11 + 218553077167488*n^10*l + 255950714778048*n^9*l^2 + 161486171314272*n^8*l^3 + 60877520163216*n^7*l^4 + 14053773159504*n^6*l^5 + 1903648124448*n^5*l^6 + 132547923072*n^4*l^7 + 3379877280*n^3*l^8 + 36217339480512*n^9*t^2 + 76144262794848*n^8*l*t^2 + 63578275058880*n^7*l^2*t^2 + 26342749541952*n^6*l^3*t^2 + 5576453630784*n^5*l^4*t^2 + 553790063808*n^4*l^5*t^2 + 19177300800*n^3*l^6*t^2 + 6126003282096*n^7*t^4 + 7886470635072*n^6*l*t^4 + 3594029660928*n^5*l^2*t^4 + 636401063808*n^4*l^3*t^4 + 33970821552*n^3*l^4*t^4 + 358185450024*n^5*t^6 + 181811495808*n^4*l*t^6 + 19497446928*n^3*l^2*t^6 + 3512715210*n^3*t^8 + 455859904693248*n^10 + 1124780096320704*n^9*l + 1133869292283888*n^8*l^2 + 619606754967456*n^7*l^3 + 202363111660716*n^6*l^4 + 40121408419056*n^5*l^5 + 4576632301800*n^4*l^6 + 260012472768*n^3*l^7 + 5176261584*n^2*l^8 + 175573823737968*n^8*t^2 + 321199731158400*n^7*l*t^2 + 228449141094024*n^6*l^2*t^2 + 79076628573912*n^5*l^3*t^2 + 13667635630440*n^4*l^4*t^2 + 1070786344608*n^3*l^5*t^2 + 27604082016*n^2*l^6*t^2 + 22562925984180*n^6*t^4 + 24998400760968*n^5*l*t^4 + 9244739604654*n^4*l^2*t^4 + 1239421412304*n^3*l^3*t^4 + 46274797656*n^2*l^4*t^4 + 912177889164*n^4*t^6 + 352741754808*n^3*l*t^6 + 25900831800*n^2*l^2*t^6 + 4600401381*n^2*t^8 + 2021101661378304*n^9 + 4276026406744416*n^8*l + 3712656957542784*n^7*l^2 + 1748132800908120*n^6*l^3 + 488294385496200*n^5*l^4 + 81228782445984*n^4*l^5 + 7508674269360*n^3*l^6 + 326254583808*n^2*l^7 + 4470717888*n*l^8 + 638008291657728*n^7*t^2 + 995825797577496*n^6*l*t^2 + 591005893279608*n^5*l^2*t^2 + 166504649046480*n^4*l^3*t^2 + 22587081149808*n^3*l^4*t^2 + 1306048172256*n^2*l^5*t^2 + 22026676032*n*l^6*t^2 + 61368364509552*n^5*t^4 + 56100387070188*n^4*l*t^4 + 15916106512764*n^3*l^2*t^4 + 1498761011520*n^2*l^3*t^4 + 34586237952*n*l^4*t^4 + 1570093707744*n^3*t^6 + 425205914472*n^2*l*t^6 + 18933296688*n*l^2*t^6 + 3344154660*n*t^8 + 6707183368712832*n^8 + 12168203330239632*n^7*l + 9060183599904036*n^6*l^2 + 3635252948478168*n^5*l^3 + 850323140498205*n^4*l^4 + 114473757388176*n^3*l^5 + 8059957524792*n^2*l^6 + 238003266816*n*l^7 + 1666598976*l^8 + 1741187789034300*n^6*t^2 + 2267289319079376*n^5*l*t^2 + 1093117985064684*n^4*l^2*t^2 + 241122733249032*n^3*l^3*t^2 + 24088995887256*n^2*l^4*t^2 + 910992751776*n*l^5*t^2 + 7461994752*l^6*t^2 + 121957088416344*n^4*t^4 + 86860386054144*n^3*l*t^4 + 17472939479190*n^2*l^2*t^4 + 1018973039904*n*l^3*t^4 + 10868373216*l^4*t^4 + 1736452892124*n^2*t^6 + 288579462120*n*l*t^6 + 5827659840*l^2*t^6 + 1032336900*t^8 + 16799799140510112*n^7 + 26021603582384400*n^6*l + 16448794509596400*n^5*l^2 + 5516428991942268*n^4*l^3 + 1044380973570714*n^3*l^4 + 107174884061232*n^2*l^5 + 5123476792224*n*l^6 + 77033908224*l^7 + 3544531922677464*n^5*t^2 + 3744196756182432*n^4*l*t^2 + 1410505909266096*n^3*l^2*t^2 + 228813775873128*n^2*l^3*t^2 + 14973130544112*n*l^4*t^2 + 276820956864*l^5*t^2 + 171804358551024*n^3*t^4 + 87833963407788*n^2*l*t^4 + 11003016390624*n*l^2*t^4 + 296499841920*l^3*t^4 + 1108270568592*n*t^6 + 83949814800*l*t^6 + 31774212876691152*n^6 + 41616944902585728*n^5*l + 21934426997188872*n^4*l^2 + 5953492415332944*n^3*l^3 + 860996139066693*n^2*l^4 + 60166295368704*n*l^5 + 1469042985312*l^6 + 5294324681103708*n^4*t^2 + 4361307278867280*n^3*l*t^2 + 1205853138050724*n^2*l^2*t^2 + 128132805566232*n*l^3*t^2 + 4122171190656*l^4*t^2 + 161748720339444*n^2*t^4 + 51911034416496*n*l*t^4 + 3010146891768*l^2*t^4 + 308803926960*t^6 + 45045571874900544*n^5 + 49039933465201968*n^4*l + 20897687331256320*n^3*l^2 + 4340663159077764*n^2*l^3 + 429214358894076*n*l^4 + 15403907961792*l^5 + 5628487238984880*n^3*t^2 + 3395198967013800*n^2*l*t^2 + 613572674620752*n*l^2*t^2 + 32120325569232*l^3*t^2 + 90708228854064*n*t^4 + 13522164392880*l*t^4 + 47068053867824976*n^4 + 41349222035950032*n^3*l + 13493424006769428*n^2*l^2 + 1923558966835632*n*l^3 + 98298227593188*l^4 + 4030161890917104*n^2*t^2 + 1583949621730752*n*l*t^2 + 140685373421712*l^2*t^2 + 22761787217616*t^4 + 35154242907425856*n^3 + 23635604563293312*n^2*l + 5306819581545552*n*l^2 + 393288100836624*l^3 + 1741658896664064*n*t^2 + 334634562628704*l*t^2 + 17762526661543488*n^2 + 8223335139354048*n*l + 964194211011024*l^2 + 343031087220480*t^2 + 5447339205235200*n + 1319532002530560*l + 767771285299200
boundeps,88510464*n^16 + 429907968*n^15*l + 598800384*n^14*l^2 + 393136128*n^13*l^3 + 312415488*n^12*l^4 + 225921024*n^11*l^5 + 53012736*n^10*l^6 + 3773952*n^9*l^7 + 88510464*n^14*t^2 + 284497920*n^13*l*t^2 + 313850880*n^12*l^2*t^2 + 222985728*n^11*l^3*t^2 + 77156352*n^10*l^4*t^2 + 22401792*n^9*l^5*t^2 + 580608*n^8*l^6*t^2 + 33191424*n^12*t^4 + 61641216*n^11*l*t^4 + 38215296*n^10*l^2*t^4 + 18740736*n^9*l^3*t^4 + 2060352*n^8*l^4*t^4 + 5531904*n^10*t^6 + 4346496*n^9*l*t^6 + 1580544*n^8*l^2*t^6 + 345744*n^8*t^8 + 4956585984*n^15 + 17743638528*n^14*l + 20983818240*n^13*l^2 + 16348161024*n^12*l^3 + 13943388672*n^11*l^4 + 7146408960*n^10*l^5 + 1461392640*n^9*l^6 + 108470016*n^8*l^7 + 1492992*n^7*l^8 + 4052514816*n^13*t^2 + 11261601792*n^12*l*t^2 + 12244022784*n^11*l^2*t^2 + 7578505728*n^10*l^3*t^2 + 2686606848*n^9*l^4*t^2 + 578959488*n^8*l^5*t^2 + 19844352*n^7*l^6*t^2 + 1228082688*n^11*t^4 + 2102010624*n^10*l*t^4 + 1346978304*n^9*l^2*t^4 + 523869696*n^8*l^3*t^4 + 55956096*n^7*l^4*t^4 + 163981440*n^9*t^6 + 132427008*n^8*l*t^6 + 39570048*n^7*l^2*t^6 + 8199072*n^7*t^8 + 112366743552*n^14 + 317753081856*n^13*l + 357979769856*n^12*l^2 + 333853507584*n^11*l^3 + 255285787392*n^10*l^4 + 101364392448*n^9*l^5 + 18133009344*n^8*l^6 + 1362292992*n^7*l^7 + 31352832*n^6*l^8 + 83467173888*n^12*t^2 + 207730091520*n^11*l*t^2 + 211082243328*n^10*l^2*t^2 + 117914481792*n^9*l^3*t^2 + 38790497664*n^8*l^4*t^2 + 6471425664*n^7*l^5*t^2 + 259339968*n^6*l^6*t^2 + 20899251072*n^10*t^4 + 33221317248*n^9*l*t^4 + 20474578080*n^8*l^2*t^4 + 6392347776*n^7*l^3*t^4 + 610115616*n^6*l^4*t^4 + 2207286144*n^8*t^6 + 1717877952*n^7*l*t^6 + 408524256*n^6*l^2*t^6 + 83236104*n^6*t^8 + 1410595909632*n^13 + 3380614189056*n^12*l + 4085384638464*n^11*l^2 + 4133722281984*n^10*l^3 + 2647266013440*n^9*l^4 + 852308432640*n^8*l^5 + 133725024000*n^7*l^6 + 9817739136*n^6*l^7 + 273964032*n^5*l^8 + 1034878118400*n^11*t^2 + 2321403623424*n^10*l*t^2 + 2154932210304*n^9*l^2*t^2 + 1091964718080*n^8*l^3*t^2 + 313004252160*n^7*l^4*t^2 + 41578266816*n^6*l^5*t^2 + 1770128640*n^5*l^6*t^2 + 217647448704*n^9*t^4 + 318806099136*n^8*l*t^4 + 177680248128*n^7*l^2*t^4 + 44274425472*n^6*l^3*t^4 + 3536267328*n^5*l^4*t^4 + 17670397248*n^7*t^6 + 12443561856*n^6*l*t^6 + 2298116448*n^5*l^2*t^6 + 471781296*n^5*t^8 + 11147794841088*n^12 + 25046360745984*n^11*l + 34554298279680*n^10*l^2 + 33620670694656*n^9*l^3 + 17697620257056*n^8*l^4 + 4730009774976*n^7*l^5 + 649916727984*n^6*l^6 + 44778922848*n^5*l^7 + 1286212608*n^4*l^8 + 8622166947840*n^10*t^2 + 17384916055680*n^9*l*t^2 + 14627052574272*n^8*l^2*t^2 + 6619169900448*n^7*l^3*t^2 + 1586440162368*n^6*l^4*t^2 + 171066180528*n^5*l^5*t^2 + 6985324656*n^4*l^6*t^2 + 1549891860192*n^8*t^4 + 2043505128672*n^7*l*t^4 + 975377949336*n^6*l^2*t^4 + 190580785920*n^5*l^3*t^4 + 12012776820*n^4*l^4*t^4 + 92472306480*n^6*t^6 + 55530076104*n^5*l*t^6 + 7749879480*n^4*l^2*t^6 + 1630452609*n^4*t^8 + 59922113154048*n^11 + 144572791352832*n^10*l + 220124876085504*n^9*l^2 + 188438208342912*n^8*l^3 + 81409212606528*n^7*l^4 + 18234533687616*n^6*l^5 + 2174273614224*n^5*l^6 + 134154153072*n^4*l^7 + 3487722624*n^3*l^8 + 50855716679040*n^9*t^2 + 92056947058944*n^8*l*t^2 + 69799794916896*n^7*l^2*t^2 + 27416405117088*n^6*l^3*t^2 + 5343392085984*n^5*l^4*t^2 + 470090283048*n^4*l^5*t^2 + 16312899744*n^3*l^6*t^2 + 7939273265568*n^7*t^4 + 9086736483792*n^6*l*t^4 + 3535963355232*n^5*l^2*t^4 + 526532708736*n^4*l^3*t^4 + 24630649992*n^3*l^4*t^4 + 328031228808*n^5*t^6 + 158549064336*n^4*l*t^6 + 16087300272*n^3*l^2*t^6 + 3512715210*n^3*t^8 + 236494541788416*n^10 + 691877028812544*n^9*l + 1047379982675328*n^8*l^2 + 750885936145920*n^7*l^3 + 266523610757472*n^6*l^4 + 49947398563680*n^5*l^5 + 5063059209060*n^4*l^6 + 264080979648*n^3*l^7 + 5431971456*n^2*l^8 + 218397997096704*n^8*t^2 + 355956869576736*n^7*l*t^2 + 240100503523056*n^6*l^2*t^2 + 79040215731384*n^5*l^3*t^2 + 12255923277432*n^4*l^4*t^2 + 860069160288*n^3*l^5*t^2 + 21929630256*n^2*l^6*t^2 + 29806797268872*n^6*t^4 + 28321706548440*n^5*l*t^4 + 8565144339582*n^4*l^2*t^4 + 931671093600*n^3*l^3*t^4 + 29928044772*n^2*l^4*t^4 + 793559583720*n^4*t^6 + 289973379960*n^3*l*t^6 + 20092744296*n^2*l^2*t^6 + 4600401381*n^2*t^8 + 764905900817664*n^9 + 2740581848475648*n^8*l + 3695818826861568*n^7*l^2 + 2166402396869568*n^6*l^3 + 629651847035088*n^5*l^4 + 97418706222672*n^4*l^5 + 8089597513368*n^3*l^6 + 329003211888*n^2*l^7 + 4467778560*n*l^8 + 694694422344672*n^7*t^2 + 1022996523246336*n^6*l*t^2 + 598440567122136*n^5*l^2*t^2 + 158941985716656*n^4*l^3*t^2 + 19087106670576*n^3*l^4*t^2 + 998492079240*n^2*l^5*t^2 + 15532534080*n*l^6*t^2 + 81860694676920*n^5*t^4 + 61406532490788*n^4*l*t^4 + 13683404601468*n^3*l^2*t^4 + 1017951282432*n^2*l^3*t^4 + 19848518640*n*l^4*t^4 + 1286022155544*n^3*t^6 + 327825621432*n^2*l*t^6 + 13803806448*n*l^2*t^6 + 3344154660*n*t^8 + 2283881094868752*n^8 + 8643737681339040*n^7*l + 9635000160044952*n^6*l^2 + 4553668411374888*n^5*l^3 + 1070582431974849*n^4*l^4 + 132814825585056*n^3*l^5 + 8478851338692*n^2*l^6 + 234512978112*n*l^7 + 1481421312*l^8 + 1655673017642928*n^6*t^2 + 2193468330467232*n^5*l*t^2 + 1069830380419344*n^4*l^2*t^2 + 219614160179304*n^3*l^3*t^2 + 19401845296968*n^2*l^4*t^2 + 658975202784*n*l^5*t^2 + 4455995328*l^6*t^2 + 161610525495756*n^4*t^4 + 90308854362816*n^3*l*t^4 + 13804651022886*n^2*l^2*t^4 + 624671165664*n*l^3*t^4 + 5556088656*l^4*t^4 + 1330970350824*n^2*t^6 + 207966577320*n*l*t^6 + 3992394240*l^2*t^6 + 1032336900*t^8 + 6386219347057344*n^7 + 20876810916355632*n^6*l + 18459177340019976*n^5*l^2 + 6926769567320004*n^4*l^3 + 1282970006316378*n^3*l^4 + 120721185310320*n^2*l^5 + 5260851647856*n*l^6 + 72322165440*l^7 + 2975635099021392*n^5*t^2 + 3467992952338632*n^4*l*t^2 + 1336430532281976*n^3*l^2*t^2 + 199788708279528*n^2*l^3*t^2 + 11604972682800*n*l^4*t^2 + 186656253984*l^5*t^2 + 221802103894032*n^3*t^4 + 85565488190868*n^2*l*t^4 + 7955822870496*n*l^2*t^4 + 164865121920*l^3*t^4 + 792207758592*n*t^6 + 56420830800*l*t^6 + 15104264175571104*n^6 + 37533305021122512*n^5*l + 25666024237600716*n^4*l^2 + 7450312402893456*n^3*l^3 + 1032450440657157*n^2*l^4 + 65961986586048*n*l^5 + 1464319240272*l^6 + 4022208727174368*n^4*t^2 + 3921959130688656*n^3*l*t^2 + 1108743489829296*n^2*l^2*t^2 + 108184078388376*n*l^3*t^2 + 3084020069184*l^4*t^2 + 199683872967204*n^2*t^4 + 46974620174256*n*l*t^4 + 1995496646328*l^2*t^4 + 205570236960*t^6 + 27318270548468736*n^5 + 49018959536500944*n^4*l + 25230365079992064*n^3*l^2 + 5392071738224964*n^2*l^3 + 502785776328444*n*l^4 + 16447139481024*l^5 + 4005752727097008*n^3*t^2 + 2995186182059592*n^2*l*t^2 + 550089603181728*n*l^2*t^2 + 26445235088592*l^3*t^2 + 105515755521264*n*t^4 + 11331699601680*l*t^4 + 35600786963144208*n^4 + 45063260616881232*n^3*l + 16659898475546484*n^2*l^2 + 2365029645065136*n*l^3 + 112525512105636*l^4 + 2786882619133008*n^2*t^2 + 1381279721204160*n*l*t^2 + 123799892467968*l^2*t^2 + 24717221825616*t^4 + 32032384113729600*n^3 + 27645663663616896*n^2*l + 6649357368377808*n*l^2 + 477364708839312*l^3 + 1206748829296512*n*t^2 + 290259830454624*l*t^2 + 18833334765860160*n^2 + 10176444359250624*n*l + 1217448499582224*l^2 + 243183354477120*t^2 + 6514183906094592*n + 1705031790868224*l + 1007505087353856


==> anc/geq3_pl_geq6.csv <==
A,(4*n^2*d + 4*n*d*l + d*l^2 + 4*n*d*λ + 2*d*l*λ + d*λ^2 - 12*n^2 + 8*n*d - 12*n*l + 5*d*l - 2*l^2 - 8*n*λ + 5*d*λ - 4*l*λ - 2*λ^2 - 16*n - 2*d - 14*l - 10*λ + 8)/(4*n^2*d + 2*n*d^2 + 4*n*d*l - 8*n^2 + 8*n*d + 4*d^2 - 8*n*l + 8*d*l - 24*n - 16*l - 16)
B,(4*n^2 + 4*n*l + l^2 + 4*n*λ + 2*l*λ + λ^2 - 6*n - 3*l - 3*λ + 2)/(4*n^2*d + 2*n*d^2 + 4*n*d*l - 8*n^2 + 8*n*d + 4*d^2 - 8*n*l + 8*d*l - 24*n - 16*l - 16)
N,1
d_0,6
l_0,3
r_N,(d*l^3 + 3*d*l^2*λ + 3*d*l*λ^2 + d*λ^3 + 8*d*l^2 - 2*l^3 + 16*d*l*λ - 6*l^2*λ + 8*d*λ^2 - 6*l*λ^2 - 2*λ^3 + 15*d*l - 16*l^2 + 15*d*λ - 32*l*λ - 16*λ^2 - 8*d - 38*l - 22*λ + 24)/(4*d^2*l + 8*d*l^2 + 4*d^2*λ + 8*d*l*λ + 12*d^2 + 24*d*l - 16*l^2 - 16*l*λ - 64*l - 16*λ - 48)
rtilde,(40*n^3*d + 12*n^2*d^2 + 40*n^2*d*l + 12*n*d^2*l + 10*n*d*l^2 + 3*d^2*l^2 + 40*n^2*d*λ + 12*n*d^2*λ + 20*n*d*l*λ + 6*d^2*l*λ + 10*n*d*λ^2 + 3*d^2*λ^2 - 80*n^3 + 16*n^2*d - 4*n*d^2 - 80*n^2*l + 6*n*d*l + 3*d^2*l - 20*n*l^2 + 4*d*l^2 - 80*n^2*λ + 26*n*d*λ + 3*d^2*λ - 40*n*l*λ + 8*d*l*λ - 20*n*λ^2 + 4*d*λ^2 + 80*n^2 + 16*n*d - 22*d^2 - 20*n*l - 4*d*l - 20*l^2 - 100*n*λ + 4*d*λ - 40*l*λ - 20*λ^2 + 280*n + 16*d + 60*l - 20*λ + 120)/(40*n^3*d + 32*n^2*d^2 + 6*n*d^3 + 40*n^2*d*l + 12*n*d^2*l - 80*n^3 + 16*n^2*d + 40*n*d^2 + 6*d^3 - 80*n^2*l + 56*n*d*l + 12*d^2*l - 160*n^2 - 64*n*d + 8*d^2 - 160*n*l + 16*d*l - 80*n - 40*d - 80*l)
delta_N,(14*d^2*l + 28*d*l^2 + 14*d^2*λ + 28*d*l*λ + 18*d^2 - 28*d*l - 160*l^2 - 64*d*λ - 160*l*λ - 352*d - 1040*l - 240*λ - 720)/(3*d^2*l^3 + 9*d^2*l^2*λ + 9*d^2*l*λ^2 + 3*d^2*λ^3 + 24*d^2*l^2 + 14*d*l^3 + 48*d^2*l*λ + 42*d*l^2*λ + 24*d^2*λ^2 + 42*d*l*λ^2 + 14*d*λ^3 + 31*d^2*l + 84*d*l^2 - 40*l^3 + 31*d^2*λ + 196*d*l*λ - 120*l^2*λ + 112*d*λ^2 - 120*l*λ^2 - 40*λ^3 - 42*d^2 + 214*d*l - 160*l^2 + 298*d*λ - 480*l*λ - 320*λ^2 + 264*d + 280*l - 200*λ + 1200)
C,(1600*n^6*d + 1760*n^5*d^2 + 624*n^4*d^3 + 72*n^3*d^4 + 3200*n^5*d*l + 2720*n^4*d^2*l + 768*n^3*d^3*l + 72*n^2*d^4*l + 2000*n^4*d*l^2 + 1400*n^3*d^2*l^2 + 300*n^2*d^3*l^2 + 18*n*d^4*l^2 + 400*n^3*d*l^3 + 240*n^2*d^2*l^3 + 36*n*d^3*l^3 + 1600*n^5*d*λ + 1760*n^4*d^2*λ + 624*n^3*d^3*λ + 72*n^2*d^4*λ + 2400*n^4*d*l*λ + 1840*n^3*d^2*l*λ + 456*n^2*d^3*l*λ + 36*n*d^4*l*λ + 800*n^3*d*l^2*λ + 480*n^2*d^2*l^2*λ + 72*n*d^3*l^2*λ + 400*n^4*d*λ^2 + 440*n^3*d^2*λ^2 + 156*n^2*d^3*λ^2 + 18*n*d^4*λ^2 + 400*n^3*d*l*λ^2 + 240*n^2*d^2*l*λ^2 + 36*n*d^3*l*λ^2 - 3200*n^6 + 480*n^5*d + 1712*n^4*d^2 + 264*n^3*d^3 - 36*n^2*d^4 - 6400*n^5*l + 3760*n^4*d*l + 3704*n^3*d^2*l + 660*n^2*d^3*l + 18*n*d^4*l - 4000*n^4*l^2 + 4000*n^3*d*l^2 + 2480*n^2*d^2*l^2 + 336*n*d^3*l^2 + 18*d^4*l^2 - 800*n^3*l^3 + 1120*n^2*d*l^3 + 528*n*d^2*l^3 + 36*d^3*l^3 - 3200*n^5*λ + 1680*n^4*d*λ + 3032*n^3*d^2*λ + 732*n^2*d^3*λ + 18*n*d^4*λ - 4800*n^4*l*λ + 4720*n^3*d*l*λ + 3568*n^2*d^2*l*λ + 636*n*d^3*l*λ + 36*d^4*l*λ - 1600*n^3*l^2*λ + 2240*n^2*d*l^2*λ + 1056*n*d^2*l^2*λ + 72*d^3*l^2*λ - 800*n^4*λ^2 + 720*n^3*d*λ^2 + 1088*n^2*d^2*λ^2 + 300*n*d^3*λ^2 + 18*d^4*λ^2 - 800*n^3*l*λ^2 + 1120*n^2*d*l*λ^2 + 528*n*d^2*l*λ^2 + 36*d^3*l*λ^2 - 8000*n^5 - 6720*n^4*d - 2896*n^3*d^2 - 912*n^2*d^3 - 72*n*d^4 - 18400*n^4*l - 8080*n^3*d*l - 2048*n^2*d^2*l - 468*n*d^3*l - 54*d^4*l - 13600*n^3*l^2 - 960*n^2*d*l^2 + 256*n*d^2*l^2 + 36*d^3*l^2 - 3200*n^2*l^3 + 800*n*d*l^3 + 288*d^2*l^3 - 10400*n^4*λ - 5360*n^3*d*λ - 512*n^2*d^2*λ - 324*n*d^3*λ - 54*d^4*λ - 16800*n^3*l*λ - 1760*n^2*d*l*λ + 944*n*d^2*l*λ + 180*d^3*l*λ - 6400*n^2*l^2*λ + 1600*n*d*l^2*λ + 576*d^2*l^2*λ - 3200*n^3*λ^2 - 800*n^2*d*λ^2 + 688*n*d^2*λ^2 + 144*d^3*λ^2 - 3200*n^2*l*λ^2 + 800*n*d*l*λ^2 + 288*d^2*l*λ^2 + 1600*n^4 - 1440*n^3*d - 1792*n^2*d^2 - 264*n*d^3 + 36*d^4 - 4800*n^3*l - 7520*n^2*d*l - 2576*n*d^2*l - 360*d^3*l - 10400*n^2*l^2 - 4000*n*d*l^2 - 824*d^2*l^2 - 4000*n*l^3 + 80*d*l^3 - 6400*n^3*λ - 5280*n^2*d*λ - 1904*n*d^2*λ - 432*d^3*λ - 14400*n^2*l*λ - 5920*n*d*l*λ - 784*d^2*l*λ - 8000*n*l^2*λ + 160*d*l^2*λ - 4000*n^2*λ^2 - 1920*n*d*λ^2 + 40*d^2*λ^2 - 4000*n*l*λ^2 + 80*d*l*λ^2 + 11200*n^3 + 6720*n^2*d + 1136*n*d^2 + 288*d^3 + 16800*n^2*l + 3680*n*d*l + 456*d^2*l + 4000*n*l^2 - 1040*d*l^2 - 1600*l^3 + 5600*n^2*λ + 2560*n*d*λ - 120*d^2*λ + 2400*n*l*λ - 1840*d*l*λ - 3200*l^2*λ - 1600*n*λ^2 - 800*d*λ^2 - 1600*l*λ^2 + 1600*n^2 + 960*n*d + 80*d^2 + 6400*n*l + 2560*d*l + 4800*l^2 + 4800*n*λ + 2400*d*λ + 4800*l*λ - 3200*n - 1600*d - 3200*l)/(1600*n^6*d^2 + 960*n^5*d^3 + 144*n^4*d^4 + 3200*n^5*d^2*l + 1920*n^4*d^3*l + 288*n^3*d^4*l + 2400*n^4*d^2*l^2 + 1440*n^3*d^3*l^2 + 216*n^2*d^4*l^2 + 800*n^3*d^2*l^3 + 480*n^2*d^3*l^3 + 72*n*d^4*l^3 + 100*n^2*d^2*l^4 + 60*n*d^3*l^4 + 9*d^4*l^4 + 3200*n^5*d^2*λ + 1920*n^4*d^3*λ + 288*n^3*d^4*λ + 4800*n^4*d^2*l*λ + 2880*n^3*d^3*l*λ + 432*n^2*d^4*l*λ + 2400*n^3*d^2*l^2*λ + 1440*n^2*d^3*l^2*λ + 216*n*d^4*l^2*λ + 400*n^2*d^2*l^3*λ + 240*n*d^3*l^3*λ + 36*d^4*l^3*λ + 2400*n^4*d^2*λ^2 + 1440*n^3*d^3*λ^2 + 216*n^2*d^4*λ^2 + 2400*n^3*d^2*l*λ^2 + 1440*n^2*d^3*l*λ^2 + 216*n*d^4*l*λ^2 + 600*n^2*d^2*l^2*λ^2 + 360*n*d^3*l^2*λ^2 + 54*d^4*l^2*λ^2 + 800*n^3*d^2*λ^3 + 480*n^2*d^3*λ^3 + 72*n*d^4*λ^3 + 400*n^2*d^2*l*λ^3 + 240*n*d^3*l*λ^3 + 36*d^4*l*λ^3 + 100*n^2*d^2*λ^4 + 60*n*d^3*λ^4 + 9*d^4*λ^4 - 6400*n^6*d + 4160*n^5*d^2 + 2464*n^4*d^3 + 192*n^3*d^4 - 12800*n^5*d*l + 5920*n^4*d^2*l + 4288*n^3*d^3*l + 408*n^2*d^4*l - 9600*n^4*d*l^2 + 3040*n^3*d^2*l^2 + 2656*n^2*d^3*l^2 + 264*n*d^4*l^2 - 3200*n^3*d*l^3 + 680*n^2*d^2*l^3 + 672*n*d^3*l^3 + 54*d^4*l^3 - 400*n^2*d*l^4 + 60*n*d^2*l^4 + 54*d^3*l^4 - 12800*n^5*d*λ + 7520*n^4*d^2*λ + 4768*n^3*d^3*λ + 408*n^2*d^4*λ - 19200*n^4*d*l*λ + 7680*n^3*d^2*l*λ + 5792*n^2*d^3*l*λ + 528*n*d^4*l*λ - 9600*n^3*d*l^2*λ + 2440*n^2*d^2*l^2*λ + 2136*n*d^3*l^2*λ + 162*d^4*l^2*λ - 1600*n^2*d*l^3*λ + 240*n*d^2*l^3*λ + 216*d^3*l^3*λ - 9600*n^4*d*λ^2 + 4640*n^3*d^2*λ^2 + 3136*n^2*d^3*λ^2 + 264*n*d^4*λ^2 - 9600*n^3*d*l*λ^2 + 2840*n^2*d^2*l*λ^2 + 2256*n*d^3*l*λ^2 + 162*d^4*l*λ^2 - 2400*n^2*d*l^2*λ^2 + 360*n*d^2*l^2*λ^2 + 324*d^3*l^2*λ^2 - 3200*n^3*d*λ^3 + 1080*n^2*d^2*λ^3 + 792*n*d^3*λ^3 + 54*d^4*λ^3 - 1600*n^2*d*l*λ^3 + 240*n*d^2*l*λ^3 + 216*d^3*l*λ^3 - 400*n^2*d*λ^4 + 60*n*d^2*λ^4 + 54*d^3*λ^4 + 6400*n^6 - 15360*n^5*d + 7296*n^4*d^2 + 544*n^3*d^3 - 512*n^2*d^4 + 12800*n^5*l - 30720*n^4*d*l + 4992*n^3*d^2*l + 1648*n^2*d^3*l - 432*n*d^4*l + 9600*n^4*l^2 - 23040*n^3*d*l^2 - 476*n^2*d^2*l^2 + 1020*n*d^3*l^2 - 63*d^4*l^2 + 3200*n^3*l^3 - 7680*n^2*d*l^3 - 872*n*d^2*l^3 + 216*d^3*l^3 + 400*n^2*l^4 - 960*n*d*l^4 - 124*d^2*l^4 + 12800*n^5*λ - 40320*n^4*d*λ + 7552*n^3*d^2*λ + 2400*n^2*d^3*λ - 432*n*d^4*λ + 19200*n^4*l*λ - 55680*n^3*d*l*λ + 408*n^2*d^2*l*λ + 2832*n*d^3*l*λ - 126*d^4*l*λ + 9600*n^3*l^2*λ - 25440*n^2*d*l^2*λ - 2376*n*d^2*l^2*λ + 756*d^3*l^2*λ + 1600*n^2*l^3*λ - 3840*n*d*l^3*λ - 496*d^2*l^3*λ + 9600*n^4*λ^2 - 32640*n^3*d*λ^2 + 1284*n^2*d^2*λ^2 + 1812*n*d^3*λ^2 - 63*d^4*λ^2 + 9600*n^3*l*λ^2 - 27840*n^2*d*l*λ^2 - 2136*n*d^2*l*λ^2 + 864*d^3*l*λ^2 + 2400*n^2*l^2*λ^2 - 5760*n*d*l^2*λ^2 - 744*d^2*l^2*λ^2 + 3200*n^3*λ^3 - 10080*n^2*d*λ^3 - 632*n*d^2*λ^3 + 324*d^3*λ^3 + 1600*n^2*l*λ^3 - 3840*n*d*l*λ^3 - 496*d^2*l*λ^3 + 400*n^2*λ^4 - 960*n*d*λ^4 - 124*d^2*λ^4 + 6400*n^5 + 12800*n^4*d + 19904*n^3*d^2 - 2320*n^2*d^3 - 384*n*d^4 + 22400*n^4*l + 2560*n^3*d*l + 16592*n^2*d^2*l - 232*n*d^3*l - 372*d^4*l + 22400*n^3*l^2 - 6800*n^2*d*l^2 + 3164*n*d^2*l^2 + 14*d^3*l^2 + 8800*n^2*l^3 - 3520*n*d*l^3 - 248*d^2*l^3 + 1200*n*l^4 - 440*d*l^4 + 35200*n^4*λ - 23680*n^3*d*λ + 17648*n^2*d^2*λ - 904*n*d^3*λ - 372*d^4*λ + 57600*n^3*l*λ - 37440*n^2*d*l*λ + 3624*n*d^2*l*λ + 232*d^3*l*λ + 29600*n^2*l^2*λ - 16320*n*d*l^2*λ - 1240*d^2*l^2*λ + 4800*n*l^3*λ - 1760*d*l^3*λ + 35200*n^3*λ^2 - 33840*n^2*d*λ^2 + 1180*n*d^2*λ^2 + 218*d^3*λ^2 + 32800*n^2*l*λ^2 - 22080*n*d*l*λ^2 - 1736*d^2*l*λ^2 + 7200*n*l^2*λ^2 - 2640*d*l^2*λ^2 + 12000*n^2*λ^3 - 9280*n*d*λ^3 - 744*d^2*λ^3 + 4800*n*l*λ^3 - 1760*d*l*λ^3 + 1200*n*λ^4 - 440*d*λ^4 - 51200*n^4 + 64640*n^3*d + 19712*n^2*d^2 - 3952*n*d^3 + 308*d^4 - 51200*n^3*l + 43040*n^2*d*l + 18544*n*d^2*l - 364*d^3*l - 7600*n^2*l^2 + 8640*n*d*l^2 + 3908*d^2*l^2 + 4000*n*l^3 + 800*l^4 - 25600*n^3*λ + 25440*n^2*d*λ + 24336*n*d^2*λ - 1092*d^3*λ + 20000*n^2*l*λ + 4800*n*d*l*λ + 6360*d^2*l*λ + 21600*n*l^2*λ - 2640*d*l^2*λ + 3200*l^3*λ + 34000*n^2*λ^2 - 11520*n*d*λ^2 + 2676*d^2*λ^2 + 31200*n*l*λ^2 - 5280*d*l*λ^2 + 4800*l^2*λ^2 + 13600*n*λ^3 - 2640*d*λ^3 + 3200*l*λ^3 + 800*λ^4 - 70400*n^3 + 77440*n^2*d - 3424*n*d^2 - 2160*d^3 - 108800*n^2*l + 28480*n*d*l + 3360*d^2*l - 35600*n*l^2 + 3560*d*l^2 - 1600*l^3 - 147200*n^2*λ + 24000*n*d*λ + 9152*d^2*λ - 55200*n*l*λ + 5760*d*l*λ + 1600*l^2*λ - 400*n*λ^2 - 1320*d*λ^2 + 8000*l*λ^2 + 4800*λ^3 + 68800*n^2 + 54400*n*d - 9072*d^2 - 28800*n*l + 8080*d*l - 15200*l^2 - 131200*n*λ + 5040*d*λ - 36800*l*λ - 8800*λ^2 + 136000*n + 16960*d + 19200*l - 32000*λ + 48000)
epsilon,(800*n^5*d^2 + 640*n^4*d^3 + 120*n^3*d^4 + 1600*n^4*d^2*l + 880*n^3*d^3*l + 120*n^2*d^4*l + 1000*n^3*d^2*l^2 + 400*n^2*d^3*l^2 + 30*n*d^4*l^2 + 200*n^2*d^2*l^3 + 60*n*d^3*l^3 + 800*n^4*d^2*λ + 640*n^3*d^3*λ + 120*n^2*d^4*λ + 1200*n^3*d^2*l*λ + 560*n^2*d^3*l*λ + 60*n*d^4*l*λ + 400*n^2*d^2*l^2*λ + 120*n*d^3*l^2*λ + 200*n^3*d^2*λ^2 + 160*n^2*d^3*λ^2 + 30*n*d^4*λ^2 + 200*n^2*d^2*l*λ^2 + 60*n*d^3*l*λ^2 - 8800*n^5*d - 4560*n^4*d^2 - 216*n^3*d^3 + 44*n^2*d^4 - 14400*n^4*d*l - 4200*n^3*d^2*l + 216*n^2*d^3*l + 126*n*d^4*l - 7200*n^3*d*l^2 - 960*n^2*d^2*l^2 + 420*n*d^3*l^2 + 42*d^4*l^2 - 1200*n^2*d*l^3 + 120*n*d^2*l^3 + 84*d^3*l^3 - 8000*n^4*d*λ - 3640*n^3*d^2*λ + 208*n^2*d^3*λ + 126*n*d^4*λ - 9600*n^3*d*l*λ - 1320*n^2*d^2*l*λ + 588*n*d^3*l*λ + 84*d^4*l*λ - 2400*n^2*d*l^2*λ + 240*n*d^2*l^2*λ + 168*d^3*l^2*λ - 1600*n^3*d*λ^2 - 520*n^2*d^2*λ^2 + 168*n*d^3*λ^2 + 42*d^4*λ^2 - 1200*n^2*d*l*λ^2 + 120*n*d^2*l*λ^2 + 84*d^3*l*λ^2 + 8000*n^5 - 23680*n^4*d - 12224*n^3*d^2 - 1400*n^2*d^3 - 192*n*d^4 + 14400*n^4*l - 34720*n^3*d*l - 14152*n^2*d^2*l - 2152*n*d^3*l - 30*d^4*l + 8800*n^3*l^2 - 16640*n^2*d*l^2 - 6064*n*d^2*l^2 - 196*d^3*l^2 + 1600*n^2*l^3 - 2880*n*d*l^3 - 368*d^2*l^3 + 12800*n^4*λ - 22080*n^3*d*λ - 13736*n^2*d^2*λ - 1576*n*d^3*λ - 30*d^4*λ + 14400*n^3*l*λ - 26000*n^2*d*l*λ - 7896*n*d^2*l*λ - 332*d^3*l*λ + 3200*n^2*l^2*λ - 5760*n*d*l^2*λ - 736*d^2*l^2*λ + 2400*n^3*λ^2 - 4400*n^2*d*λ^2 - 2216*n*d^2*λ^2 - 136*d^3*λ^2 + 1600*n^2*l*λ^2 - 2880*n*d*l*λ^2 - 368*d^2*l*λ^2 + 6400*n^4 - 23680*n^3*d + 1056*n^2*d^2 + 2016*n*d^3 - 140*d^4 + 24800*n^3*l - 13840*n^2*d*l - 1272*n*d^2*l - 1056*d^3*l + 24000*n^2*l^2 - 5040*n*d*l^2 - 2904*d^2*l^2 + 4800*n*l^3 - 1200*d*l^3 + 53600*n^3*λ - 11120*n^2*d*λ - 9992*n*d^2*λ - 712*d^3*λ + 52800*n^2*l*λ - 15840*n*d*l*λ - 4032*d^2*l*λ + 9600*n*l^2*λ - 2400*d*l^2*λ + 9600*n^2*λ^2 - 2480*n*d*λ^2 - 1256*d^2*λ^2 + 4800*n*l*λ^2 - 1200*d*l*λ^2 - 76800*n^3 - 39040*n^2*d + 11616*n*d^2 + 2704*d^3 - 49600*n^2*l - 80*n*d*l + 6168*d^2*l + 10400*n*l^2 + 2000*d*l^2 + 3200*l^3 + 73600*n^2*λ + 6480*n*d*λ - 1416*d^2*λ + 57600*n*l*λ - 880*d*l*λ + 6400*l^2*λ + 12000*n*λ^2 + 320*d*λ^2 + 3200*l*λ^2 - 169600*n^2 - 48160*n*d + 4656*d^2 - 106400*n*l - 4640*d*l - 4800*l^2 + 37600*n*λ + 3520*d*λ + 19200*l*λ + 4800*λ^2 - 123200*n - 17920*d - 46400*l + 4800*λ - 28800)/(1600*n^6*d^2 + 960*n^5*d^3 + 144*n^4*d^4 + 3200*n^5*d^2*l + 1920*n^4*d^3*l + 288*n^3*d^4*l + 2400*n^4*d^2*l^2 + 1440*n^3*d^3*l^2 + 216*n^2*d^4*l^2 + 800*n^3*d^2*l^3 + 480*n^2*d^3*l^3 + 72*n*d^4*l^3 + 100*n^2*d^2*l^4 + 60*n*d^3*l^4 + 9*d^4*l^4 + 3200*n^5*d^2*λ + 1920*n^4*d^3*λ + 288*n^3*d^4*λ + 4800*n^4*d^2*l*λ + 2880*n^3*d^3*l*λ + 432*n^2*d^4*l*λ + 2400*n^3*d^2*l^2*λ + 1440*n^2*d^3*l^2*λ + 216*n*d^4*l^2*λ + 400*n^2*d^2*l^3*λ + 240*n*d^3*l^3*λ + 36*d^4*l^3*λ + 2400*n^4*d^2*λ^2 + 1440*n^3*d^3*λ^2 + 216*n^2*d^4*λ^2 + 2400*n^3*d^2*l*λ^2 + 1440*n^2*d^3*l*λ^2 + 216*n*d^4*l*λ^2 + 600*n^2*d^2*l^2*λ^2 + 360*n*d^3*l^2*λ^2 + 54*d^4*l^2*λ^2 + 800*n^3*d^2*λ^3 + 480*n^2*d^3*λ^3 + 72*n*d^4*λ^3 + 400*n^2*d^2*l*λ^3 + 240*n*d^3*l*λ^3 + 36*d^4*l*λ^3 + 100*n^2*d^2*λ^4 + 60*n*d^3*λ^4 + 9*d^4*λ^4 - 6400*n^6*d + 4160*n^5*d^2 + 2464*n^4*d^3 + 192*n^3*d^4 - 12800*n^5*d*l + 5920*n^4*d^2*l + 4288*n^3*d^3*l + 408*n^2*d^4*l - 9600*n^4*d*l^2 + 3040*n^3*d^2*l^2 + 2656*n^2*d^3*l^2 + 264*n*d^4*l^2 - 3200*n^3*d*l^3 + 680*n^2*d^2*l^3 + 672*n*d^3*l^3 + 54*d^4*l^3 - 400*n^2*d*l^4 + 60*n*d^2*l^4 + 54*d^3*l^4 - 12800*n^5*d*λ + 7520*n^4*d^2*λ + 4768*n^3*d^3*λ + 408*n^2*d^4*λ - 19200*n^4*d*l*λ + 7680*n^3*d^2*l*λ + 5792*n^2*d^3*l*λ + 528*n*d^4*l*λ - 9600*n^3*d*l^2*λ + 2440*n^2*d^2*l^2*λ + 2136*n*d^3*l^2*λ + 162*d^4*l^2*λ - 1600*n^2*d*l^3*λ + 240*n*d^2*l^3*λ + 216*d^3*l^3*λ - 9600*n^4*d*λ^2 + 4640*n^3*d^2*λ^2 + 3136*n^2*d^3*λ^2 + 264*n*d^4*λ^2 - 9600*n^3*d*l*λ^2 + 2840*n^2*d^2*l*λ^2 + 2256*n*d^3*l*λ^2 + 162*d^4*l*λ^2 - 2400*n^2*d*l^2*λ^2 + 360*n*d^2*l^2*λ^2 + 324*d^3*l^2*λ^2 - 3200*n^3*d*λ^3 + 1080*n^2*d^2*λ^3 + 792*n*d^3*λ^3 + 54*d^4*λ^3 - 1600*n^2*d*l*λ^3 + 240*n*d^2*l*λ^3 + 216*d^3*l*λ^3 - 400*n^2*d*λ^4 + 60*n*d^2*λ^4 + 54*d^3*λ^4 + 6400*n^6 - 15360*n^5*d + 7296*n^4*d^2 + 544*n^3*d^3 - 512*n^2*d^4 + 12800*n^5*l - 30720*n^4*d*l + 4992*n^3*d^2*l + 1648*n^2*d^3*l - 432*n*d^4*l + 9600*n^4*l^2 - 23040*n^3*d*l^2 - 476*n^2*d^2*l^2 + 1020*n*d^3*l^2 - 63*d^4*l^2 + 3200*n^3*l^3 - 7680*n^2*d*l^3 - 872*n*d^2*l^3 + 216*d^3*l^3 + 400*n^2*l^4 - 960*n*d*l^4 - 124*d^2*l^4 + 12800*n^5*λ - 40320*n^4*d*λ + 7552*n^3*d^2*λ + 2400*n^2*d^3*λ - 432*n*d^4*λ + 19200*n^4*l*λ - 55680*n^3*d*l*λ + 408*n^2*d^2*l*λ + 2832*n*d^3*l*λ - 126*d^4*l*λ + 9600*n^3*l^2*λ - 25440*n^2*d*l^2*λ - 2376*n*d^2*l^2*λ + 756*d^3*l^2*λ + 1600*n^2*l^3*λ - 3840*n*d*l^3*λ - 496*d^2*l^3*λ + 9600*n^4*λ^2 - 32640*n^3*d*λ^2 + 1284*n^2*d^2*λ^2 + 1812*n*d^3*λ^2 - 63*d^4*λ^2 + 9600*n^3*l*λ^2 - 27840*n^2*d*l*λ^2 - 2136*n*d^2*l*λ^2 + 864*d^3*l*λ^2 + 2400*n^2*l^2*λ^2 - 5760*n*d*l^2*λ^2 - 744*d^2*l^2*λ^2 + 3200*n^3*λ^3 - 10080*n^2*d*λ^3 - 632*n*d^2*λ^3 + 324*d^3*λ^3 + 1600*n^2*l*λ^3 - 3840*n*d*l*λ^3 - 496*d^2*l*λ^3 + 400*n^2*λ^4 - 960*n*d*λ^4 - 124*d^2*λ^4 + 6400*n^5 + 12800*n^4*d + 19904*n^3*d^2 - 2320*n^2*d^3 - 384*n*d^4 + 22400*n^4*l + 2560*n^3*d*l + 16592*n^2*d^2*l - 232*n*d^3*l - 372*d^4*l + 22400*n^3*l^2 - 6800*n^2*d*l^2 + 3164*n*d^2*l^2 + 14*d^3*l^2 + 8800*n^2*l^3 - 3520*n*d*l^3 - 248*d^2*l^3 + 1200*n*l^4 - 440*d*l^4 + 35200*n^4*λ - 23680*n^3*d*λ + 17648*n^2*d^2*λ - 904*n*d^3*λ - 372*d^4*λ + 57600*n^3*l*λ - 37440*n^2*d*l*λ + 3624*n*d^2*l*λ + 232*d^3*l*λ + 29600*n^2*l^2*λ - 16320*n*d*l^2*λ - 1240*d^2*l^2*λ + 4800*n*l^3*λ - 1760*d*l^3*λ + 35200*n^3*λ^2 - 33840*n^2*d*λ^2 + 1180*n*d^2*λ^2 + 218*d^3*λ^2 + 32800*n^2*l*λ^2 - 22080*n*d*l*λ^2 - 1736*d^2*l*λ^2 + 7200*n*l^2*λ^2 - 2640*d*l^2*λ^2 + 12000*n^2*λ^3 - 9280*n*d*λ^3 - 744*d^2*λ^3 + 4800*n*l*λ^3 - 1760*d*l*λ^3 + 1200*n*λ^4 - 440*d*λ^4 - 51200*n^4 + 64640*n^3*d + 19712*n^2*d^2 - 3952*n*d^3 + 308*d^4 - 51200*n^3*l + 43040*n^2*d*l + 18544*n*d^2*l - 364*d^3*l - 7600*n^2*l^2 + 8640*n*d*l^2 + 3908*d^2*l^2 + 4000*n*l^3 + 800*l^4 - 25600*n^3*λ + 25440*n^2*d*λ + 24336*n*d^2*λ - 1092*d^3*λ + 20000*n^2*l*λ + 4800*n*d*l*λ + 6360*d^2*l*λ + 21600*n*l^2*λ - 2640*d*l^2*λ + 3200*l^3*λ + 34000*n^2*λ^2 - 11520*n*d*λ^2 + 2676*d^2*λ^2 + 31200*n*l*λ^2 - 5280*d*l*λ^2 + 4800*l^2*λ^2 + 13600*n*λ^3 - 2640*d*λ^3 + 3200*l*λ^3 + 800*λ^4 - 70400*n^3 + 77440*n^2*d - 3424*n*d^2 - 2160*d^3 - 108800*n^2*l + 28480*n*d*l + 3360*d^2*l - 35600*n*l^2 + 3560*d*l^2 - 1600*l^3 - 147200*n^2*λ + 24000*n*d*λ + 9152*d^2*λ - 55200*n*l*λ + 5760*d*l*λ + 1600*l^2*λ - 400*n*λ^2 - 1320*d*λ^2 + 8000*l*λ^2 + 4800*λ^3 + 68800*n^2 + 54400*n*d - 9072*d^2 - 28800*n*l + 8080*d*l - 15200*l^2 - 131200*n*λ + 5040*d*λ - 36800*l*λ - 8800*λ^2 + 136000*n + 16960*d + 19200*l - 32000*λ + 48000)
bounddelta,9*d^4*l^6 + 27*d^4*l^4*t^2 + 27*d^4*l^2*t^4 + 9*d^4*t^6 + 306*d^4*l^5 + 300*d^3*l^6 + 612*d^4*l^3*t^2 + 900*d^3*l^4*t^2 + 306*d^4*l*t^4 + 900*d^3*l^2*t^4 + 300*d^3*t^6 + 4137*d^4*l^4 + 10032*d^3*l^5 + 3412*d^2*l^6 + 5202*d^4*l^2*t^2 + 20400*d^3*l^3*t^2 + 10236*d^2*l^4*t^2 + 1065*d^4*t^4 + 10368*d^3*l*t^4 + 10236*d^2*l^2*t^4 + 3412*d^2*t^6 + 28200*d^4*l^3 + 134452*d^3*l^4 + 113160*d^2*l^5 + 15200*d*l^6 + 19848*d^4*l*t^2 + 173568*d^3*l^2*t^2 + 232016*d^2*l^3*t^2 + 45600*d*l^4*t^2 + 35084*d^3*t^4 + 118856*d^2*l*t^4 + 45600*d*l^2*t^4 + 15200*d*t^6 + 100248*d^4*l^2 + 914960*d^3*l^3 + 1514116*d^2*l^4 + 507488*d*l^5 + 23104*l^6 + 29256*d^4*t^2 + 660848*d^3*l*t^2 + 1972632*d^2*l^2*t^2 + 1033600*d*l^3*t^2 + 69312*l^4*t^2 + 390164*d^2*t^4 + 526112*d*l*t^4 + 69312*l^2*t^4 + 23104*t^6 + 171456*d^4*l + 3292224*d^3*l^2 + 10405600*d^2*l^3 + 6903424*d*l^4 + 783104*l^5 + 973344*d^3*t^2 + 7511584*d^2*l*t^2 + 8793568*d*l^2*t^2 + 1571072*l^3*t^2 + 1666656*d*t^4 + 787968*l*t^4 + 106704*d^4 + 5875648*d^3*l + 38616096*d^2*l^2 + 48987840*d*l^3 + 10901248*l^4 + 11036192*d^2*t^2 + 33490496*d*l*t^2 + 13356352*l^2*t^2 + 2396736*t^4 + 4069056*d^3 + 73485568*d^2*l + 191453312*d*l^2 + 79718400*l^3 + 48832256*d*t^2 + 50643712*l*t^2 + 56421440*d^2 + 390131456*d*l + 320577792*l^2 + 72689152*t^2 + 320060928*d + 659450880*l + 518538240
boundC,2560000*n^12*d^4 + 3072000*n^11*d^5 + 1382400*n^10*d^6 + 276480*n^9*d^7 + 20736*n^8*d^8 + 10240000*n^11*d^4*l + 12288000*n^10*d^5*l + 5529600*n^9*d^6*l + 1105920*n^8*d^7*l + 82944*n^7*d^8*l + 17920000*n^10*d^4*l^2 + 21504000*n^9*d^5*l^2 + 9676800*n^8*d^6*l^2 + 1935360*n^7*d^7*l^2 + 145152*n^6*d^8*l^2 + 17920000*n^9*d^4*l^3 + 21504000*n^8*d^5*l^3 + 9676800*n^7*d^6*l^3 + 1935360*n^6*d^7*l^3 + 145152*n^5*d^8*l^3 + 11200000*n^8*d^4*l^4 + 13440000*n^7*d^5*l^4 + 6048000*n^6*d^6*l^4 + 1209600*n^5*d^7*l^4 + 90720*n^4*d^8*l^4 + 4480000*n^7*d^4*l^5 + 5376000*n^6*d^5*l^5 + 2419200*n^5*d^6*l^5 + 483840*n^4*d^7*l^5 + 36288*n^3*d^8*l^5 + 1120000*n^6*d^4*l^6 + 1344000*n^5*d^5*l^6 + 604800*n^4*d^6*l^6 + 120960*n^3*d^7*l^6 + 9072*n^2*d^8*l^6 + 160000*n^5*d^4*l^7 + 192000*n^4*d^5*l^7 + 86400*n^3*d^6*l^7 + 17280*n^2*d^7*l^7 + 1296*n*d^8*l^7 + 10000*n^4*d^4*l^8 + 12000*n^3*d^5*l^8 + 5400*n^2*d^6*l^8 + 1080*n*d^7*l^8 + 81*d^8*l^8 + 2560000*n^10*d^4*t^2 + 3072000*n^9*d^5*t^2 + 1382400*n^8*d^6*t^2 + 276480*n^7*d^7*t^2 + 20736*n^6*d^8*t^2 + 7680000*n^9*d^4*l*t^2 + 9216000*n^8*d^5*l*t^2 + 4147200*n^7*d^6*l*t^2 + 829440*n^6*d^7*l*t^2 + 62208*n^5*d^8*l*t^2 + 9600000*n^8*d^4*l^2*t^2 + 11520000*n^7*d^5*l^2*t^2 + 5184000*n^6*d^6*l^2*t^2 + 1036800*n^5*d^7*l^2*t^2 + 77760*n^4*d^8*l^2*t^2 + 6400000*n^7*d^4*l^3*t^2 + 7680000*n^6*d^5*l^3*t^2 + 3456000*n^5*d^6*l^3*t^2 + 691200*n^4*d^7*l^3*t^2 + 51840*n^3*d^8*l^3*t^2 + 2400000*n^6*d^4*l^4*t^2 + 2880000*n^5*d^5*l^4*t^2 + 1296000*n^4*d^6*l^4*t^2 + 259200*n^3*d^7*l^4*t^2 + 19440*n^2*d^8*l^4*t^2 + 480000*n^5*d^4*l^5*t^2 + 576000*n^4*d^5*l^5*t^2 + 259200*n^3*d^6*l^5*t^2 + 51840*n^2*d^7*l^5*t^2 + 3888*n*d^8*l^5*t^2 + 40000*n^4*d^4*l^6*t^2 + 48000*n^3*d^5*l^6*t^2 + 21600*n^2*d^6*l^6*t^2 + 4320*n*d^7*l^6*t^2 + 324*d^8*l^6*t^2 + 960000*n^8*d^4*t^4 + 1152000*n^7*d^5*t^4 + 518400*n^6*d^6*t^4 + 103680*n^5*d^7*t^4 + 7776*n^4*d^8*t^4 + 1920000*n^7*d^4*l*t^4 + 2304000*n^6*d^5*l*t^4 + 1036800*n^5*d^6*l*t^4 + 207360*n^4*d^7*l*t^4 + 15552*n^3*d^8*l*t^4 + 1440000*n^6*d^4*l^2*t^4 + 1728000*n^5*d^5*l^2*t^4 + 777600*n^4*d^6*l^2*t^4 + 155520*n^3*d^7*l^2*t^4 + 11664*n^2*d^8*l^2*t^4 + 480000*n^5*d^4*l^3*t^4 + 576000*n^4*d^5*l^3*t^4 + 259200*n^3*d^6*l^3*t^4 + 51840*n^2*d^7*l^3*t^4 + 3888*n*d^8*l^3*t^4 + 60000*n^4*d^4*l^4*t^4 + 72000*n^3*d^5*l^4*t^4 + 32400*n^2*d^6*l^4*t^4 + 6480*n*d^7*l^4*t^4 + 486*d^8*l^4*t^4 + 160000*n^6*d^4*t^6 + 192000*n^5*d^5*t^6 + 86400*n^4*d^6*t^6 + 17280*n^3*d^7*t^6 + 1296*n^2*d^8*t^6 + 160000*n^5*d^4*l*t^6 + 192000*n^4*d^5*l*t^6 + 86400*n^3*d^6*l*t^6 + 17280*n^2*d^7*l*t^6 + 1296*n*d^8*l*t^6 + 40000*n^4*d^4*l^2*t^6 + 48000*n^3*d^5*l^2*t^6 + 21600*n^2*d^6*l^2*t^6 + 4320*n*d^7*l^2*t^6 + 324*d^8*l^2*t^6 + 10000*n^4*d^4*t^8 + 12000*n^3*d^5*t^8 + 5400*n^2*d^6*t^8 + 1080*n*d^7*t^8 + 81*d^8*t^8 + 40960000*n^12*d^3 + 154624000*n^11*d^4 + 134451200*n^10*d^5 + 48568320*n^9*d^6 + 7879680*n^8*d^7 + 470016*n^7*d^8 + 163840000*n^11*d^3*l + 585216000*n^10*d^4*l + 500428800*n^9*d^5*l + 178606080*n^8*d^6*l + 28615680*n^7*d^7*l + 1679616*n^6*d^8*l + 286720000*n^10*d^3*l^2 + 967168000*n^9*d^4*l^2 + 810854400*n^8*d^5*l^2 + 284912640*n^7*d^6*l^2 + 44858880*n^6*d^7*l^2 + 2571264*n^5*d^8*l^2 + 286720000*n^9*d^3*l^3 + 911488000*n^8*d^4*l^3 + 746470400*n^7*d^5*l^3 + 257034240*n^6*d^6*l^3 + 39502080*n^5*d^7*l^3 + 2185920*n^4*d^8*l^3 + 179200000*n^8*d^3*l^4 + 535680000*n^7*d^4*l^4 + 426624000*n^6*d^5*l^4 + 143078400*n^5*d^6*l^4 + 21254400*n^4*d^7*l^4 + 1114560*n^3*d^8*l^4 + 71680000*n^7*d^3*l^5 + 200992000*n^6*d^4*l^5 + 154809600*n^5*d^5*l^5 + 50146560*n^4*d^6*l^5 + 7093440*n^3*d^7*l^5 + 340848*n^2*d^8*l^5 + 17920000*n^6*d^3*l^6 + 47008000*n^5*d^4*l^6 + 34774400*n^4*d^5*l^6 + 10751040*n^3*d^6*l^6 + 1412640*n^2*d^7*l^6 + 57888*n*d^8*l^6 + 2560000*n^5*d^3*l^7 + 6264000*n^4*d^4*l^7 + 4411200*n^3*d^5*l^7 + 1278720*n^2*d^6*l^7 + 149040*n*d^7*l^7 + 4212*d^8*l^7 + 160000*n^4*d^3*l^8 + 364000*n^3*d^4*l^8 + 241200*n^2*d^5*l^8 + 63720*n*d^6*l^8 + 5940*d^7*l^8 + 40960000*n^10*d^3*t^2 + 141824000*n^9*d^4*t^2 + 119859200*n^8*d^5*t^2 + 42347520*n^7*d^6*t^2 + 6704640*n^6*d^7*t^2 + 387072*n^5*d^8*t^2 + 122880000*n^9*d^3*l*t^2 + 400512000*n^8*d^4*l*t^2 + 330265600*n^7*d^5*l*t^2 + 114140160*n^6*d^6*l*t^2 + 17591040*n^5*d^7*l*t^2 + 976320*n^4*d^8*l*t^2 + 153600000*n^8*d^3*l^2*t^2 + 469760000*n^7*d^4*l^2*t^2 + 376320000*n^6*d^5*l^2*t^2 + 126489600*n^5*d^6*l^2*t^2 + 18800640*n^4*d^7*l^2*t^2 + 984960*n^3*d^8*l^2*t^2 + 102400000*n^7*d^3*l^3*t^2 + 292800000*n^6*d^4*l^3*t^2 + 226624000*n^5*d^5*l^3*t^2 + 73497600*n^4*d^6*l^3*t^2 + 10385280*n^3*d^7*l^3*t^2 + 496800*n^2*d^8*l^3*t^2 + 38400000*n^6*d^3*l^4*t^2 + 102240000*n^5*d^4*l^4*t^2 + 75920000*n^4*d^5*l^4*t^2 + 23486400*n^3*d^6*l^4*t^2 + 3080160*n^2*d^7*l^4*t^2 + 125280*n*d^8*l^4*t^2 + 7680000*n^5*d^3*l^5*t^2 + 18952000*n^4*d^4*l^5*t^2 + 13377600*n^3*d^5*l^5*t^2 + 3879360*n^2*d^6*l^5*t^2 + 451440*n*d^7*l^5*t^2 + 12636*d^8*l^5*t^2 + 640000*n^4*d^3*l^6*t^2 + 1456000*n^3*d^4*l^6*t^2 + 964800*n^2*d^5*l^6*t^2 + 254880*n*d^6*l^6*t^2 + 23760*d^7*l^6*t^2 + 15360000*n^8*d^3*t^4 + 47744000*n^7*d^4*t^4 + 38579200*n^6*d^5*t^4 + 13086720*n^5*d^6*t^4 + 1969920*n^4*d^7*t^4 + 105408*n^3*d^8*t^4 + 30720000*n^7*d^3*l*t^4 + 89248000*n^6*d^4*l*t^4 + 69510400*n^5*d^5*l*t^4 + 22659840*n^4*d^6*l*t^4 + 3222720*n^3*d^7*l*t^4 + 155952*n^2*d^8*l*t^4 + 23040000*n^6*d^3*l^2*t^4 + 62176000*n^5*d^4*l^2*t^4 + 46364800*n^4*d^5*l^2*t^4 + 14374080*n^3*d^6*l^2*t^4 + 1887840*n^2*d^7*l^2*t^4 + 76896*n*d^8*l^2*t^4 + 7680000*n^5*d^3*l^3*t^4 + 19112000*n^4*d^4*l^3*t^4 + 13521600*n^3*d^5*l^3*t^4 + 3922560*n^2*d^6*l^3*t^4 + 455760*n*d^7*l^3*t^4 + 12636*d^8*l^3*t^4 + 960000*n^4*d^3*l^4*t^4 + 2184000*n^3*d^4*l^4*t^4 + 1447200*n^2*d^5*l^4*t^4 + 382320*n*d^6*l^4*t^4 + 35640*d^7*l^4*t^4 + 2560000*n^6*d^3*t^6 + 6944000*n^5*d^4*t^6 + 5219200*n^4*d^5*t^6 + 1638720*n^3*d^6*t^6 + 220320*n^2*d^7*t^6 + 9504*n*d^8*t^6 + 2560000*n^5*d^3*l*t^6 + 6424000*n^4*d^4*l*t^6 + 4555200*n^3*d^5*l*t^6 + 1321920*n^2*d^6*l*t^6 + 153360*n*d^7*l*t^6 + 4212*d^8*l*t^6 + 640000*n^4*d^3*l^2*t^6 + 1456000*n^3*d^4*l^2*t^6 + 964800*n^2*d^5*l^2*t^6 + 254880*n*d^6*l^2*t^6 + 23760*d^7*l^2*t^6 + 160000*n^4*d^3*t^8 + 364000*n^3*d^4*t^8 + 241200*n^2*d^5*t^8 + 63720*n*d^6*t^8 + 5940*d^7*t^8 + 222720000*n^12*d^2 + 1972736000*n^11*d^3 + 3891328000*n^10*d^4 + 2566768640*n^9*d^5 + 743914752*n^8*d^6 + 96936192*n^7*d^7 + 4542912*n^6*d^8 + 890880000*n^11*d^2*l + 7350784000*n^10*d^3*l + 13741824000*n^9*d^4*l + 8808437760*n^8*d^5*l + 2491051008*n^7*d^6*l + 315751680*n^6*d^7*l + 14262912*n^5*d^8*l + 1570560000*n^10*d^2*l^2 + 11958016000*n^9*d^3*l^2 + 21088076800*n^8*d^4*l^2 + 13053373440*n^7*d^5*l^2 + 3573115776*n^6*d^6*l^2 + 435570048*n^5*d^7*l^2 + 18631296*n^4*d^8*l^2 + 1593600000*n^9*d^2*l^3 + 11085824000*n^8*d^3*l^3 + 18342438400*n^7*d^4*l^3 + 10879516160*n^6*d^5*l^3 + 2852008320*n^5*d^6*l^3 + 328977792*n^4*d^7*l^3 + 12962592*n^3*d^8*l^3 + 1016160000*n^8*d^2*l^4 + 6400672000*n^7*d^3*l^4 + 9872558400*n^6*d^4*l^4 + 5556036480*n^5*d^5*l^4 + 1374444816*n^4*d^6*l^4 + 146361744*n^3*d^7*l^4 + 5066604*n^2*d^8*l^4 + 415680000*n^7*d^2*l^5 + 2354272000*n^6*d^3*l^5 + 3358796800*n^5*d^4*l^5 + 1770103680*n^4*d^5*l^5 + 404335008*n^3*d^6*l^5 + 38135664*n^2*d^7*l^5 + 1054944*n*d^8*l^5 + 106080000*n^6*d^2*l^6 + 537920000*n^5*d^3*l^6 + 702949600*n^4*d^4*l^6 + 340534400*n^3*d^5*l^6 + 69339168*n^2*d^6*l^6 + 5338656*n*d^7*l^6 + 91422*d^8*l^6 + 15360000*n^5*d^2*l^7 + 69664000*n^4*d^3*l^7 + 82329600*n^3*d^4*l^7 + 35633760*n^2*d^5*l^7 + 6052896*n*d^6*l^7 + 304776*d^7*l^7 + 960000*n^4*d^2*l^8 + 3904000*n^3*d^3*l^8 + 4099600*n^2*d^4*l^8 + 1509360*n*d^5*l^8 + 181476*d^6*l^8 + 234240000*n^10*d^2*t^2 + 1762560000*n^9*d^3*t^2 + 3182924800*n^8*d^4*t^2 + 1997414400*n^7*d^5*t^2 + 552735104*n^6*d^6*t^2 + 68126592*n^5*d^7*t^2 + 2952576*n^4*d^8*t^2 + 702720000*n^9*d^2*l*t^2 + 4892160000*n^8*d^3*l*t^2 + 8276518400*n^7*d^4*l*t^2 + 4964825600*n^6*d^5*l*t^2 + 1311408512*n^5*d^6*l*t^2 + 152319360*n^4*d^7*l*t^2 + 6055200*n^3*d^8*l*t^2 + 884160000*n^8*d^2*l^2*t^2 + 5634112000*n^7*d^3*l^2*t^2 + 8865270400*n^6*d^4*l^2*t^2 + 5033908480*n^5*d^5*l^2*t^2 + 1251003296*n^4*d^6*l^2*t^2 + 133605408*n^3*d^7*l^2*t^2 + 4644504*n^2*d^8*l^2*t^2 + 597120000*n^7*d^2*l^3*t^2 + 3441344000*n^6*d^3*l^3*t^2 + 4992460800*n^5*d^4*l^3*t^2 + 2648469760*n^4*d^5*l^3*t^2 + 606148032*n^3*d^6*l^3*t^2 + 57119328*n^2*d^7*l^3*t^2 + 1579392*n*d^8*l^3*t^2 + 227520000*n^6*d^2*l^4*t^2 + 1173504000*n^5*d^3*l^4*t^2 + 1552696800*n^4*d^4*l^4*t^2 + 755408960*n^3*d^5*l^4*t^2 + 153773712*n^2*d^6*l^4*t^2 + 11785392*n*d^7*l^4*t^2 + 200934*d^8*l^4*t^2 + 46080000*n^5*d^2*l^5*t^2 + 211232000*n^4*d^3*l^5*t^2 + 251372800*n^3*d^4*l^5*t^2 + 109018080*n^2*d^5*l^5*t^2 + 18487008*n*d^6*l^5*t^2 + 922536*d^7*l^5*t^2 + 3840000*n^4*d^2*l^6*t^2 + 15616000*n^3*d^3*l^6*t^2 + 16398400*n^2*d^4*l^6*t^2 + 6037440*n*d^5*l^6*t^2 + 725904*d^6*l^6*t^2 + 90720000*n^8*d^2*t^4 + 573856000*n^7*d^3*t^4 + 920392000*n^6*d^4*t^4 + 531987840*n^5*d^5*t^4 + 134999952*n^4*d^6*t^4 + 14847120*n^3*d^7*t^4 + 540972*n^2*d^8*t^4 + 181440000*n^7*d^2*l*t^4 + 1051232000*n^6*d^3*l*t^4 + 1550720000*n^5*d^4*l*t^4 + 832465280*n^4*d^5*l*t^4 + 192796704*n^3*d^6*l*t^4 + 18460656*n^2*d^7*l*t^4 + 524448*n*d^8*l*t^4 + 136800000*n^6*d^2*l^2*t^4 + 715328000*n^5*d^3*l^2*t^4 + 958592800*n^4*d^4*l^2*t^4 + 469304320*n^3*d^5*l^2*t^4 + 95895360*n^2*d^6*l^2*t^4 + 7376832*n*d^7*l^2*t^4 + 127602*d^8*l^2*t^4 + 46080000*n^5*d^2*l^3*t^4 + 213472000*n^4*d^3*l^3*t^4 + 255756800*n^3*d^4*l^3*t^4 + 111134880*n^2*d^5*l^3*t^4 + 18815328*n*d^6*l^3*t^4 + 930744*d^7*l^3*t^4 + 5760000*n^4*d^2*l^4*t^4 + 23424000*n^3*d^3*l^4*t^4 + 24597600*n^2*d^4*l^4*t^4 + 9056160*n*d^5*l^4*t^4 + 1088856*d^6*l^4*t^4 + 15360000*n^6*d^2*t^6 + 79744000*n^5*d^3*t^6 + 108205600*n^4*d^4*t^6 + 54045760*n^3*d^5*t^6 + 11403216*n^2*d^6*t^6 + 930096*n*d^7*t^6 + 18090*d^8*t^6 + 15360000*n^5*d^2*l*t^6 + 71904000*n^4*d^3*l*t^6 + 86713600*n^3*d^4*l*t^6 + 37750560*n^2*d^5*l*t^6 + 6381216*n*d^6*l*t^6 + 312984*d^7*l*t^6 + 3840000*n^4*d^2*l^2*t^6 + 15616000*n^3*d^3*l^2*t^6 + 16398400*n^2*d^4*l^2*t^6 + 6037440*n*d^5*l^2*t^6 + 725904*d^6*l^2*t^6 + 960000*n^4*d^2*t^8 + 3904000*n^3*d^3*t^8 + 4099600*n^2*d^4*t^8 + 1509360*n*d^5*t^8 + 181476*d^6*t^8 + 471040000*n^12*d + 10025472000*n^11*d^2 + 42374041600*n^10*d^3 + 55579806720*n^9*d^4 + 28391350272*n^8*d^5 + 6570372864*n^7*d^6 + 679616768*n^6*d^7 + 24684864*n^5*d^8 + 1884160000*n^11*d*l + 37125888000*n^10*d^2*l + 146088294400*n^9*d^3*l + 181085114880*n^8*d^4*l + 88840905728*n^7*d^5*l + 19761903744*n^6*d^6*l + 1948453760*n^5*d^7*l + 66221664*n^4*d^8*l + 3389440000*n^10*d*l^2 + 60382080000*n^9*d^2*l^2 + 218827955200*n^8*d^3*l^2 + 254340665600*n^7*d^4*l^2 + 118604740608*n^6*d^5*l^2 + 25006313280*n^5*d^6*l^2 + 2302730816*n^4*d^7*l^2 + 70894320*n^3*d^8*l^2 + 3573760000*n^9*d*l^3 + 56246592000*n^8*d^2*l^3 + 185618291200*n^7*d^3*l^3 + 200386248320*n^6*d^4*l^3 + 87653572096*n^5*d^5*l^3 + 17183246304*n^4*d^6*l^3 + 1433383776*n^3*d^7*l^3 + 37871064*n^2*d^8*l^3 + 2394880000*n^8*d*l^4 + 32725248000*n^7*d^2*l^4 + 97234816000*n^6*d^3*l^4 + 96355553280*n^5*d^4*l^4 + 38839386112*n^4*d^5*l^4 + 6881757120*n^3*d^6*l^4 + 494413920*n^2*d^7*l^4 + 10097136*n*d^8*l^4 + 1031680000*n^7*d*l^5 + 12125952000*n^6*d^2*l^5 + 32081228800*n^5*d^3*l^5 + 28734496320*n^4*d^4*l^5 + 10402153920*n^3*d^5*l^5 + 1590668256*n^2*d^6*l^5 + 89277840*n*d^7*l^5 + 1075140*d^8*l^5 + 275200000*n^6*d*l^6 + 2778816000*n^5*d^2*l^6 + 6473075200*n^4*d^3*l^6 + 5127812160*n^3*d^4*l^6 + 1599777152*n^2*d^5*l^6 + 193223088*n*d^6*l^6 + 6557904*d^7*l^6 + 40960000*n^5*d*l^7 + 357504000*n^4*d^2*l^7 + 724057600*n^3*d^3*l^7 + 490442240*n^2*d^4*l^7 + 121987680*n*d^5*l^7 + 9209808*d^6*l^7 + 2560000*n^4*d*l^8 + 19584000*n^3*d^2*l^8 + 33913600*n^2*d^3*l^8 + 18474240*n*d^4*l^8 + 2998080*d^5*l^8 + 563200000*n^10*d*t^2 + 9157248000*n^9*d^2*t^2 + 33157401600*n^8*d^3*t^2 + 39532481280*n^7*d^4*t^2 + 18795204096*n^6*d^5*t^2 + 4030064064*n^5*d^6*t^2 + 377716672*n^4*d^7*t^2 + 11886672*n^3*d^8*t^2 + 1689600000*n^9*d*l*t^2 + 25257024000*n^8*d^2*l*t^2 + 84038156800*n^7*d^3*l*t^2 + 92825959040*n^6*d^4*l*t^2 + 41240439808*n^5*d^5*l*t^2 + 8185373536*n^4*d^6*l*t^2 + 691754592*n^3*d^7*l*t^2 + 18614232*n^2*d^8*l*t^2 + 2158080000*n^8*d*l^2*t^2 + 29046528000*n^7*d^2*l^2*t^2 + 87590848000*n^6*d^3*l^2*t^2 + 88513057280*n^5*d^4*l^2*t^2 + 36095858432*n^4*d^5*l^2*t^2 + 6446016128*n^3*d^6*l^2*t^2 + 466768800*n^2*d^7*l^2*t^2 + 9664416*n*d^8*l^2*t^2 + 1500160000*n^7*d*l^3*t^2 + 17770176000*n^6*d^2*l^3*t^2 + 47832704000*n^5*d^3*l^3*t^2 + 43507756160*n^4*d^4*l^3*t^2 + 15869954944*n^3*d^5*l^3*t^2 + 2434452960*n^2*d^6*l^3*t^2 + 136935648*n*d^7*l^3*t^2 + 1662984*d^8*l^3*t^2 + 591360000*n^6*d*l^4*t^2 + 6062976000*n^5*d^2*l^4*t^2 + 14339072000*n^4*d^3*l^4*t^2 + 11478423360*n^3*d^4*l^4*t^2 + 3593221664*n^2*d^5*l^4*t^2 + 433175760*n*d^6*l^4*t^2 + 14635656*d^7*l^4*t^2 + 122880000*n^5*d*l^5*t^2 + 1084032000*n^4*d^2*l^5*t^2 + 2215308800*n^3*d^3*l^5*t^2 + 1507976320*n^2*d^4*l^5*t^2 + 374899680*n*d^5*l^5*t^2 + 28083312*d^6*l^5*t^2 + 10240000*n^4*d*l^6*t^2 + 78336000*n^3*d^2*l^6*t^2 + 135654400*n^2*d^3*l^6*t^2 + 73896960*n*d^4*l^6*t^2 + 11992320*d^5*l^6*t^2 + 234240000*n^8*d*t^4 + 3002112000*n^7*d^2*t^4 + 9087449600*n^6*d^3*t^4 + 9425835520*n^5*d^4*t^4 + 3957024512*n^4*d^5*t^4 + 732547392*n^3*d^6*t^4 + 55817280*n^2*d^7*t^4 + 1251504*n*d^8*t^4 + 468480000*n^7*d*l*t^4 + 5459904000*n^6*d^2*l*t^4 + 14866739200*n^5*d^3*l*t^4 + 13800562240*n^4*d^4*l*t^4 + 5127579584*n^3*d^5*l*t^4 + 802734336*n^2*d^6*l*t^4 + 46418256*n*d^7*l*t^4 + 587844*d^8*l*t^4 + 357120000*n^6*d*l^2*t^4 + 3697344000*n^5*d^2*l^2*t^4 + 8870950400*n^4*d^3*l^2*t^4 + 7191317440*n^3*d^4*l^2*t^4 + 2268281152*n^2*d^5*l^2*t^4 + 275010192*n*d^6*l^2*t^4 + 9392832*d^7*l^2*t^4 + 122880000*n^5*d*l^3*t^4 + 1095552000*n^4*d^2*l^3*t^4 + 2258444800*n^3*d^3*l^3*t^4 + 1544625920*n^2*d^4*l^3*t^4 + 383836320*n*d^5*l^3*t^4 + 28537200*d^6*l^3*t^4 + 15360000*n^4*d*l^4*t^4 + 117504000*n^3*d^2*l^4*t^4 + 203481600*n^2*d^3*l^4*t^4 + 110845440*n*d^4*l^4*t^4 + 17988480*d^5*l^4*t^4 + 40960000*n^6*d*t^6 + 413184000*n^5*d^2*t^6 + 997273600*n^4*d^3*t^6 + 828162240*n^3*d^4*t^6 + 271035040*n^2*d^5*t^6 + 34838640*n*d^6*t^6 + 1315080*d^7*t^6 + 40960000*n^5*d*l*t^6 + 369024000*n^4*d^2*l*t^6 + 767193600*n^3*d^3*l*t^6 + 527091840*n^2*d^4*l*t^6 + 130924320*n*d^5*l*t^6 + 9663696*d^6*l*t^6 + 10240000*n^4*d*l^2*t^6 + 78336000*n^3*d^2*l^2*t^6 + 135654400*n^2*d^3*l^2*t^6 + 73896960*n*d^4*l^2*t^6 + 11992320*d^5*l^2*t^6 + 2560000*n^4*d*t^8 + 19584000*n^3*d^2*t^8 + 33913600*n^2*d^3*t^8 + 18474240*n*d^4*t^8 + 2998080*d^5*t^8 + 286720000*n^12 + 21164032000*n^11*d + 204322380800*n^10*d^2 + 538810106880*n^9*d^3 + 510107797760*n^8*d^4 + 203214163456*n^7*d^5 + 37199100480*n^6*d^6 + 3004575296*n^5*d^7 + 82665328*n^4*d^8 + 1146880000*n^11*l + 78256128000*n^10*d*l + 696253363200*n^9*d^2*l + 1704072581120*n^8*d^3*l + 1514700872960*n^7*d^4*l + 571410850816*n^6*d^5*l + 98559172032*n^5*d^6*l + 7373792256*n^4*d^7*l + 181740912*n^3*d^8*l + 2191360000*n^10*l^2 + 129141760000*n^9*d*l^2 + 1035662304000*n^8*d^2*l^2 + 2322916445440*n^7*d^3*l^2 + 1915828404288*n^6*d^4*l^2 + 673617372032*n^5*d^5*l^2 + 107053112016*n^4*d^6*l^2 + 7169404112*n^3*d^7*l^2 + 149418108*n^2*d^8*l^2 + 2560000000*n^9*l^3 + 123668992000*n^8*d*l^3 + 875277324800*n^7*d^2*l^3 + 1774206022400*n^6*d^3*l^3 + 1337745313024*n^5*d^4*l^3 + 429176597888*n^4*d^5*l^3 + 60821770080*n^3*d^6*l^3 + 3448722288*n^2*d^7*l^3 + 54479088*n*d^8*l^3 + 1922560000*n^8*l^4 + 74500608000*n^7*d*l^4 + 457314643200*n^6*d^2*l^4 + 824934819840*n^5*d^3*l^4 + 557606030864*n^4*d^4*l^4 + 158293803040*n^3*d^5*l^4 + 18974675208*n^2*d^6*l^4 + 819672552*n*d^7*l^4 + 7436673*d^8*l^4 + 916480000*n^7*l^5 + 28575232000*n^6*d*l^5 + 150172300800*n^5*d^2*l^5 + 236774149120*n^4*d^3*l^5 + 139524501888*n^3*d^4*l^5 + 33361029216*n^2*d^5*l^5 + 3059900736*n*d^6*l^5 + 76864680*d^7*l^5 + 263680000*n^6*l^6 + 6724096000*n^5*d*l^6 + 29968390400*n^4*d^2*l^6 + 40349809920*n^3*d^3*l^6 + 19826309856*n^2*d^4*l^6 + 3636371520*n*d^5*l^6 + 196925256*d^6*l^6 + 40960000*n^5*l^7 + 873984000*n^4*d*l^7 + 3276441600*n^3*d^2*l^7 + 3636752640*n^2*d^3*l^7 + 1369628736*n*d^4*l^7 + 150977952*d^5*l^7 + 2560000*n^4*l^8 + 47104000*n^3*d*l^8 + 147033600*n^2*d^2*l^8 + 125975040*n*d^3*l^8 + 29137536*d^4*l^8 + 471040000*n^10*t^2 + 21029888000*n^9*d*t^2 + 159134867200*n^8*d^2*t^2 + 360976226560*n^7*d^3*t^2 + 306792067648*n^6*d^4*t^2 + 110693099904*n^5*d^5*t^2 + 18020963216*n^4*d^6*t^2 + 1239243280*n^3*d^7*t^2 + 26712252*n^2*d^8*t^2 + 1413120000*n^9*l*t^2 + 57967104000*n^8*d*l*t^2 + 399071065600*n^7*d^2*l*t^2 + 822128474880*n^6*d^3*l*t^2 + 636061281024*n^5*d^4*l*t^2 + 208295010432*n^4*d^5*l*t^2 + 30074671264*n^3*d^6*l*t^2 + 1742426928*n^2*d^7*l*t^2 + 28374768*n*d^8*l*t^2 + 1858560000*n^8*l^2*t^2 + 67447808000*n^7*d*l^2*t^2 + 412788627200*n^6*d^2*l^2*t^2 + 758509002240*n^5*d^3*l^2*t^2 + 523470085024*n^4*d^4*l^2*t^2 + 150832641536*n^3*d^5*l^2*t^2 + 18309067424*n^2*d^6*l^2*t^2 + 803300640*n*d^7*l^2*t^2 + 7486146*d^8*l^2*t^2 + 1361920000*n^7*l^3*t^2 + 42103296000*n^6*d*l^3*t^2 + 223759974400*n^5*d^2*l^3*t^2 + 359050350080*n^4*d^3*l^3*t^2 + 214773631488*n^3*d^4*l^3*t^2 + 51802872000*n^2*d^5*l^3*t^2 + 4778319936*n*d^6*l^3*t^2 + 120998448*d^7*l^3*t^2 + 568320000*n^6*l^4*t^2 + 14662656000*n^5*d*l^4*t^2 + 66302502400*n^4*d^2*l^4*t^2 + 90476295680*n^3*d^3*l^4*t^2 + 44834263008*n^2*d^4*l^4*t^2 + 8237769120*n*d^5*l^4*t^2 + 444738744*d^6*l^4*t^2 + 122880000*n^5*l^5*t^2 + 2647552000*n^4*d*l^5*t^2 + 10018252800*n^3*d^2*l^5*t^2 + 11194968320*n^2*d^3*l^5*t^2 + 4223350848*n*d^4*l^5*t^2 + 462778272*d^5*l^5*t^2 + 10240000*n^4*l^6*t^2 + 188416000*n^3*d*l^6*t^2 + 588134400*n^2*d^2*l^6*t^2 + 503900160*n*d^3*l^6*t^2 + 116550144*d^4*l^6*t^2 + 222720000*n^8*t^4 + 7219712000*n^7*d*t^4 + 42975500800*n^6*d^2*t^4 + 80282938880*n^5*d^3*t^4 + 57460193680*n^4*d^4*t^4 + 17288332768*n^3*d^5*t^4 + 2217931992*n^2*d^6*t^4 + 105227064*n*d^7*t^4 + 1101825*d^8*t^4 + 445440000*n^7*l*t^4 + 13118464000*n^6*d*l*t^4 + 69489625600*n^5*d^2*l*t^4 + 113623554560*n^4*d^3*l*t^4 + 69756408960*n^3*d^4*l*t^4 + 17271269728*n^2*d^5*l*t^4 + 1641623040*n*d^6*l*t^4 + 43224840*d^7*l*t^4 + 345600000*n^6*l^2*t^4 + 8948224000*n^5*d*l^2*t^4 + 40955449600*n^4*d^2*l^2*t^4 + 56728198400*n^3*d^3*l^2*t^4 + 28469533728*n^2*d^4*l^2*t^4 + 5277238272*n*d^5*l^2*t^4 + 287725464*d^6*l^2*t^4 + 122880000*n^5*l^3*t^4 + 2673152000*n^4*d*l^3*t^4 + 10207180800*n^3*d^2*l^3*t^4 + 11479678720*n^2*d^3*l^3*t^4 + 4337815488*n*d^4*l^3*t^4 + 472622688*d^5*l^3*t^4 + 15360000*n^4*l^4*t^4 + 282624000*n^3*d*l^4*t^4 + 882201600*n^2*d^2*l^4*t^4 + 755850240*n*d^3*l^4*t^4 + 174825216*d^4*l^4*t^4 + 40960000*n^6*t^6 + 1009664000*n^5*d*t^6 + 4588057600*n^4*d^2*t^6 + 6489584640*n^3*d^3*t^6 + 3388364576*n^2*d^4*t^6 + 665925792*n*d^5*t^6 + 39718440*d^6*t^6 + 40960000*n^5*l*t^6 + 899584000*n^4*d*l*t^6 + 3465369600*n^3*d^2*l*t^6 + 3921463040*n^2*d^3*l*t^6 + 1484093376*n*d^4*l*t^6 + 160822368*d^5*l*t^6 + 10240000*n^4*l^2*t^6 + 188416000*n^3*d*l^2*t^6 + 588134400*n^2*d^2*l^2*t^6 + 503900160*n*d^3*l^2*t^6 + 116550144*d^4*l^2*t^6 + 2560000*n^4*t^8 + 47104000*n^3*d*t^8 + 147033600*n^2*d^2*t^8 + 125975040*n*d^3*t^8 + 29137536*d^4*t^8 + 14065664000*n^11 + 433200947200*n^10*d + 2495480115200*n^9*d^2 + 4530222381056*n^8*d^3 + 3201711806464*n^7*d^4 + 992124110336*n^6*d^5 + 141428645120*n^5*d^6 + 8699409792*n^4*d^7 + 174606976*n^3*d^8 + 52228096000*n^10*l + 1469120716800*n^9*d*l + 7759402598400*n^8*d^2*l + 12997306814464*n^7*d^3*l + 8533134233088*n^6*d^4*l + 2457422266880*n^5*d^5*l + 321039368448*n^4*d^6*l + 17537410560*n^3*d^7*l + 294559584*n^2*d^8*l + 90191872000*n^9*l^2 + 2201664870400*n^8*d*l^2 + 10436136161280*n^7*d^2*l^2 + 15880889480704*n^6*d^3*l^2 + 9520756026112*n^5*d^4*l^2 + 2487957448320*n^4*d^5*l^2 + 287420786688*n^3*d^6*l^2 + 13147538336*n^2*d^7*l^2 + 165195408*n*d^8*l^2 + 92902400000*n^8*l^3 + 1892176998400*n^7*d*l^3 + 7880970621440*n^6*d^2*l^3 + 10698223039488*n^5*d^3*l^3 + 5725349798272*n^4*d^4*l^3 + 1311884178176*n^3*d^5*l^3 + 126584708928*n^2*d^6*l^3 + 4343587584*n*d^7*l^3 + 30829680*d^8*l^3 + 60669952000*n^7*l^4 + 1009701120000*n^6*d*l^4 + 3622188003840*n^5*d^2*l^4 + 4289346601216*n^4*d^3*l^4 + 1984037960672*n^3*d^4*l^4 + 377450127568*n^2*d^5*l^4 + 27338833512*n*d^6*l^4 + 533441916*d^7*l^4 + 25010176000*n^6*l^5 + 338038681600*n^5*d*l^5 + 1024211143680*n^4*d^2*l^5 + 1026759600640*n^3*d^3*l^5 + 389956175232*n^2*d^4*l^5 + 55598307744*n*d^5*l^5 + 2305474992*d^6*l^5 + 6204416000*n^5*l^6 + 68199270400*n^4*d*l^6 + 170631004160*n^3*d^2*l^6 + 138268207616*n^2*d^3*l^6 + 39147658176*n*d^4*l^6 + 3217210848*d^5*l^6 + 827392000*n^4*l^7 + 7417651200*n^3*d*l^7 + 14825487360*n^2*d^2*l^7 + 8901227520*n*d^3*l^7 + 1461936384*d^4*l^7 + 44032000*n^3*l^8 + 322355200*n^2*d*l^8 + 482703360*n*d^2*l^8 + 170219520*d^3*l^8 + 17246208000*n^9*t^2 + 351426099200*n^8*d*t^2 + 1622293319680*n^7*d^2*t^2 + 2529342161408*n^6*d^3*t^2 + 1573109581056*n^5*d^4*t^2 + 425134504320*n^4*d^5*t^2 + 50769555840*n^3*d^6*t^2 + 2411651488*n^2*d^7*t^2 + 31821648*n*d^8*t^2 + 47760384000*n^8*l*t^2 + 880266137600*n^7*d*l*t^2 + 3643086563840*n^6*d^2*l*t^2 + 5068259815424*n^5*d^3*l*t^2 + 2795908165504*n^4*d^4*l*t^2 + 657989143808*n^3*d^5*l*t^2 + 65205277376*n^2*d^6*l*t^2 + 2310617856*n*d^7*l*t^2 + 17149104*d^8*l*t^2 + 57167872000*n^7*l^2*t^2 + 917618432000*n^6*d*l^2*t^2 + 3317846218240*n^5*d^2*l^2*t^2 + 4018803910656*n^4*d^3*l^2*t^2 + 1902666497216*n^3*d^4*l^2*t^2 + 368965844800*n^2*d^5*l^2*t^2 + 27238432560*n*d^6*l^2*t^2 + 545422896*d^7*l^2*t^2 + 37243904000*n^6*l^3*t^2 + 503334912000*n^5*d*l^3*t^2 + 1547164142080*n^4*d^2*l^3*t^2 + 1579560842752*n^3*d^3*l^3*t^2 + 609154134144*n^2*d^4*l^3*t^2 + 87769353408*n*d^5*l^3*t^2 + 3674854656*d^6*l^3*t^2 + 13522944000*n^5*l^4*t^2 + 150419968000*n^4*d*l^4*t^2 + 381491169280*n^3*d^2*l^4*t^2 + 312733647872*n^2*d^3*l^4*t^2 + 89096839296*n*d^4*l^4*t^2 + 7320421440*d^5*l^4*t^2 + 2502656000*n^4*l^5*t^2 + 22631833600*n^3*d*l^5*t^2 + 45563489280*n^2*d^2*l^5*t^2 + 27449656320*n*d^3*l^5*t^2 + 4492240128*d^4*l^5*t^2 + 176128000*n^3*l^6*t^2 + 1289420800*n^2*d*l^6*t^2 + 1930813440*n*d^2*l^6*t^2 + 680878080*d^3*l^6*t^2 + 6529024000*n^7*t^4 + 97030451200*n^6*d*t^4 + 348477926400*n^5*d^2*t^4 + 435423629056*n^4*d^3*t^4 + 216736527584*n^3*d^4*t^4 + 44682677360*n^2*d^5*t^4 + 3571123848*n*d^6*t^4 + 79798068*d^7*t^4 + 11906048000*n^6*l*t^4 + 156694630400*n^5*d*l*t^4 + 486235635200*n^4*d^2*l*t^4 + 509978084352*n^3*d^3*l*t^4 + 203258875136*n^2*d^4*l*t^4 + 30315461664*n*d^5*l*t^4 + 1320120144*d^6*l*t^4 + 8268800000*n^5*l^2*t^4 + 92668364800*n^4*d*l^2*t^4 + 238318612480*n^3*d^2*l^2*t^4 + 198377750016*n^2*d^3*l^2*t^4 + 57254037696*n*d^4*l^2*t^4 + 4756804704*d^5*l^2*t^4 + 2523136000*n^4*l^3*t^4 + 23010713600*n^3*d*l^3*t^4 + 46650516480*n^2*d^2*l^3*t^4 + 28195630080*n*d^3*l^3*t^4 + 4598671104*d^4*l^3*t^4 + 264192000*n^3*l^4*t^4 + 1934131200*n^2*d*l^4*t^4 + 2896220160*n*d^2*l^4*t^4 + 1021317120*d^3*l^4*t^4 + 950272000*n^5*t^6 + 10386227200*n^4*d*t^6 + 27039631360*n^3*d^2*t^6 + 23378856960*n^2*d^3*t^6 + 7154036736*n*d^4*t^6 + 646248960*d^5*t^6 + 847872000*n^4*l*t^6 + 7796531200*n^3*d*l*t^6 + 15912514560*n^2*d^2*l*t^6 + 9647201280*n*d^3*l*t^6 + 1568367360*d^4*l*t^6 + 176128000*n^3*l^2*t^6 + 1289420800*n^2*d*l^2*t^6 + 1930813440*n*d^2*l^2*t^6 + 680878080*d^3*l^2*t^6 + 44032000*n^3*t^8 + 322355200*n^2*d*t^8 + 482703360*n*d^2*t^8 + 170219520*d^3*t^8 + 311420108800*n^10 + 5335054336000*n^9*d + 20348305131520*n^8*d^2 + 26583539812352*n^7*d^3 + 14182754065408*n^6*d^4 + 3379573918208*n^5*d^5 + 366058072960*n^4*d^6 + 16493228032*n^3*d^7 + 226803328*n^2*d^8 + 1057962803200*n^9*l + 16429519667200*n^8*d*l + 57086974832640*n^7*d^2*l + 68170271310848*n^6*d^3*l + 33247785759232*n^5*d^4*l + 7171178514176*n^4*d^5*l + 683351809920*n^3*d^6*l + 25585315840*n^2*d^7*l + 260642304*n*d^8*l + 1633182822400*n^8*l^2 + 22087783157760*n^7*d*l^2 + 68392296744448*n^6*d^2*l^2 + 73171400243712*n^5*d^3*l^2 + 31816494390144*n^4*d^4*l^2 + 5986523617920*n^3*d^5*l^2 + 472699375776*n^2*d^6*l^2 + 13139510784*n*d^7*l^2 + 74727144*d^8*l^2 + 1472926720000*n^7*l^3 + 16782958510080*n^6*d*l^3 + 45228292079104*n^5*d^2*l^3 + 42270199107328*n^4*d^3*l^3 + 15815360423552*n^3*d^4*l^3 + 2449135541568*n^2*d^5*l^3 + 143434768800*n*d^6*l^3 + 2235358224*d^7*l^3 + 829513830400*n^6*l^4 + 7780360622080*n^5*d*l^4 + 17782271133184*n^4*d^2*l^4 + 14025784649728*n^3*d^3*l^4 + 4269910818640*n^2*d^4*l^4 + 488537064528*n*d^5*l^4 + 16082530740*d^6*l^4 + 291360563200*n^5*l^5 + 2213058703360*n^4*d*l^5 + 4156387534848*n^3*d^2*l^5 + 2623720481536*n^2*d^3*l^5 + 585685941312*n*d^4*l^5 + 37715830560*d^5*l^5 + 60756275200*n^4*l^6 + 367679262720*n^3*d*l^6 + 541755623936*n^2*d^2*l^6 + 248027895552*n*d^3*l^6 + 31143677760*d^4*l^6 + 6674022400*n^3*l^7 + 31342776320*n^2*d*l^7 + 33215686656*n*d^2*l^7 + 8547821568*d^3*l^7 + 282726400*n^2*l^8 + 972779520*n*d*l^8 + 585778176*d^2*l^8 + 283864985600*n^8*t^2 + 3467204546560*n^7*d*t^2 + 10765181792768*n^6*d^2*t^2 + 11960305506816*n^5*d^3*t^2 + 5440834521472*n^4*d^4*t^2 + 1068603457152*n^3*d^5*t^2 + 88190213024*n^2*d^6*t^2 + 2582086080*n*d^7*t^2 + 15741432*d^8*t^2 + 716785868800*n^7*l*t^2 + 7768367022080*n^6*d*l*t^2 + 21197946950144*n^5*d^2*l*t^2 + 20480423114496*n^4*d^3*l*t^2 + 7946615416192*n^3*d^4*l*t^2 + 1273530106560*n^2*d^5*l*t^2 + 77345215008*n*d^6*l*t^2 + 1260461808*d^7*l*t^2 + 766278758400*n^6*l^2*t^2 + 7097671700480*n^5*d*l^2*t^2 + 16509314232064*n^4*d^2*l^2*t^2 + 13380066472704*n^3*d^3*l^2*t^2 + 4184401622944*n^2*d^4*l^2*t^2 + 490695968256*n*d^5*l^2*t^2 + 16604150616*d^6*l^2*t^2 + 434310348800*n^5*l^3*t^2 + 3322589224960*n^4*d*l^3*t^2 + 6349552949248*n^3*d^2*l^3*t^2 + 4085978845696*n^2*d^3*l^3*t^2 + 927081397632*n*d^4*l^3*t^2 + 60492587328*d^5*l^3*t^2 + 133483724800*n^4*l^4*t^2 + 817488732160*n^3*d*l^4*t^2 + 1219607123968*n^2*d^2*l^4*t^2 + 563640175104*n*d^3*l^4*t^2 + 71021319552*d^4*l^4*t^2 + 20300595200*n^3*l^5*t^2 + 95996661760*n^2*d*l^5*t^2 + 102161737728*n*d^2*l^5*t^2 + 26250651648*d^3*l^5*t^2 + 1130905600*n^2*l^6*t^2 + 3891118080*n*d*l^6*t^2 + 2343112704*d^2*l^6*t^2 + 83871948800*n^6*t^4 + 743743897600*n^5*d*t^4 + 1755605925120*n^4*d^2*t^4 + 1492682859264*n^3*d^3*t^4 + 499345638992*n^2*d^4*t^4 + 63638263728*n*d^5*t^4 + 2396980260*d^6*t^4 + 136363417600*n^5*l*t^4 + 1036619468800*n^4*d*l*t^4 + 2024702320640*n^3*d^2*l*t^4 + 1349906864896*n^2*d^3*l*t^4 + 318896526144*n*d^4*l*t^4 + 21707373600*d^5*l*t^4 + 82019840000*n^4*l^2*t^4 + 507718389760*n^3*d*l^2*t^4 + 769108853248*n^2*d^2*l^2*t^4 + 361033240320*n*d^3*l^2*t^4 + 46129432896*d^4*l^2*t^4 + 20579123200*n^3*l^3*t^4 + 97964994560*n^2*d*l^3*t^4 + 104676415488*n*d^2*l^3*t^4 + 26857838592*d^3*l^3*t^4 + 1696358400*n^2*l^4*t^4 + 5836677120*n*d*l^4*t^4 + 3514669056*d^2*l^4*t^4 + 9251430400*n^4*t^6 + 57220792320*n^3*d*t^6 + 89526486016*n^2*d^2*t^6 + 44479484928*n*d^3*t^6 + 6155907840*d^4*t^6 + 6952550400*n^3*l*t^6 + 33311109120*n^2*d*l*t^6 + 35730364416*n*d^2*l*t^6 + 9155008512*d^3*l*t^6 + 1130905600*n^2*l^2*t^6 + 3891118080*n*d*l^2*t^6 + 2343112704*d^2*l^2*t^6 + 282726400*n^2*t^8 + 972779520*n*d*t^8 + 585778176*d^2*t^8 + 4101916917760*n^9 + 43946812424192*n^8*d + 116644494073856*n^7*d^2 + 111734723190784*n^6*d^3 + 44847685228544*n^5*d^4 + 8040998212608*n^4*d^5 + 636815050240*n^3*d^6 + 19723752448*n^2*d^7 + 165350016*n*d^8 + 12576882032640*n^8*l + 121393901436928*n^7*d*l + 290913821032448*n^6*d^2*l + 251055769354240*n^5*d^3*l + 89928125911552*n^4*d^4*l + 14032437037056*n^3*d^5*l + 916178947200*n^2*d^6*l + 20909663232*n*d^7*l + 96961536*d^8*l + 17159757332480*n^7*l^2 + 144195470020608*n^6*d*l^2 + 304326916505600*n^5*d^2*l^2 + 230240206579712*n^4*d^3*l^2 + 70862618850560*n^3*d^4*l^2 + 9055258072192*n^2*d^5*l^2 + 435139435776*n*d^6*l^2 + 5513641920*d^7*l^2 + 13406131200000*n^6*l^3 + 94991514791936*n^5*d*l^3 + 171443134956544*n^4*d^2*l^3 + 109518450176000*n^3*d^3*l^3 + 27296381946624*n^2*d^4*l^3 + 2554871175936*n*d^5*l^3 + 68218225344*d^6*l^3 + 6418391572480*n^5*l^4 + 37249948393472*n^4*d*l^4 + 55384390813696*n^3*d^2*l^4 + 28198207777024*n^2*d^3*l^4 + 5103834252864*n*d^4*l^4 + 265023918432*d^5*l^4 + 1877484093440*n^4*l^5 + 8655794176000*n^3*d*l^5 + 10038155252736*n^2*d^2*l^5 + 3665087173632*n*d^3*l^5 + 366552544896*d^4*l^5 + 316941680640*n^3*l^6 + 1111697313792*n^2*d*l^6 + 910562337792*n*d^2*l^6 + 182545454592*d^3*l^6 + 26896711680*n^2*l^7 + 66032885760*n*d*l^7 + 29559029760*d^2*l^7 + 803143680*n*l^8 + 1092648960*d*l^8 + 2770715115520*n^7*t^2 + 22397165203456*n^6*d*t^2 + 48661014519808*n^5*d^2*t^2 + 38752714701824*n^4*d^3*t^2 + 12601427624192*n^3*d^4*t^2 + 1699279462144*n^2*d^5*t^2 + 86503895424*n*d^6*t^2 + 1176124320*d^7*t^2 + 6266912808960*n^6*l*t^2 + 43909968662528*n^5*d*l*t^2 + 81589877126144*n^4*d^2*l*t^2 + 54364868804608*n^3*d^3*l*t^2 + 14155616575488*n^2*d^4*l*t^2 + 1383437132160*n*d^5*l*t^2 + 38737905408*d^6*l*t^2 + 5843988602880*n^5*l^2*t^2 + 34134415849472*n^4*d*l^2*t^2 + 52102143033344*n^3*d^2*l^2*t^2 + 27391468641280*n^2*d^3*l^2*t^2 + 5117011607616*n*d^4*l^2*t^2 + 274236210720*d^5*l^2*t^2 + 2799278940160*n^4*l^3*t^2 + 13079180263424*n^3*d*l^3*t^2 + 15475584448512*n^2*d^2*l^3*t^2 + 5767343262720*n*d^3*l^3*t^2 + 587201563008*d^4*l^3*t^2 + 699687976960*n^3*l^4*t^2 + 2482908872704*n^2*d*l^4*t^2 + 2055807203328*n*d^2*l^4*t^2 + 414852314112*d^3*l^4*t^2 + 82000855040*n^2*l^5*t^2 + 202166722560*n*d*l^5*t^2 + 90479960064*d^2*l^5*t^2 + 3212574720*n*l^6*t^2 + 4370595840*d*l^6*t^2 + 617273999360*n^5*t^4 + 3563308787712*n^4*d*t^4 + 5644961859584*n^3*d^2*t^4 + 3174618781440*n^2*d^3*t^4 + 647764004352*n*d^4*t^4 + 38692071360*d^5*t^4 + 868698398720*n^4*l*t^4 + 4107188895744*n^3*d*l*t^4 + 5024638508032*n^2*d^2*l*t^4 + 1955991174144*n*d^3*l*t^4 + 208742010624*d^4*l*t^4 + 431642624000*n^3*l^2*t^4 + 1552121352192*n^2*d*l^2*t^4 + 1306155230208*n*d^2*l^2*t^4 + 267871274496*d^3*l^2*t^4 + 83311575040*n^2*l^3*t^4 + 206234787840*n*d*l^3*t^4 + 92282830848*d^2*l^3*t^4 + 4818862080*n*l^4*t^4 + 6555893760*d*l^4*t^4 + 48486727680*n^3*t^6 + 178437447680*n^2*d*t^6 + 158289211392*n*d^2*t^6 + 35048355840*d^3*t^6 + 28207431680*n^2*l*t^6 + 70100951040*n*d*l*t^6 + 31361900544*d^2*l*t^6 + 3212574720*n*l^2*t^6 + 4370595840*d*l^2*t^6 + 803143680*n*t^8 + 1092648960*d*t^8 + 35715068690432*n^8 + 254514783027200*n^7*d + 481448142765056*n^6*d^2 + 338921893381120*n^5*d^3 + 100667208151040*n^4*d^4 + 13096346696192*n^3*d^5 + 712022125184*n^2*d^6 + 13482880128*n*d^7 + 51727248*d^8 + 97482022453248*n^7*l + 621061631328256*n^6*d*l + 1046549607119872*n^5*d^2*l + 649092737958912*n^4*d^3*l + 165784754261760*n^3*d^4*l + 17618905366016*n^2*d^5*l + 701362331520*n*d^6*l + 7318707264*d^7*l + 115971460571136*n^6*l^2 + 639094380535808*n^5*d*l^2 + 930110731329280*n^4*d^2*l^2 + 488472575832320*n^3*d^3*l^2 + 100861260945472*n^2*d^4*l^2 + 7811752086912*n*d^5*l^2 + 171474075936*d^6*l^2 + 77250022400000*n^5*l^3 + 355379718459392*n^4*d*l^3 + 428838918381568*n^3*d^2*l^3 + 179432308684800*n^2*d^3*l^3 + 26767048586880*n*d^4*l^3 + 1140087783744*d^5*l^3 + 30738588655616*n^4*l^4 + 113369881714688*n^3*d*l^4 + 106811411507200*n^2*d^2*l^4 + 31883142734592*n*d^3*l^4 + 2600736594624*d^4*l^4 + 7224808275968*n^3*l^5 + 20217784336384*n^2*d*l^5 + 13359911980032*n*d^2*l^5 + 2161830196224*d^3*l^5 + 929037959168*n^2*l^6 + 1788084867072*n*d*l^6 + 633689985024*d^2*l^6 + 54213820416*n*l^7 + 55579336704*d*l^7 + 851705856*l^8 + 17775657017344*n^6*t^2 + 99052825714688*n^5*d*t^2 + 151877331773184*n^4*d^2*t^2 + 85098998309120*n^3*d^3*t^2 + 18771772892224*n^2*d^4*t^2 + 1554096941568*n*d^5*t^2 + 36758253600*d^6*t^2 + 35152479526912*n^5*l*t^2 + 164829786918912*n^4*d*l*t^2 + 207808532045824*n^3*d^2*l*t^2 + 91538181638144*n^2*d^3*l*t^2 + 14387045663616*n*d^4*l*t^2 + 646371479232*d^5*l*t^2 + 27724727341056*n^4*l^2*t^2 + 104490776932352*n^3*d*l^2*t^2 + 101861300565504*n^2*d^2*l^2*t^2 + 31563324314880*n*d^3*l^2*t^2 + 2672849507904*d^4*l^2*t^2 + 10768524705792*n^3*l^3*t^2 + 30697997029376*n^2*d*l^3*t^2 + 20746694384640*n*d^2*l^3*t^2 + 3431400109056*d^3*l^3*t^2 + 2054096822272*n^2*l^4*t^2 + 3996117417984*n*d*l^4*t^2 + 1428069132288*d^2*l^4*t^2 + 164995350528*n*l^5*t^2 + 169214828544*d*l^5*t^2 + 3406823424*l^6*t^2 + 2851641884672*n^4*t^4 + 10955293339648*n^3*d*t^4 + 11351889649152*n^2*d^2*t^4 + 3846913623552*n*d^3*t^4 + 364325399424*d^4*t^4 + 3327203180544*n^3*l*t^4 + 9751762104320*n^2*d*l*t^4 + 6884081264640*n*d^2*l*t^4 + 1197536071680*d^3*l*t^4 + 1270817587200*n^2*l^2*t^4 + 2510047973376*n*d*l^2*t^4 + 912447479808*d^2*l^2*t^4 + 167349239808*n*l^3*t^4 + 171691646976*d*l^3*t^4 + 5110235136*l^4*t^4 + 144508624896*n^2*t^6 + 298973405184*n*d*t^6 + 116898416640*d^2*t^6 + 56567709696*n*l*t^6 + 58056155136*d*l*t^6 + 3406823424*l^2*t^6 + 851705856*t^8 + 216206688256000*n^7 + 1060129912512512*n^6*d + 1439304696217600*n^5*d^2 + 735749705668608*n^4*d^3 + 156536449902080*n^3*d^4 + 13897466886400*n^2*d^5 + 461536771968*n*d^6 + 4009497408*d^7 + 517296584392704*n^6*l + 2240702918942720*n^5*d*l + 2653693484034048*n^4*d^2*l + 1153690494083072*n^3*d^3*l + 198521207703040*n^2*d^4*l + 12808879375872*n*d^5*l + 233284472064*d^6*l + 527133406265344*n^5*l^2 + 1944594299697152*n^4*d*l^2 + 1925278852457472*n^3*d^2*l^2 + 668267639133696*n^2*d^3*l^2 + 82905027048960*n*d^4*l^2 + 2926194224256*d^5*l^2 + 292373494415360*n^4*l^3 + 877763180085248*n^3*d*l^3 + 681786365315072*n^2*d^2*l^3 + 168612315614208*n*d^3*l^3 + 11372947681536*d^4*l^3 + 93295929393152*n^3*l^4 + 214017794162688*n^2*d*l^4 + 116533107019776*n*d^2*l^4 + 15522805016064*d^3*l^4 + 16598776905728*n^2*l^5 + 26103705206784*n*d*l^5 + 7559195314176*d^2*l^5 + 1451204345856*n*l^6 + 1195953094656*d*l^6 + 43773198336*l^7 + 78311981056000*n^5*t^2 + 303718429456384*n^4*d*t^2 + 323258199790592*n^3*d^2*t^2 + 121319722997248*n^2*d^3*t^2 + 16282145099520*n*d^4*t^2 + 624037499136*d^5*t^2 + 131074119581696*n^4*l*t^2 + 410741678702592*n^3*d*l*t^2 + 337737935251456*n^2*d^2*l*t^2 + 88772042391552*n*d^3*l*t^2 + 6368226172416*d^4*l*t^2 + 83744633700352*n^3*l^2*t^2 + 198738968145920*n^2*d*l^2*t^2 + 112774881156096*n*d^2*l^2*t^2 + 15684606669312*d^3*l^2*t^2 + 24719731113984*n^2*l^3*t^2 + 39767639629824*n*d*l^3*t^2 + 11801664239616*d^2*l^3*t^2 + 3201803943936*n*l^4*t^2 + 2662138478592*d*l^4*t^2 + 132350607360*l^5*t^2 + 8488021368832*n^3*t^4 + 21169559633920*n^2*d*t^4 + 13095609255936*n*d^2*t^4 + 2040118880256*d^3*t^4 + 7662618886144*n^2*l*t^4 + 12842761691136*n*d*l*t^4 + 4013381689344*d^2*l*t^4 + 1984074743808*n*l^2*t^4 + 1677382483968*d*l^2*t^4 + 133381619712*l^3*t^4 + 232344649728*n*t^6 + 210275205120*d*t^6 + 44804210688*l*t^6 + 932134272876544*n^6 + 3192792737857536*n^5*d + 3087351236390912*n^4*d^2 + 1113455567282176*n^3*d^3 + 160055749697792*n^2*d^4 + 8640527645952*n*d^5 + 131575109184*d^6 + 1917955344023552*n^5*l + 5690617148112896*n^4*d*l + 4639973669847040*n^3*d^2*l + 1340985071386624*n^2*d^3*l + 138960723033600*n*d^4*l + 4090245140736*d^5*l + 1632672756363264*n^4*l^2 + 4005124886294528*n^3*d*l^2 + 2579198643642368*n^2*d^2*l^2 + 531804681166848*n*d^3*l^2 + 29883634329600*d^4*l^2 + 726960651665408*n^3*l^3 + 1378614476734464*n^2*d*l^3 + 624384567957504*n*d^2*l^3 + 69185859692544*d^3*l^3 + 175233960706048*n^2*l^4 + 228935670693888*n*d*l^4 + 55025311196160*d^2*l^4 + 21079112318976*n*l^5 + 14369020747776*d*l^5 + 944171532288*l^6 + 239675389898752*n^4*t^2 + 637060601868288*n^3*d*t^2 + 448882476419072*n^2*d^2*t^2 + 101448292912128*n*d^3*t^2 + 6258717414144*d^4*t^2 + 324580162437120*n^3*l*t^2 + 654766845493248*n^2*d*l*t^2 + 317700211494912*n*d^2*l*t^2 + 37780031674368*d^3*l*t^2 + 157192483815424*n^2*l^2*t^2 + 214599437266944*n*d*l^2*t^2 + 54117190656000*d^2*l^2*t^2 + 31344445440000*n*l^3*t^2 + 21925982896128*d*l^3*t^2 + 2069621932032*l^4*t^2 + 15940591931392*n^2*t^4 + 23571579334656*n*d*t^4 + 6650003837952*d^2*t^4 + 9816762236928*n*l*t^4 + 7226364026880*d*l*t^4 + 1282971156480*l^2*t^4 + 157341450240*t^6 + 2882081414316032*n^5 + 6886791560232960*n^4*d + 4625522818138112*n^3*d^2 + 1113578837303296*n^2*d^3 + 96584303849472*n*d^4 + 2382534383616*d^5 + 4969006885142528*n^4*l + 9953474195947520*n^3*d*l + 5318803881697280*n^2*d^2*l + 916175625314304*n*d^3*l + 43053949992960*d^4*l + 3403311917219840*n^3*l^2 + 5336541378207744*n^2*d*l^2 + 2016150164987904*n*d^2*l^2 + 186709684506624*d^3*l^2 + 1145126421266432*n^2*l^3 + 1247997373808640*n*d*l^3 + 250641510543360*d^2*l^3 + 186202715062272*n*l^4 + 106166137061376*d*l^4 + 11415314497536*l^5 + 502304227180544*n^3*t^2 + 873804356280320*n^2*d*t^2 + 367048092241920*n*d^2*t^2 + 37811137333248*d^3*t^2 + 514208232931328*n^2*l*t^2 + 605364145324032*n*d*l*t^2 + 131694075224064*d^2*l*t^2 + 167529397420032*n*l^2*t^2 + 100655561244672*d*l^2*t^2 + 16928968605696*l^3*t^2 + 17311736463360*n*t^4 + 11599270281216*d*t^4 + 5386512236544*l*t^4 + 6341159480393728*n^4 + 10358972434350080*n^3*d + 4586997695488000*n^2*d^2 + 660006432497664*n*d^3 + 26002134964224*d^4 + 8816684278808576*n^3*l + 11403139524853760*n^2*d*l + 3591570279432192*n*d^2*l + 278352160874496*d^3*l + 4569908720287744*n^2*l^2 + 4148622047870976*n*d*l^2 + 697274401812480*d^2*l^2 + 1036949911044096*n*l^3 + 495607089512448*d*l^3 + 85693735305216*l^4 + 688583154352128*n^2*t^2 + 706918239780864*n*d*t^2 + 134186346123264*d^2*t^2 + 472411437367296*n*l*t^2 + 247068598321152*d*l*t^2 + 77565422813184*l^2*t^2 + 8335178072064*t^4 + 9682325045379072*n^3 + 10301695880527872*n^2*d + 2699667954892800*n*d^2 + 175137119944704*d^3 + 10204686776795136*n^2*l + 7691836967485440*n*d*l + 1080719422193664*d^2*l + 3569536280297472*n*l^2 + 1427261284417536*d*l^2 + 411225269207040*l^3 + 556659831472128*n*t^2 + 255988661354496*d*t^2 + 191566773485568*l*t^2 + 9740484484595712*n^2 + 6076121569099776*n*d + 712397353992192*d^2 + 6934736310239232*n*l + 2311924286029824*d*l + 1231500164530176*l^2 + 201344821493760*t^2 + 5798324956299264*n + 1606520544952320*d + 2096207779332096*l + 1545105781555200
boundeps,2560000*n^12*d^4 + 3072000*n^11*d^5 + 1382400*n^10*d^6 + 276480*n^9*d^7 + 20736*n^8*d^8 + 10240000*n^11*d^4*l + 12288000*n^10*d^5*l + 5529600*n^9*d^6*l + 1105920*n^8*d^7*l + 82944*n^7*d^8*l + 17920000*n^10*d^4*l^2 + 21504000*n^9*d^5*l^2 + 9676800*n^8*d^6*l^2 + 1935360*n^7*d^7*l^2 + 145152*n^6*d^8*l^2 + 17920000*n^9*d^4*l^3 + 21504000*n^8*d^5*l^3 + 9676800*n^7*d^6*l^3 + 1935360*n^6*d^7*l^3 + 145152*n^5*d^8*l^3 + 11200000*n^8*d^4*l^4 + 13440000*n^7*d^5*l^4 + 6048000*n^6*d^6*l^4 + 1209600*n^5*d^7*l^4 + 90720*n^4*d^8*l^4 + 4480000*n^7*d^4*l^5 + 5376000*n^6*d^5*l^5 + 2419200*n^5*d^6*l^5 + 483840*n^4*d^7*l^5 + 36288*n^3*d^8*l^5 + 1120000*n^6*d^4*l^6 + 1344000*n^5*d^5*l^6 + 604800*n^4*d^6*l^6 + 120960*n^3*d^7*l^6 + 9072*n^2*d^8*l^6 + 160000*n^5*d^4*l^7 + 192000*n^4*d^5*l^7 + 86400*n^3*d^6*l^7 + 17280*n^2*d^7*l^7 + 1296*n*d^8*l^7 + 10000*n^4*d^4*l^8 + 12000*n^3*d^5*l^8 + 5400*n^2*d^6*l^8 + 1080*n*d^7*l^8 + 81*d^8*l^8 + 2560000*n^10*d^4*t^2 + 3072000*n^9*d^5*t^2 + 1382400*n^8*d^6*t^2 + 276480*n^7*d^7*t^2 + 20736*n^6*d^8*t^2 + 7680000*n^9*d^4*l*t^2 + 9216000*n^8*d^5*l*t^2 + 4147200*n^7*d^6*l*t^2 + 829440*n^6*d^7*l*t^2 + 62208*n^5*d^8*l*t^2 + 9600000*n^8*d^4*l^2*t^2 + 11520000*n^7*d^5*l^2*t^2 + 5184000*n^6*d^6*l^2*t^2 + 1036800*n^5*d^7*l^2*t^2 + 77760*n^4*d^8*l^2*t^2 + 6400000*n^7*d^4*l^3*t^2 + 7680000*n^6*d^5*l^3*t^2 + 3456000*n^5*d^6*l^3*t^2 + 691200*n^4*d^7*l^3*t^2 + 51840*n^3*d^8*l^3*t^2 + 2400000*n^6*d^4*l^4*t^2 + 2880000*n^5*d^5*l^4*t^2 + 1296000*n^4*d^6*l^4*t^2 + 259200*n^3*d^7*l^4*t^2 + 19440*n^2*d^8*l^4*t^2 + 480000*n^5*d^4*l^5*t^2 + 576000*n^4*d^5*l^5*t^2 + 259200*n^3*d^6*l^5*t^2 + 51840*n^2*d^7*l^5*t^2 + 3888*n*d^8*l^5*t^2 + 40000*n^4*d^4*l^6*t^2 + 48000*n^3*d^5*l^6*t^2 + 21600*n^2*d^6*l^6*t^2 + 4320*n*d^7*l^6*t^2 + 324*d^8*l^6*t^2 + 960000*n^8*d^4*t^4 + 1152000*n^7*d^5*t^4 + 518400*n^6*d^6*t^4 + 103680*n^5*d^7*t^4 + 7776*n^4*d^8*t^4 + 1920000*n^7*d^4*l*t^4 + 2304000*n^6*d^5*l*t^4 + 1036800*n^5*d^6*l*t^4 + 207360*n^4*d^7*l*t^4 + 15552*n^3*d^8*l*t^4 + 1440000*n^6*d^4*l^2*t^4 + 1728000*n^5*d^5*l^2*t^4 + 777600*n^4*d^6*l^2*t^4 + 155520*n^3*d^7*l^2*t^4 + 11664*n^2*d^8*l^2*t^4 + 480000*n^5*d^4*l^3*t^4 + 576000*n^4*d^5*l^3*t^4 + 259200*n^3*d^6*l^3*t^4 + 51840*n^2*d^7*l^3*t^4 + 3888*n*d^8*l^3*t^4 + 60000*n^4*d^4*l^4*t^4 + 72000*n^3*d^5*l^4*t^4 + 32400*n^2*d^6*l^4*t^4 + 6480*n*d^7*l^4*t^4 + 486*d^8*l^4*t^4 + 160000*n^6*d^4*t^6 + 192000*n^5*d^5*t^6 + 86400*n^4*d^6*t^6 + 17280*n^3*d^7*t^6 + 1296*n^2*d^8*t^6 + 160000*n^5*d^4*l*t^6 + 192000*n^4*d^5*l*t^6 + 86400*n^3*d^6*l*t^6 + 17280*n^2*d^7*l*t^6 + 1296*n*d^8*l*t^6 + 40000*n^4*d^4*l^2*t^6 + 48000*n^3*d^5*l^2*t^6 + 21600*n^2*d^6*l^2*t^6 + 4320*n*d^7*l^2*t^6 + 324*d^8*l^2*t^6 + 10000*n^4*d^4*t^8 + 12000*n^3*d^5*t^8 + 5400*n^2*d^6*t^8 + 1080*n*d^7*t^8 + 81*d^8*t^8 + 40960000*n^12*d^3 + 154624000*n^11*d^4 + 134451200*n^10*d^5 + 48568320*n^9*d^6 + 7879680*n^8*d^7 + 470016*n^7*d^8 + 163840000*n^11*d^3*l + 585216000*n^10*d^4*l + 500428800*n^9*d^5*l + 178606080*n^8*d^6*l + 28615680*n^7*d^7*l + 1679616*n^6*d^8*l + 286720000*n^10*d^3*l^2 + 967168000*n^9*d^4*l^2 + 810854400*n^8*d^5*l^2 + 284912640*n^7*d^6*l^2 + 44858880*n^6*d^7*l^2 + 2571264*n^5*d^8*l^2 + 286720000*n^9*d^3*l^3 + 911488000*n^8*d^4*l^3 + 746470400*n^7*d^5*l^3 + 257034240*n^6*d^6*l^3 + 39502080*n^5*d^7*l^3 + 2185920*n^4*d^8*l^3 + 179200000*n^8*d^3*l^4 + 535680000*n^7*d^4*l^4 + 426624000*n^6*d^5*l^4 + 143078400*n^5*d^6*l^4 + 21254400*n^4*d^7*l^4 + 1114560*n^3*d^8*l^4 + 71680000*n^7*d^3*l^5 + 200992000*n^6*d^4*l^5 + 154809600*n^5*d^5*l^5 + 50146560*n^4*d^6*l^5 + 7093440*n^3*d^7*l^5 + 340848*n^2*d^8*l^5 + 17920000*n^6*d^3*l^6 + 47008000*n^5*d^4*l^6 + 34774400*n^4*d^5*l^6 + 10751040*n^3*d^6*l^6 + 1412640*n^2*d^7*l^6 + 57888*n*d^8*l^6 + 2560000*n^5*d^3*l^7 + 6264000*n^4*d^4*l^7 + 4411200*n^3*d^5*l^7 + 1278720*n^2*d^6*l^7 + 149040*n*d^7*l^7 + 4212*d^8*l^7 + 160000*n^4*d^3*l^8 + 364000*n^3*d^4*l^8 + 241200*n^2*d^5*l^8 + 63720*n*d^6*l^8 + 5940*d^7*l^8 + 40960000*n^10*d^3*t^2 + 141824000*n^9*d^4*t^2 + 119859200*n^8*d^5*t^2 + 42347520*n^7*d^6*t^2 + 6704640*n^6*d^7*t^2 + 387072*n^5*d^8*t^2 + 122880000*n^9*d^3*l*t^2 + 400512000*n^8*d^4*l*t^2 + 330265600*n^7*d^5*l*t^2 + 114140160*n^6*d^6*l*t^2 + 17591040*n^5*d^7*l*t^2 + 976320*n^4*d^8*l*t^2 + 153600000*n^8*d^3*l^2*t^2 + 469760000*n^7*d^4*l^2*t^2 + 376320000*n^6*d^5*l^2*t^2 + 126489600*n^5*d^6*l^2*t^2 + 18800640*n^4*d^7*l^2*t^2 + 984960*n^3*d^8*l^2*t^2 + 102400000*n^7*d^3*l^3*t^2 + 292800000*n^6*d^4*l^3*t^2 + 226624000*n^5*d^5*l^3*t^2 + 73497600*n^4*d^6*l^3*t^2 + 10385280*n^3*d^7*l^3*t^2 + 496800*n^2*d^8*l^3*t^2 + 38400000*n^6*d^3*l^4*t^2 + 102240000*n^5*d^4*l^4*t^2 + 75920000*n^4*d^5*l^4*t^2 + 23486400*n^3*d^6*l^4*t^2 + 3080160*n^2*d^7*l^4*t^2 + 125280*n*d^8*l^4*t^2 + 7680000*n^5*d^3*l^5*t^2 + 18952000*n^4*d^4*l^5*t^2 + 13377600*n^3*d^5*l^5*t^2 + 3879360*n^2*d^6*l^5*t^2 + 451440*n*d^7*l^5*t^2 + 12636*d^8*l^5*t^2 + 640000*n^4*d^3*l^6*t^2 + 1456000*n^3*d^4*l^6*t^2 + 964800*n^2*d^5*l^6*t^2 + 254880*n*d^6*l^6*t^2 + 23760*d^7*l^6*t^2 + 15360000*n^8*d^3*t^4 + 47744000*n^7*d^4*t^4 + 38579200*n^6*d^5*t^4 + 13086720*n^5*d^6*t^4 + 1969920*n^4*d^7*t^4 + 105408*n^3*d^8*t^4 + 30720000*n^7*d^3*l*t^4 + 89248000*n^6*d^4*l*t^4 + 69510400*n^5*d^5*l*t^4 + 22659840*n^4*d^6*l*t^4 + 3222720*n^3*d^7*l*t^4 + 155952*n^2*d^8*l*t^4 + 23040000*n^6*d^3*l^2*t^4 + 62176000*n^5*d^4*l^2*t^4 + 46364800*n^4*d^5*l^2*t^4 + 14374080*n^3*d^6*l^2*t^4 + 1887840*n^2*d^7*l^2*t^4 + 76896*n*d^8*l^2*t^4 + 7680000*n^5*d^3*l^3*t^4 + 19112000*n^4*d^4*l^3*t^4 + 13521600*n^3*d^5*l^3*t^4 + 3922560*n^2*d^6*l^3*t^4 + 455760*n*d^7*l^3*t^4 + 12636*d^8*l^3*t^4 + 960000*n^4*d^3*l^4*t^4 + 2184000*n^3*d^4*l^4*t^4 + 1447200*n^2*d^5*l^4*t^4 + 382320*n*d^6*l^4*t^4 + 35640*d^7*l^4*t^4 + 2560000*n^6*d^3*t^6 + 6944000*n^5*d^4*t^6 + 5219200*n^4*d^5*t^6 + 1638720*n^3*d^6*t^6 + 220320*n^2*d^7*t^6 + 9504*n*d^8*t^6 + 2560000*n^5*d^3*l*t^6 + 6424000*n^4*d^4*l*t^6 + 4555200*n^3*d^5*l*t^6 + 1321920*n^2*d^6*l*t^6 + 153360*n*d^7*l*t^6 + 4212*d^8*l*t^6 + 640000*n^4*d^3*l^2*t^6 + 1456000*n^3*d^4*l^2*t^6 + 964800*n^2*d^5*l^2*t^6 + 254880*n*d^6*l^2*t^6 + 23760*d^7*l^2*t^6 + 160000*n^4*d^3*t^8 + 364000*n^3*d^4*t^8 + 241200*n^2*d^5*t^8 + 63720*n*d^6*t^8 + 5940*d^7*t^8 + 245760000*n^12*d^2 + 2023424000*n^11*d^3 + 3914137600*n^10*d^4 + 2551746560*n^9*d^5 + 728042496*n^8*d^6 + 92215296*n^7*d^7 + 4071168*n^6*d^8 + 983040000*n^11*d^2*l + 7530496000*n^10*d^3*l + 13793894400*n^9*d^4*l + 8745123840*n^8*d^5*l + 2444196864*n^7*d^6*l + 304422912*n^6*d^7*l + 13319424*n^5*d^8*l + 1720320000*n^10*d^2*l^2 + 12218368000*n^9*d^3*l^2 + 21124595200*n^8*d^4*l^2 + 12952965120*n^7*d^5*l^2 + 3517201152*n^6*d^6*l^2 + 424714752*n^5*d^7*l^2 + 17923680*n^4*d^8*l^2 + 1720320000*n^9*d^2*l^3 + 11283968000*n^8*d^3*l^3 + 18342323200*n^7*d^4*l^3 + 10799429120*n^6*d^5*l^3 + 2817633792*n^5*d^6*l^3 + 323786880*n^4*d^7*l^3 + 12726720*n^3*d^8*l^3 + 1075200000*n^8*d^2*l^4 + 6484480000*n^7*d^3*l^4 + 9861312000*n^6*d^4*l^4 + 5521459200*n^5*d^5*l^4 + 1363067520*n^4*d^6*l^4 + 145123200*n^3*d^7*l^4 + 5037120*n^2*d^8*l^4 + 430080000*n^7*d^2*l^5 + 2372992000*n^6*d^3*l^5 + 3353900800*n^5*d^4*l^5 + 1762356480*n^4*d^5*l^5 + 402447168*n^3*d^6*l^5 + 38017728*n^2*d^7*l^5 + 1054944*n*d^8*l^5 + 107520000*n^6*d^2*l^6 + 539648000*n^5*d^3*l^6 + 702287200*n^4*d^4*l^6 + 339825920*n^3*d^5*l^6 + 69221232*n^2*d^6*l^6 + 5338656*n*d^7*l^6 + 91422*d^8*l^6 + 15360000*n^5*d^2*l^7 + 69664000*n^4*d^3*l^7 + 82329600*n^3*d^4*l^7 + 35633760*n^2*d^5*l^7 + 6052896*n*d^6*l^7 + 304776*d^7*l^7 + 960000*n^4*d^2*l^8 + 3904000*n^3*d^3*l^8 + 4099600*n^2*d^4*l^8 + 1509360*n*d^5*l^8 + 181476*d^6*l^8 + 245760000*n^10*d^2*t^2 + 1787904000*n^9*d^3*t^2 + 3194329600*n^8*d^4*t^2 + 1989903360*n^7*d^5*t^2 + 544798976*n^6*d^6*t^2 + 65766144*n^5*d^7*t^2 + 2716704*n^4*d^8*t^2 + 737280000*n^9*d^2*l*t^2 + 4956672000*n^8*d^3*l*t^2 + 8291148800*n^7*d^4*l*t^2 + 4940679680*n^6*d^5*l*t^2 + 1295917568*n^5*d^6*l*t^2 + 149015424*n^4*d^7*l*t^2 + 5819328*n^3*d^8*l*t^2 + 921600000*n^8*d^2*l^2*t^2 + 5693440000*n^7*d^3*l^2*t^2 + 8866048000*n^6*d^4*l^2*t^2 + 5009728000*n^5*d^5*l^2*t^2 + 1240520960*n^4*d^6*l^2*t^2 + 132071808*n^3*d^7*l^2*t^2 + 4585536*n^2*d^8*l^2*t^2 + 614400000*n^7*d^2*l^3*t^2 + 3464960000*n^6*d^3*l^3*t^2 + 4987968000*n^5*d^4*l^3*t^2 + 2638643200*n^4*d^5*l^3*t^2 + 603315840*n^3*d^6*l^3*t^2 + 56883456*n^2*d^7*l^3*t^2 + 1579392*n*d^8*l^3*t^2 + 230400000*n^6*d^2*l^4*t^2 + 1176960000*n^5*d^3*l^4*t^2 + 1551372000*n^4*d^4*l^4*t^2 + 753992000*n^3*d^5*l^4*t^2 + 153537840*n^2*d^6*l^4*t^2 + 11785392*n*d^7*l^4*t^2 + 200934*d^8*l^4*t^2 + 46080000*n^5*d^2*l^5*t^2 + 211232000*n^4*d^3*l^5*t^2 + 251372800*n^3*d^4*l^5*t^2 + 109018080*n^2*d^5*l^5*t^2 + 18487008*n*d^6*l^5*t^2 + 922536*d^7*l^5*t^2 + 3840000*n^4*d^2*l^6*t^2 + 15616000*n^3*d^3*l^6*t^2 + 16398400*n^2*d^4*l^6*t^2 + 6037440*n*d^5*l^6*t^2 + 725904*d^6*l^6*t^2 + 92160000*n^8*d^2*t^4 + 577024000*n^7*d^3*t^4 + 921817600*n^6*d^4*t^4 + 531048960*n^5*d^5*t^4 + 134007936*n^4*d^6*t^4 + 14552064*n^3*d^7*t^4 + 511488*n^2*d^8*t^4 + 184320000*n^7*d^2*l*t^4 + 1056128000*n^6*d^3*l*t^4 + 1551123200*n^5*d^4*l*t^4 + 830385920*n^4*d^5*l*t^4 + 191852352*n^3*d^6*l*t^4 + 18342720*n^2*d^7*l*t^4 + 524448*n*d^8*l*t^4 + 138240000*n^6*d^2*l^2*t^4 + 717056000*n^5*d^3*l^2*t^4 + 957930400*n^4*d^4*l^2*t^4 + 468595840*n^3*d^5*l^2*t^4 + 95777424*n^2*d^6*l^2*t^4 + 7376832*n*d^7*l^2*t^4 + 127602*d^8*l^2*t^4 + 46080000*n^5*d^2*l^3*t^4 + 213472000*n^4*d^3*l^3*t^4 + 255756800*n^3*d^4*l^3*t^4 + 111134880*n^2*d^5*l^3*t^4 + 18815328*n*d^6*l^3*t^4 + 930744*d^7*l^3*t^4 + 5760000*n^4*d^2*l^4*t^4 + 23424000*n^3*d^3*l^4*t^4 + 24597600*n^2*d^4*l^4*t^4 + 9056160*n*d^5*l^4*t^4 + 1088856*d^6*l^4*t^4 + 15360000*n^6*d^2*t^6 + 79744000*n^5*d^3*t^6 + 108205600*n^4*d^4*t^6 + 54045760*n^3*d^5*t^6 + 11403216*n^2*d^6*t^6 + 930096*n*d^7*t^6 + 18090*d^8*t^6 + 15360000*n^5*d^2*l*t^6 + 71904000*n^4*d^3*l*t^6 + 86713600*n^3*d^4*l*t^6 + 37750560*n^2*d^5*l*t^6 + 6381216*n*d^6*l*t^6 + 312984*d^7*l*t^6 + 3840000*n^4*d^2*l^2*t^6 + 15616000*n^3*d^3*l^2*t^6 + 16398400*n^2*d^4*l^2*t^6 + 6037440*n*d^5*l^2*t^6 + 725904*d^6*l^2*t^6 + 960000*n^4*d^2*t^8 + 3904000*n^3*d^3*t^8 + 4099600*n^2*d^4*t^8 + 1509360*n*d^5*t^8 + 181476*d^6*t^8 + 655360000*n^12*d + 11403264000*n^11*d^2 + 44553625600*n^10*d^3 + 56244695040*n^9*d^4 + 27820584960*n^8*d^5 + 6155415552*n^7*d^6 + 589716992*n^6*d^7 + 18597120*n^5*d^8 + 2621440000*n^11*d*l + 42049536000*n^10*d^2*l + 152772198400*n^9*d^3*l + 182133596160*n^8*d^4*l + 86843586560*n^7*d^5*l + 18706610688*n^6*d^6*l + 1762370048*n^5*d^7*l + 55766400*n^4*d^8*l + 4587520000*n^10*d*l^2 + 67534848000*n^9*d^2*l^2 + 227056691200*n^8*d^3*l^2 + 254429818880*n^7*d^4*l^2 + 115930344960*n^6*d^5*l^2 + 23936480256*n^5*d^6*l^2 + 2153189120*n^4*d^7*l^2 + 64429440*n^3*d^8*l^2 + 4587520000*n^9*d*l^3 + 61667328000*n^8*d^2*l^3 + 190799411200*n^7*d^3*l^3 + 199648974080*n^6*d^4*l^3 + 85860578560*n^5*d^5*l^3 + 16637905920*n^4*d^6*l^3 + 1376153280*n^3*d^7*l^3 + 36203760*n^2*d^8*l^3 + 2867200000*n^8*d*l^4 + 34990080000*n^7*d^2*l^4 + 98977792000*n^6*d^3*l^4 + 95799148800*n^5*d^4*l^4 + 38201488000*n^4*d^5*l^4 + 6738517440*n^3*d^6*l^4 + 484391520*n^2*d^7*l^4 + 9953280*n*d^8*l^4 + 1146880000*n^7*d*l^5 + 12621312000*n^6*d^2*l^5 + 32372684800*n^5*d^3*l^5 + 28572640320*n^4*d^4*l^5 + 10288946880*n^3*d^5*l^5 + 1573491936*n^2*d^6*l^5 + 88702416*n*d^7*l^5 + 1075140*d^8*l^5 + 286720000*n^6*d*l^6 + 2823168000*n^5*d^2*l^6 + 6491219200*n^4*d^3*l^6 + 5110630080*n^3*d^4*l^6 + 1592175680*n^2*d^5*l^6 + 192647664*n*d^6*l^6 + 6557904*d^7*l^6 + 40960000*n^5*d*l^7 + 357504000*n^4*d^2*l^7 + 724057600*n^3*d^3*l^7 + 490442240*n^2*d^4*l^7 + 121987680*n*d^5*l^7 + 9209808*d^6*l^7 + 2560000*n^4*d*l^8 + 19584000*n^3*d^2*l^8 + 33913600*n^2*d^3*l^8 + 18474240*n*d^4*l^8 + 2998080*d^5*l^8 + 655360000*n^10*d*t^2 + 9805824000*n^9*d^2*t^2 + 34146969600*n^8*d^3*t^2 + 39815792640*n^7*d^4*t^2 + 18536570880*n^6*d^5*t^2 + 3851767296*n^5*d^6*t^2 + 341080192*n^4*d^7*t^2 + 9616512*n^3*d^8*t^2 + 1966080000*n^9*d*l*t^2 + 26929152000*n^8*d^2*l*t^2 + 86097356800*n^7*d^3*l*t^2 + 92985355520*n^6*d^4*l*t^2 + 40598644480*n^5*d^5*l*t^2 + 7903750144*n^4*d^6*l*t^2 + 650957376*n^3*d^7*l*t^2 + 16946928*n^2*d^8*l*t^2 + 2457600000*n^8*d*l^2*t^2 + 30597120000*n^7*d^2*l^2*t^2 + 89075200000*n^6*d^3*l^2*t^2 + 88297932800*n^5*d^4*l^2*t^2 + 35584743680*n^4*d^5*l^2*t^2 + 6298899968*n^3*d^6*l^2*t^2 + 453393216*n^2*d^7*l^2*t^2 + 9376704*n*d^8*l^2*t^2 + 1638400000*n^7*d*l^3*t^2 + 18385920000*n^6*d^2*l^3*t^2 + 48257792000*n^5*d^3*l^3*t^2 + 43325014400*n^4*d^4*l^3*t^2 + 15712888960*n^3*d^5*l^3*t^2 + 2406769536*n^2*d^6*l^3*t^2 + 135784800*n*d^7*l^3*t^2 + 1662984*d^8*l^3*t^2 + 614400000*n^6*d*l^4*t^2 + 6151680000*n^5*d^2*l^4*t^2 + 14375360000*n^4*d^3*l^4*t^2 + 11444059200*n^3*d^4*l^4*t^2 + 3578018720*n^2*d^5*l^4*t^2 + 432024912*n*d^6*l^4*t^2 + 14635656*d^7*l^4*t^2 + 122880000*n^5*d*l^5*t^2 + 1084032000*n^4*d^2*l^5*t^2 + 2215308800*n^3*d^3*l^5*t^2 + 1507976320*n^2*d^4*l^5*t^2 + 374899680*n*d^5*l^5*t^2 + 28083312*d^6*l^5*t^2 + 10240000*n^4*d*l^6*t^2 + 78336000*n^3*d^2*l^6*t^2 + 135654400*n^2*d^3*l^6*t^2 + 73896960*n*d^4*l^6*t^2 + 11992320*d^5*l^6*t^2 + 245760000*n^8*d*t^4 + 3078144000*n^7*d^2*t^4 + 9192857600*n^6*d^3*t^4 + 9445891840*n^5*d^4*t^4 + 3923200640*n^4*d^5*t^4 + 713274432*n^3*d^6*t^4 + 52464096*n^2*d^7*t^4 + 1107648*n*d^8*t^4 + 491520000*n^7*d*l*t^4 + 5580288000*n^6*d^2*l*t^4 + 14977331200*n^5*d^3*l*t^4 + 13777372480*n^4*d^4*l*t^4 + 5085103040*n^3*d^5*l*t^4 + 792227232*n^2*d^6*l*t^4 + 45842832*n*d^7*l*t^4 + 587844*d^8*l*t^4 + 368640000*n^6*d*l^2*t^4 + 3741696000*n^5*d^2*l^2*t^4 + 8889094400*n^4*d^3*l^2*t^4 + 7174135360*n^3*d^4*l^2*t^4 + 2260679680*n^2*d^5*l^2*t^4 + 274434768*n*d^6*l^2*t^4 + 9392832*d^7*l^2*t^4 + 122880000*n^5*d*l^3*t^4 + 1095552000*n^4*d^2*l^3*t^4 + 2258444800*n^3*d^3*l^3*t^4 + 1544625920*n^2*d^4*l^3*t^4 + 383836320*n*d^5*l^3*t^4 + 28537200*d^6*l^3*t^4 + 15360000*n^4*d*l^4*t^4 + 117504000*n^3*d^2*l^4*t^4 + 203481600*n^2*d^3*l^4*t^4 + 110845440*n*d^4*l^4*t^4 + 17988480*d^5*l^4*t^4 + 40960000*n^6*d*t^6 + 413184000*n^5*d^2*t^6 + 997273600*n^4*d^3*t^6 + 828162240*n^3*d^4*t^6 + 271035040*n^2*d^5*t^6 + 34838640*n*d^6*t^6 + 1315080*d^7*t^6 + 40960000*n^5*d*l*t^6 + 369024000*n^4*d^2*l*t^6 + 767193600*n^3*d^3*l*t^6 + 527091840*n^2*d^4*l*t^6 + 130924320*n*d^5*l*t^6 + 9663696*d^6*l*t^6 + 10240000*n^4*d*l^2*t^6 + 78336000*n^3*d^2*l^2*t^6 + 135654400*n^2*d^3*l^2*t^6 + 73896960*n*d^4*l^2*t^6 + 11992320*d^5*l^2*t^6 + 2560000*n^4*d*t^8 + 19584000*n^3*d^2*t^8 + 33913600*n^2*d^3*t^8 + 18474240*n*d^4*t^8 + 2998080*d^5*t^8 + 655360000*n^12 + 29753344000*n^11*d + 239112089600*n^10*d^2 + 579996733440*n^9*d^3 + 518346116096*n^8*d^4 + 194623178752*n^7*d^5 + 32752400640*n^6*d^6 + 2306658560*n^5*d^7 + 49965376*n^4*d^8 + 2621440000*n^11*l + 109019136000*n^10*d*l + 806680166400*n^9*d^2*l + 1812674754560*n^8*d^3*l + 1521964166144*n^7*d^4*l + 546230093824*n^6*d^5*l + 88928715264*n^5*d^6*l + 6152025984*n^4*d^7*l + 135260736*n^3*d^8*l + 4587520000*n^10*l^2 + 173867008000*n^9*d*l^2 + 1177017139200*n^8*d^2*l^2 + 2435320391680*n^7*d^3*l^2 + 1907638040832*n^6*d^4*l^2 + 645352914944*n^5*d^5*l^2 + 98920926720*n^4*d^6*l^2 + 6372109952*n^3*d^7*l^2 + 127091376*n^2*d^8*l^2 + 4587520000*n^9*l^3 + 157523968000*n^8*d*l^3 + 968497971200*n^7*d^2*l^3 + 1831591623680*n^6*d^3*l^3 + 1324058509312*n^5*d^4*l^3 + 413543313920*n^4*d^5*l^3 + 57500558400*n^3*d^6*l^3 + 3217188864*n^2*d^7*l^3 + 50505552*n*d^8*l^3 + 2867200000*n^8*l^4 + 88596480000*n^7*d*l^4 + 490593792000*n^6*d^2*l^4 + 839551948800*n^5*d^3*l^4 + 550620018320*n^4*d^4*l^4 + 153866667040*n^3*d^5*l^4 + 18323925816*n^2*d^6*l^4 + 792793512*n*d^7*l^4 + 7261713*d^8*l^4 + 1146880000*n^7*l^5 + 31639552000*n^6*d*l^5 + 156232396800*n^5*d^2*l^5 + 238324683520*n^4*d^3*l^5 + 137997197568*n^3*d^4*l^5 + 32779387296*n^2*d^5*l^5 + 3010082496*n*d^6*l^5 + 76164840*d^7*l^5 + 286720000*n^6*l^6 + 6995968000*n^5*d*l^6 + 30403443200*n^4*d^2*l^6 + 40369889280*n^3*d^3*l^6 + 19707619872*n^2*d^4*l^6 + 3612462912*n*d^5*l^6 + 196225416*d^6*l^6 + 40960000*n^5*l^7 + 873984000*n^4*d*l^7 + 3276441600*n^3*d^2*l^7 + 3636752640*n^2*d^3*l^7 + 1369628736*n*d^4*l^7 + 150977952*d^5*l^7 + 2560000*n^4*l^8 + 47104000*n^3*d*l^8 + 147033600*n^2*d^2*l^8 + 125975040*n*d^3*l^8 + 29137536*d^4*l^8 + 655360000*n^10*t^2 + 25001984000*n^9*d*t^2 + 173869465600*n^8*d^2*t^2 + 377260195840*n^7*d^3*t^2 + 309589401856*n^6*d^4*t^2 + 107390358528*n^5*d^5*t^2 + 16477184000*n^4*d^6*t^2 + 1023856000*n^3*d^7*t^2 + 18342576*n^2*d^8*t^2 + 1966080000*n^9*l*t^2 + 68247552000*n^8*d*l*t^2 + 431357132800*n^7*d^2*l*t^2 + 849548344320*n^6*d^3*l*t^2 + 635483394048*n^5*d^4*l*t^2 + 201797745408*n^4*d^5*l*t^2 + 28142213440*n^3*d^6*l*t^2 + 1564371648*n^2*d^7*l*t^2 + 24401232*n*d^8*l*t^2 + 2457600000*n^8*l^2*t^2 + 77004800000*n^7*d*l^2*t^2 + 437837312000*n^6*d^2*l^2*t^2 + 773546265600*n^5*d^3*l^2*t^2 + 519486115360*n^4*d^4*l^2*t^2 + 146839561856*n^3*d^5*l^2*t^2 + 17580541040*n^2*d^6*l^2*t^2 + 765436704*n*d^7*l^2*t^2 + 7136226*d^8*l^2*t^2 + 1638400000*n^7*l^3*t^2 + 45895680000*n^6*d*l^3*t^2 + 231824896000*n^5*d^2*l^3*t^2 + 361771328000*n^4*d^3*l^3*t^2 + 212819696640*n^3*d^4*l^3*t^2 + 50935756992*n^2*d^5*l^3*t^2 + 4694577600*n*d^6*l^3*t^2 + 119598768*d^7*l^3*t^2 + 614400000*n^6*l^4*t^2 + 15206400000*n^5*d*l^4*t^2 + 67172608000*n^4*d^2*l^4*t^2 + 90516454400*n^3*d^3*l^4*t^2 + 44596883040*n^2*d^4*l^4*t^2 + 8189951904*n*d^5*l^4*t^2 + 443339064*d^6*l^4*t^2 + 122880000*n^5*l^5*t^2 + 2647552000*n^4*d*l^5*t^2 + 10018252800*n^3*d^2*l^5*t^2 + 11194968320*n^2*d^3*l^5*t^2 + 4223350848*n*d^4*l^5*t^2 + 462778272*d^5*l^5*t^2 + 10240000*n^4*l^6*t^2 + 188416000*n^3*d*l^6*t^2 + 588134400*n^2*d^2*l^6*t^2 + 503900160*n*d^3*l^6*t^2 + 116550144*d^4*l^6*t^2 + 245760000*n^8*t^4 + 7675904000*n^7*d*t^4 + 44512153600*n^6*d^2*t^4 + 81637207040*n^5*d^3*t^4 + 57422901136*n^4*d^4*t^4 + 16897441888*n^3*d^5*t^4 + 2093727096*n^2*d^6*t^4 + 94242168*n*d^7*t^4 + 926865*d^8*t^4 + 491520000*n^7*l*t^4 + 13846528000*n^6*d*l*t^4 + 71310131200*n^5*d^2*l*t^4 + 114466830080*n^4*d^3*l*t^4 + 69323327232*n^3*d^4*l*t^4 + 16995196960*n^2*d^5*l*t^4 + 1607698944*n*d^6*l*t^4 + 42525000*d^7*l*t^4 + 368640000*n^6*l^2*t^4 + 9220096000*n^5*d*l^2*t^4 + 41390502400*n^4*d^2*l^2*t^4 + 56748277760*n^3*d^3*l^2*t^4 + 28350843744*n^2*d^4*l^2*t^4 + 5253329664*n*d^5*l^2*t^4 + 287025624*d^6*l^2*t^4 + 122880000*n^5*l^3*t^4 + 2673152000*n^4*d*l^3*t^4 + 10207180800*n^3*d^2*l^3*t^4 + 11479678720*n^2*d^3*l^3*t^4 + 4337815488*n*d^4*l^3*t^4 + 472622688*d^5*l^3*t^4 + 15360000*n^4*l^4*t^4 + 282624000*n^3*d*l^4*t^4 + 882201600*n^2*d^2*l^4*t^4 + 755850240*n*d^3*l^4*t^4 + 174825216*d^4*l^4*t^4 + 40960000*n^6*t^6 + 1009664000*n^5*d*t^6 + 4588057600*n^4*d^2*t^6 + 6489584640*n^3*d^3*t^6 + 3388364576*n^2*d^4*t^6 + 665925792*n*d^5*t^6 + 39718440*d^6*t^6 + 40960000*n^5*l*t^6 + 899584000*n^4*d*l*t^6 + 3465369600*n^3*d^2*l*t^6 + 3921463040*n^2*d^3*l*t^6 + 1484093376*n*d^4*l*t^6 + 160822368*d^5*l*t^6 + 10240000*n^4*l^2*t^6 + 188416000*n^3*d*l^2*t^6 + 588134400*n^2*d^2*l^2*t^6 + 503900160*n*d^3*l^2*t^6 + 116550144*d^4*l^2*t^6 + 2560000*n^4*t^8 + 47104000*n^3*d*t^8 + 147033600*n^2*d^2*t^8 + 125975040*n*d^3*t^8 + 29137536*d^4*t^8 + 29622272000*n^11 + 610157363200*n^10*d + 2995548200960*n^9*d^2 + 4983277015040*n^8*d^3 + 3259983966208*n^7*d^4 + 923151091712*n^6*d^5 + 115645265408*n^5*d^6 + 5789640960*n^4*d^7 + 81220096*n^3*d^8 + 108003328000*n^10*l + 2038125772800*n^9*d*l + 9160487485440*n^8*d^2*l + 14019661066240*n^7*d^3*l + 8547339217920*n^6*d^4*l + 2289031980032*n^5*d^5*l + 274436026368*n^4*d^6*l + 13375075584*n^3*d^7*l + 191181120*n^2*d^8*l + 171311104000*n^9*l^2 + 2940145254400*n^8*d*l^2 + 11997528760320*n^7*d^2*l^2 + 16763581450240*n^6*d^3*l^2 + 9420772561408*n^5*d^4*l^2 + 2332224398592*n^4*d^5*l^2 + 255721725696*n^3*d^6*l^2 + 11065364288*n^2*d^7*l^2 + 130697184*n*d^8*l^2 + 154271744000*n^8*l^3 + 2386269798400*n^7*d*l^3 + 8760349061120*n^6*d^2*l^3 + 11057316157440*n^5*d^3*l^3 + 5624152259200*n^4*d^4*l^3 + 1243098430976*n^3*d^5*l^3 + 116788367904*n^2*d^6*l^3 + 3932304576*n*d^7*l^3 + 27633744*d^8*l^3 + 86179840000*n^7*l^4 + 1188793344000*n^6*d*l^4 + 3882928435200*n^5*d^2*l^4 + 4354593856000*n^4*d^3*l^4 + 1945437181280*n^3*d^4*l^4 + 362835054352*n^2*d^5*l^4 + 26057626920*n*d^6*l^4 + 509554044*d^7*l^4 + 30539776000*n^6*l^5 + 371230105600*n^5*d*l^5 + 1061813575680*n^4*d^2*l^5 + 1029645406720*n^3*d^3*l^5 + 383790102144*n^2*d^4*l^5 + 54340123296*n*d^5*l^5 + 2258818992*d^6*l^5 + 6692864000*n^5*l^6 + 70639206400*n^4*d*l^6 + 172564382720*n^3*d^2*l^6 + 137980958720*n^2*d^3*l^6 + 38846688960*n*d^4*l^6 + 3193882848*d^5*l^6 + 827392000*n^4*l^7 + 7417651200*n^3*d*l^7 + 14825487360*n^2*d^2*l^7 + 8901227520*n*d^3*l^7 + 1461936384*d^4*l^7 + 44032000*n^3*l^8 + 322355200*n^2*d*l^8 + 482703360*n*d^2*l^8 + 170219520*d^3*l^8 + 24379392000*n^9*t^2 + 425091891200*n^8*d*t^2 + 1805053788160*n^7*d^2*t^2 + 2679450705920*n^6*d^3*t^2 + 1588431644160*n^5*d^4*t^2 + 404218864896*n^4*d^5*t^2 + 44056954368*n^3*d^6*t^2 + 1793834176*n^2*d^7*t^2 + 17820960*n*d^8*t^2 + 66256896000*n^8*l*t^2 + 1044103577600*n^7*d*l*t^2 + 3980797460480*n^6*d^2*l*t^2 + 5271080990720*n^5*d^3*l*t^2 + 2780670479488*n^4*d^4*l*t^2 + 625418790656*n^3*d^5*l*t^2 + 58923836960*n^2*d^6*l*t^2 + 1976223936*n*d^7*l*t^2 + 13953168*d^8*l*t^2 + 74383360000*n^7*l^2*t^2 + 1047280640000*n^6*d*l^2*t^2 + 3533086105600*n^5*d^2*l^2*t^2 + 4099376037120*n^4*d^3*l^2*t^2 + 1875365669696*n^3*d^4*l^2*t^2 + 354414696064*n^2*d^5*l^2*t^2 + 25703628144*n*d^6*l^2*t^2 + 510430896*d^7*l^2*t^2 + 44072960000*n^6*l^3*t^2 + 546345984000*n^5*d*l^3*t^2 + 1600539366400*n^4*d^2*l^3*t^2 + 1586631869440*n^3*d^3*l^3*t^2 + 600503822592*n^2*d^4*l^3*t^2 + 85795479744*n*d^5*l^3*t^2 + 3594326400*d^6*l^3*t^2 + 14499840000*n^5*l^4*t^2 + 155299840000*n^4*d*l^4*t^2 + 385357926400*n^3*d^2*l^4*t^2 + 312159150080*n^2*d^3*l^4*t^2 + 88494900864*n*d^4*l^4*t^2 + 7273765440*d^5*l^4*t^2 + 2502656000*n^4*l^5*t^2 + 22631833600*n^3*d*l^5*t^2 + 45563489280*n^2*d^2*l^5*t^2 + 27449656320*n*d^3*l^5*t^2 + 4492240128*d^4*l^5*t^2 + 176128000*n^3*l^6*t^2 + 1289420800*n^2*d*l^6*t^2 + 1930813440*n*d^2*l^6*t^2 + 680878080*d^3*l^6*t^2 + 7340032000*n^7*t^4 + 104629043200*n^6*d*t^4 + 364485980160*n^5*d^2*t^4 + 443992840960*n^4*d^3*t^4 + 214951763936*n^3*d^4*t^4 + 42758212976*n^2*d^5*t^4 + 3255940104*n*d^6*t^4 + 68693940*d^7*t^4 + 13205504000*n^6*l*t^4 + 166053478400*n^5*d*l*t^4 + 499603051520*n^4*d^2*l*t^4 + 512442677760*n^3*d^3*l*t^4 + 200796662912*n^2*d^4*l*t^4 + 29620176672*n*d^5*l*t^4 + 1286247888*d^6*l*t^4 + 8757248000*n^5*l^2*t^4 + 95108300800*n^4*d*l^2*t^4 + 240251991040*n^3*d^2*l^2*t^4 + 198090501120*n^2*d^3*l^2*t^4 + 56953068480*n*d^4*l^2*t^4 + 4733476704*d^5*l^2*t^4 + 2523136000*n^4*l^3*t^4 + 23010713600*n^3*d*l^3*t^4 + 46650516480*n^2*d^2*l^3*t^4 + 28195630080*n*d^3*l^3*t^4 + 4598671104*d^4*l^3*t^4 + 264192000*n^3*l^4*t^4 + 1934131200*n^2*d*l^4*t^4 + 2896220160*n*d^2*l^4*t^4 + 1021317120*d^3*l^4*t^4 + 950272000*n^5*t^6 + 10386227200*n^4*d*t^6 + 27039631360*n^3*d^2*t^6 + 23378856960*n^2*d^3*t^6 + 7154036736*n*d^4*t^6 + 646248960*d^5*t^6 + 847872000*n^4*l*t^6 + 7796531200*n^3*d*l*t^6 + 15912514560*n^2*d^2*l*t^6 + 9647201280*n*d^3*l*t^6 + 1568367360*d^4*l*t^6 + 176128000*n^3*l^2*t^6 + 1289420800*n^2*d*l^2*t^6 + 1930813440*n*d^2*l^2*t^6 + 680878080*d^3*l^2*t^6 + 44032000*n^3*t^8 + 322355200*n^2*d*t^8 + 482703360*n*d^2*t^8 + 170219520*d^3*t^8 + 594789990400*n^10 + 7463956971520*n^9*d + 24953422974976*n^8*d^2 + 29818164359168*n^7*d^3 + 14452350423040*n^6*d^4 + 3048285919232*n^5*d^5 + 276608543488*n^4*d^6 + 9399154432*n^3*d^7 + 77553664*n^2*d^8 + 1977907609600*n^9*l + 22580492615680*n^8*d*l + 68390478495744*n^7*d^2*l + 74388719046656*n^6*d^3*l + 33186229740544*n^5*d^4*l + 6509320919552*n^4*d^5*l + 552944931840*n^3*d^6*l + 17769932416*n^2*d^7*l + 145894464*n*d^8*l + 2839676108800*n^8*l^2 + 29171959971840*n^7*d*l^2 + 79233710927872*n^6*d^2*l^2 + 77623598708736*n^5*d^3*l^2 + 31298253575808*n^4*d^4*l^2 + 5498182245888*n^3*d^5*l^2 + 405293138496*n^2*d^6*l^2 + 10457957184*n*d^7*l^2 + 54614520*d^8*l^2 + 2288467148800*n^7*l^3 + 20915084451840*n^6*d*l^3 + 50359652872192*n^5*d^2*l^3 + 43694615388160*n^4*d^3*l^3 + 15434171506688*n^3*d^4*l^3 + 2286389494272*n^2*d^5*l^3 + 129321460128*n*d^6*l^3 + 1962871632*d^7*l^3 + 1127753728000*n^6*l^4 + 9055569510400*n^5*d*l^4 + 19013875102720*n^4*d^2*l^4 + 14200627002880*n^3*d^3*l^4 + 4162925303248*n^2*d^4*l^4 + 465312226128*n*d^5*l^4 + 15153718644*d^6*l^4 + 347071283200*n^5*l^5 + 2407224156160*n^4*d*l^5 + 4290459691008*n^3*d^2*l^5 + 2622316774144*n^2*d^3*l^5 + 574422989376*n*d^4*l^5 + 36739600416*d^5*l^5 + 64885964800*n^4*l^6 + 378690723840*n^3*d*l^6 + 546085494272*n^2*d^2*l^6 + 247082251008*n*d^3*l^6 + 30889558080*d^4*l^6 + 6674022400*n^3*l^7 + 31342776320*n^2*d*l^7 + 33215686656*n*d^2*l^7 + 8547821568*d^3*l^7 + 282726400*n^2*l^8 + 972779520*n*d*l^8 + 585778176*d^2*l^8 + 403187302400*n^8*t^2 + 4239900344320*n^7*d*t^2 + 12158723158016*n^6*d^2*t^2 + 12829296279552*n^5*d^3*t^2 + 5499616648576*n^4*d^4*t^2 + 995903655168*n^3*d^5*t^2 + 72410993984*n^2*d^6*t^2 + 1704315648*n*d^7*t^2 + 6764040*d^8*t^2 + 983601971200*n^7*l*t^2 + 9240155586560*n^6*d*l*t^2 + 23355472007168*n^5*d^2*l*t^2 + 21407241925632*n^4*d^3*l*t^2 + 7863125516800*n^3*d^4*l*t^2 + 1187472680832*n^2*d^5*l*t^2 + 67550282016*n*d^6*l*t^2 + 1029032496*d^7*l*t^2 + 978948096000*n^6*l^2*t^2 + 8079662489600*n^5*d*l^2*t^2 + 17609992629760*n^4*d^2*l^2*t^2 + 13631119079424*n^3*d^3*l^2*t^2 + 4096124611168*n^2*d^4*l^2*t^2 + 465630450432*n*d^5*l^2*t^2 + 15431825304*d^6*l^2*t^2 + 505671680000*n^5*l^3*t^2 + 3585489817600*n^4*d*l^3*t^2 + 6548627415040*n^3*d^2*l^3*t^2 + 4090080675328*n^2*d^3*l^3*t^2 + 910192879488*n*d^4*l^3*t^2 + 58906532160*d^5*l^3*t^2 + 141743104000*n^4*l^4*t^2 + 839511654400*n^3*d*l^4*t^2 + 1228266864640*n^2*d^2*l^4*t^2 + 561748886016*n*d^3*l^4*t^2 + 70513080192*d^4*l^4*t^2 + 20300595200*n^3*l^5*t^2 + 95996661760*n^2*d*l^5*t^2 + 102161737728*n*d^2*l^5*t^2 + 26250651648*d^3*l^5*t^2 + 1130905600*n^2*l^6*t^2 + 3891118080*n*d*l^6*t^2 + 2343112704*d^2*l^6*t^2 + 96061030400*n^6*t^4 + 813139640320*n^5*d*t^4 + 1850996706816*n^4*d^2*t^4 + 1521019218432*n^3*d^3*t^4 + 489365932688*n^2*d^4*t^4 + 59498127792*n*d^5*t^4 + 2122860708*d^6*t^4 + 151645388800*n^5*l*t^4 + 1099806576640*n^4*d*l*t^4 + 2077760694272*n^3*d^2*l*t^4 + 1351107608320*n^2*d^3*l*t^4 + 313351249728*n*d^4*l*t^4 + 21111483168*d^5*l*t^4 + 86149529600*n^4*l^2*t^4 + 518729850880*n^3*d*l^2*t^4 + 773438723584*n^2*d^2*l^2*t^4 + 360087595776*n*d^3*l^2*t^4 + 45875313216*d^4*l^2*t^4 + 20579123200*n^3*l^3*t^4 + 97964994560*n^2*d*l^3*t^4 + 104676415488*n*d^2*l^3*t^4 + 26857838592*d^3*l^3*t^4 + 1696358400*n^2*l^4*t^4 + 5836677120*n*d*l^4*t^4 + 3514669056*d^2*l^4*t^4 + 9251430400*n^4*t^6 + 57220792320*n^3*d*t^6 + 89526486016*n^2*d^2*t^6 + 44479484928*n*d^3*t^6 + 6155907840*d^4*t^6 + 6952550400*n^3*l*t^6 + 33311109120*n^2*d*l*t^6 + 35730364416*n*d^2*l*t^6 + 9155008512*d^3*l*t^6 + 1130905600*n^2*l^2*t^6 + 3891118080*n*d*l^2*t^6 + 2343112704*d^2*l^2*t^6 + 282726400*n^2*t^8 + 972779520*n*d*t^8 + 585778176*d^2*t^8 + 7016063303680*n^9 + 60570730987520*n^8*d + 145447690993664*n^7*d^2 + 127515096997888*n^6*d^3 + 45736689840128*n^5*d^4 + 7039793012736*n^4*d^5 + 445126139392*n^3*d^6 + 9566015488*n^2*d^7 + 39053952*n*d^8 + 21273067192320*n^8*l + 164480586219520*n^7*d*l + 352232803868672*n^6*d^2*l + 276724093665280*n^5*d^3*l + 89562840471040*n^4*d^4*l + 12449146641408*n^3*d^5*l + 703652501376*n^2*d^6*l + 13214139648*n*d^7*l + 46293120*d^8*l + 27507634012160*n^7*l^2 + 187822424555520*n^6*d*l^2 + 354264821288960*n^5*d^2*l^2 + 245348834496512*n^4*d^3*l^2 + 69443737392896*n^3*d^4*l^2 + 8175671178112*n^2*d^5*l^2 + 360508681344*n*d^6*l^2 + 4145366592*d^7*l^2 + 19624453570560*n^6*l^3 + 116825908305920*n^5*d*l^3 + 190925404979200*n^4*d^2*l^3 + 113271249262592*n^3*d^3*l^3 + 26525015503872*n^2*d^4*l^3 + 2356806965760*n*d^5*l^3 + 60215114304*d^6*l^3 + 8388213145600*n^5*l^4 + 42846535884800*n^4*d*l^4 + 59051313940480*n^3*d^2*l^4 + 28500842628352*n^2*d^3*l^4 + 4957721346624*n*d^4*l^4 + 250686405216*d^5*l^4 + 2185243197440*n^4*l^5 + 9327820840960*n^3*d*l^5 + 10321740844032*n^2*d^2*l^5 + 3655188968448*n*d^3*l^5 + 358910665344*d^4*l^5 + 335011676160*n^3*l^6 + 1138744872960*n^2*d*l^6 + 915520398336*n*d^2*l^6 + 181736750592*d^3*l^6 + 26896711680*n^2*l^7 + 66032885760*n*d*l^7 + 29559029760*d^2*l^7 + 803143680*n*l^8 + 1092648960*d*l^8 + 3899285831680*n^7*t^2 + 27457824194560*n^6*d*t^2 + 55575579295744*n^5*d^2*t^2 + 42077920252928*n^4*d^3*t^2 + 12783076500224*n^3*d^4*t^2 + 1557505639936*n^2*d^5*t^2 + 67198434048*n*d^6*t^2 + 676977696*d^7*t^2 + 8440033443840*n^6*l*t^2 + 52152344821760*n^5*d*l*t^2 + 90449439045632*n^4*d^2*l*t^2 + 57081039935488*n^3*d^3*l*t^2 + 13950836822784*n^2*d^4*l*t^2 + 1268533903488*n*d^5*l*t^2 + 32805698688*d^6*l*t^2 + 7320809472000*n^5*l^2*t^2 + 38688356802560*n^4*d*l^2*t^2 + 55585215540224*n^3*d^2*l^2*t^2 + 27860853626368*n^2*d^3*l^2*t^2 + 4981097378112*n*d^4*l^2*t^2 + 257735932704*d^5*l^2*t^2 + 3207739801600*n^4*l^3*t^2 + 14020150968320*n^3*d*l^3*t^2 + 15904954073088*n^2*d^2*l^3*t^2 + 5757238416384*n*d^3*l^3*t^2 + 575189156736*d^4*l^3*t^2 + 735827968000*n^3*l^4*t^2 + 2537003991040*n^2*d*l^4*t^2 + 2065723324416*n*d^2*l^4*t^2 + 413234906112*d^3*l^4*t^2 + 82000855040*n^2*l^5*t^2 + 202166722560*n*d*l^5*t^2 + 90479960064*d^2*l^5*t^2 + 3212574720*n*l^6*t^2 + 4370595840*d*l^6*t^2 + 719305441280*n^5*t^4 + 3942765588480*n^4*d*t^4 + 5982655001600*n^3*d^2*t^4 + 3222588407040*n^2*d^3*t^4 + 626498317056*n*d^4*t^4 + 35486202816*d^5*t^4 + 965345116160*n^4*l*t^4 + 4351054356480*n^3*d*l*t^4 + 5142188035072*n^2*d^2*l*t^4 + 1950557291520*n*d^3*l*t^4 + 204426558720*d^4*l*t^4 + 449712619520*n^3*l^2*t^4 + 1579168911360*n^2*d*l^2*t^4 + 1311113290752*n*d^2*l^2*t^4 + 267062570496*d^3*l^2*t^4 + 83311575040*n^2*l^3*t^4 + 206234787840*n*d*l^3*t^4 + 92282830848*d^2*l^3*t^4 + 4818862080*n*l^4*t^4 + 6555893760*d*l^4*t^4 + 48486727680*n^3*t^6 + 178437447680*n^2*d*t^6 + 158289211392*n*d^2*t^6 + 35048355840*d^3*t^6 + 28207431680*n^2*l*t^6 + 70100951040*n*d*l*t^6 + 31361900544*d^2*l*t^6 + 3212574720*n*l^2*t^6 + 4370595840*d*l^2*t^6 + 803143680*n*t^8 + 1092648960*d*t^8 + 54124757712896*n^8 + 342996536459264*n^7*d + 607419024822272*n^6*d^2 + 392674842161152*n^5*d^3 + 102843479959808*n^4*d^4 + 11171998111232*n^3*d^5 + 462814957952*n^2*d^6 + 5556295296*n*d^7 + 7601040*d^8 + 149313097826304*n^7*l + 825782223044608*n^6*d*l + 1275774786691072*n^5*d^2*l + 722044450805760*n^4*d^3*l + 165135979548672*n^3*d^4*l + 15347965190144*n^2*d^5*l + 513658760064*n*d^6*l + 4211376192*d^7*l + 172295791214592*n^6*l^2 + 818906412843008*n^5*d*l^2 + 1085552761612288*n^4*d^2*l^2 + 523068201826304*n^3*d^3*l^2 + 98755921189504*n^2*d^4*l^2 + 6963082197888*n*d^5*l^2 + 137694727584*d^6*l^2 + 107099356823552*n^5*l^3 + 430972368035840*n^4*d*l^3 + 477340023881728*n^3*d^2*l^3 + 185908918837248*n^2*d^3*l^3 + 25973300067456*n*d^4*l^3 + 1042460020800*d^5*l^3 + 38763958353920*n^4*l^4 + 128920996904960*n^3*d*l^4 + 113610954769408*n^2*d^2*l^4 + 32216752018176*n*d^3*l^4 + 2522412865728*d^4*l^4 + 8235250515968*n^3*l^5 + 21604434092032*n^2*d*l^5 + 13695961254912*n*d^2*l^5 + 2154221577216*d^3*l^5 + 972650135552*n^2*l^6 + 1823159783424*n*d*l^6 + 636138491904*d^2*l^6 + 54213820416*n*l^7 + 55579336704*d*l^7 + 851705856*l^8 + 24380126396416*n^6*t^2 + 120570871218176*n^5*d*t^2 + 174694196011008*n^4*d^2*t^2 + 93569416460288*n^3*d^3*t^2 + 19183663037056*n^2*d^4*t^2 + 1408084273152*n*d^5*t^2 + 27036895392*d^6*t^2 + 46136330027008*n^5*l*t^2 + 194732919668736*n^4*d*l*t^2 + 231400347713536*n^3*d^2*l*t^2 + 96566906230784*n^2*d^3*l*t^2 + 14154997036416*n*d^4*l*t^2 + 585124115904*d^5*l*t^2 + 34025703260160*n^4*l^2*t^2 + 117755460288512*n^3*d*l^2*t^2 + 108596331108864*n^2*d^2*l^2*t^2 + 32069056526592*n*d^3*l^2*t^2 + 2592683115840*d^4*l^2*t^2 + 12150734192640*n^3*l^3*t^2 + 32681419649024*n^2*d*l^3*t^2 + 21254427122688*n*d^2*l^3*t^2 + 3420178449408*d^3*l^3*t^2 + 2141321175040*n^2*l^4*t^2 + 4066267250688*n*d*l^4*t^2 + 1432966146048*d^2*l^4*t^2 + 164995350528*n*l^5*t^2 + 169214828544*d*l^5*t^2 + 3406823424*l^6*t^2 + 3370620686336*n^4*t^4 + 12230180847616*n^3*d*t^4 + 12057992676864*n^2*d^2*t^4 + 3885008005632*n*d^3*t^4 + 348631420032*d^4*t^4 + 3682706030592*n^3*l*t^4 + 10296395264000*n^2*d*l*t^4 + 7024159303680*n*d^2*l*t^4 + 1191429402624*d^3*l*t^4 + 1314429763584*n^2*l^2*t^4 + 2545122889728*n*d*l^2*t^4 + 914895986688*d^2*l^2*t^4 + 167349239808*n*l^3*t^4 + 171691646976*d*l^3*t^4 + 5110235136*l^4*t^4 + 144508624896*n^2*t^6 + 298973405184*n*d*t^6 + 116898416640*d^2*t^6 + 56567709696*n*l*t^6 + 58056155136*d*l*t^6 + 3406823424*l^2*t^6 + 851705856*t^8 + 287377630167040*n^7 + 1387729270046720*n^6*d + 1828530436415488*n^5*d^2 + 863615443488768*n^4*d^3 + 160427922785792*n^3*d^4 + 11610949057792*n^2*d^5 + 281152289664*n*d^6 + 1406217024*d^7 + 717614292271104*n^6*l + 2911008658472960*n^5*d*l + 3245525209595904*n^4*d^2*l + 1294457750319104*n^3*d^3*l + 198307797652480*n^2*d^4*l + 11011282973184*n*d^5*l + 163776155904*d^6*l + 728299703959552*n^5*l^2 + 2445343246303232*n^4*d*l^2 + 2248896879771648*n^3*d^2*l^2 + 719590493094912*n^2*d^3*l^2 + 81355225949952*n*d^4*l^2 + 2586010771584*d^5*l^2 + 385348568514560*n^4*l^3 + 1048949822922752*n^3*d*l^3 + 758333750798336*n^2*d^2*l^3 + 175259627928576*n*d^3*l^3 + 11050046108928*d^4*l^3 + 113881771704320*n^3*l^4 + 240742099550208*n^2*d*l^4 + 123733566898176*n*d^2*l^4 + 15702412285440*d^3*l^4 + 18569504522240*n^2*l^5 + 27684707205120*n*d*l^5 + 7732268918784*d^2*l^5 + 1506576433152*n*l^6 + 1214864326656*d*l^6 + 43773198336*l^7 + 102753710768128*n^5*t^2 + 363233954873344*n^4*d*t^2 + 372901195218944*n^3*d^2*t^2 + 135154667084800*n^2*d^3*t^2 + 16832539275264*n*d^4*t^2 + 561965610240*d^5*t^2 + 166597109743616*n^4*l*t^2 + 480984272732160*n^3*d*l*t^2 + 377199685076992*n^2*d^2*l*t^2 + 94153493569536*n*d^3*l*t^2 + 6272706451968*d^4*l*t^2 + 100619133386752*n^3*l^2*t^2 + 222447070932992*n^2*d*l^2*t^2 + 120096554843136*n*d^2*l^2*t^2 + 15933037718016*d^3*l^2*t^2 + 27482105462784*n^2*l^3*t^2 + 42056197742592*n*d*l^3*t^2 + 12059509929984*d^2*l^3*t^2 + 3312548118528*n*l^4*t^2 + 2699960942592*d*l^4*t^2 + 132350607360*l^5*t^2 + 10128743194624*n^3*t^4 + 23753514508288*n^2*d*t^4 + 13910587029504*n*d^2*t^4 + 2051390803968*d^3*t^4 + 8425939320832*n^2*l*t^4 + 13502655307776*n*d*l*t^4 + 4085007482880*d^2*l*t^4 + 2039446831104*n*l^2*t^4 + 1696293715968*d*l^2*t^4 + 133381619712*l^3*t^4 + 232344649728*n*t^6 + 210275205120*d*t^6 + 44804210688*l*t^6 + 1075029920776192*n^6 + 4036814496399360*n^5*d + 3932331144777728*n^4*d^2 + 1321522154573824*n^3*d^3 + 164784328938752*n^2*d^4 + 7107328873728*n*d^5 + 75776357952*d^6 + 2406525595222016*n^5*l + 7193540319592448*n^4*d*l + 5675139066044416*n^3*d^2*l + 1516942533959680*n^2*d^3*l + 139549807385088*n*d^4*l + 3485945016576*d^5*l + 2101193397288960*n^4*l^2 + 4931056598466560*n^3*d*l^2 + 3010369981786112*n^2*d^2*l^2 + 576214418383872*n*d^3*l^2 + 29473111482624*d^4*l^2 + 913028790616064*n^3*l^3 + 1622251514560512*n^2*d*l^3 + 693839747315712*n*d^2*l^3 + 72240025982976*d^3*l^3 + 207513108643840*n^2*l^4 + 254828719865856*n*d*l^4 + 58348338803712*d^2*l^4 + 23182409367552*n*l^5 + 15133376913408*d*l^5 + 972916604928*l^6 + 294753505411072*n^4*t^2 + 740176578576384*n^3*d*t^2 + 516962841669632*n^2*d^2*t^2 + 114536823238656*n*d^3*t^2 + 6569885666304*d^4*t^2 + 397200196632576*n^3*l*t^2 + 757403180384256*n^2*d*l*t^2 + 355366624653312*n*d^2*l*t^2 + 40314119178240*d^3*l*t^2 + 184772347052032*n^2*l^2*t^2 + 238332162404352*n*d*l^2*t^2 + 57548758450176*d^2*l^2*t^2 + 34354611044352*n*l^3*t^2 + 23039839862784*d*l^3*t^2 + 2127112077312*l^4*t^2 + 19088709259264*n^2*t^4 + 26477843755008*n*d*t^4 + 7054354179072*d^2*t^4 + 10704463872000*n*l*t^4 + 7562429227008*d*l*t^4 + 1311716229120*l^2*t^4 + 157341450240*t^6 + 2847798349660160*n^5 + 8371372066897920*n^4*d + 5884763430354944*n^3*d^2 + 1334029890813952*n^2*d^3 + 99999566512128*n*d^4 + 1938508609536*d^5 + 5620372094124032*n^4*l + 12193781335851008*n^3*d*l + 6487323996839936*n^2*d^2*l + 1044426198982656*n*d^3*l + 43548618885120*d^4*l + 4079099843969024*n^3*l^2 + 6416442083622912*n^2*d*l^2 + 2347583818715136*n*d^2*l^2 + 203658927446016*d^3*l^2 + 1371881239937024*n^2*l^3 + 1444635733327872*n*d*l^3 + 278192581079040*d^2*l^3 + 214213368348672*n*l^4 + 116936355741696*d*l^4 + 12352908165120*l^5 + 565754946977792*n^3*t^2 + 974273290354688*n^2*d*t^2 + 419939313549312*n*d^2*t^2 + 43258199371776*d^3*t^2 + 602425552633856*n^2*l*t^2 + 689368526192640*n*d*l*t^2 + 147313153695744*d^2*l*t^2 + 192492384681984*n*l^2*t^2 + 110802277269504*d*l^2*t^2 + 18298646102016*l^3*t^2 + 20660150796288*n*t^4 + 12990128357376*d*t^4 + 5815771987968*l*t^4 + 5283611046313984*n^4 + 12062629327339520*n^3*d + 5812126001520640*n^2*d^2 + 796822666665984*n*d^3 + 27090848618496*d^4 + 8937405893181440*n^3*l + 13486578363662336*n^2*d*l + 4358040823873536*n*d^2*l + 319632156794880*d^3*l + 5090286408564736*n^2*l^2 + 4857611566006272*n*d*l^2 + 808673834336256*d^2*l^2 + 1184581772967936*n*l^3 + 563656857993216*d*l^3 + 95822129332224*l^4 + 691047074660352*n^2*t^2 + 746289772560384*n*d*t^2 + 151745551441920*d^2*t^2 + 526824513306624*n*l*t^2 + 276035552133120*d*l*t^2 + 87024568909824*l^2*t^2 + 9837587202048*t^4 + 6662533742198784*n^3 + 11462376728494080*n^2*d + 3399809781694464*n*d^2 + 212807657078784*d^3 + 9190479467249664*n^2*l + 8751677789700096*n*d*l + 1302237740040192*d^2*l + 3679423895961600*n*l^2 + 1622349362626560*d*l^2 + 447256928452608*l^3 + 480745809248256*n*t^2 + 252171920867328*d*t^2 + 202162711560192*l*t^2 + 5379643748450304*n^2 + 6450697203941376*n*d + 890538919280640*d^2 + 5482850206482432*n*l + 2523032877072384*d*l + 1167000850464768*l^2 + 142750865424384*t^2 + 2466906217906176*n + 1626811094532096*d + 1432282066845696*l + 474891065229312

